Bounding the detection efficiency threshold in Bell tests using multiple copies of the maximally entangled two-qubit state carried by a single pair of particles

In this paper, we investigate the critical efficiency of detectors to observe Bell nonlocality using multiple copies of the maximally entangled two-qubit state carried by a single pair of particles, such as hyperentangled states, and the product of Pauli measurements. It is known that in a Clauser-Horne-Shimony-Holt (CHSH) Bell test the symmetric detection efficiency of $82.84\%$ can be tolerated for the two-qubit maximally entangled state. We beat this enigmatic threshold by entangling two particles with multiple degrees of freedom. The obtained upper bounds of the symmetric detection efficiency thresholds are $80.86\%$, $73.99\%$ and $69.29\%$ for two, three and four copies of the two-qubit maximally entangled state, respectively. The number of measurements and outcomes in the respective cases are 4, 8 and 16. To find the improved thresholds, we use large-scale convex optimization tools, which allows us to significantly go beyond state-of-the-art results. The proof is exact up to three copies, while for four copies it is due to reliable numerical computations. Specifically, we used linear programming to obtain the two-copy threshold and the corresponding Bell inequality, and convex optimization based on Gilbert's algorithm for three and four copies of the two-qubit state. We show analytically that the symmetric detection efficiency threshold decays exponentially with the number of copies of the two-qubit state. Our techniques can also be applied to more general Bell nonlocality scenarios with more than two parties.

==> anc/Casym_2.txt <==
684	-517	-517	-171	978	-579	-571	-349	978	-571	-579	-349	678	-508	-508	-183
-427	876	-501	-158	-494	631	-294	-53	-495	632	-290	-57	-431	870	-495	-154
-427	-501	876	-158	-495	-290	632	-57	-494	-294	631	-53	-431	-495	870	-154
187	138	138	476	17	235	230	459	17	230	235	459	190	135	135	478
678	-517	-510	-187	-574	988	-357	-592	992	-577	-584	-367	-520	678	-180	-514
-424	872	-488	-160	627	-500	-55	-272	-494	619	-281	-45	880	-432	-150	-497
-429	-499	867	-145	-281	-504	-51	630	-503	-287	633	-48	-493	-433	-148	868
193	141	128	480	233	15	459	234	10	242	229	460	139	191	481	131
678	-510	-517	-187	992	-584	-577	-367	-574	-357	988	-592	-520	-180	678	-514
-429	867	-499	-145	-503	633	-287	-48	-281	-51	-504	630	-493	-148	-433	868
-424	-488	872	-160	-494	-281	619	-45	627	-55	-500	-272	880	-150	-432	-497
193	128	141	480	10	229	242	460	233	459	15	234	139	481	191	131
681	-519	-519	-195	-589	1000	-379	-585	-589	-379	1000	-585	-171	-524	-524	666
-428	872	-495	-145	627	-507	-36	-280	-271	-46	-499	621	-151	-480	870	-434
-428	-495	872	-145	-271	-499	-46	621	627	-36	-507	-280	-151	870	-480	-434
193	138	138	474	238	3	459	244	238	459	3	244	480	137	137	190


==> anc/Casym_3.txt <==
946	-249	-249	-244	-249	-244	-244	6	922	-335	-176	-242	-176	-242	-564	285	922	-176	-335	-242	-176	-564	-242	285	913	-212	-212	-148	-267	-394	-394	187	922	-176	-176	-564	-335	-242	-242	285	913	-212	-267	-394	-212	-148	-394	187	913	-267	-212	-394	-212	-394	-148	187	928	-260	-260	-253	-260	-253	-253	82
-182	985	-199	-110	-199	-110	-271	-356	-186	788	-197	-221	-197	-221	-135	-75	-221	872	-178	-214	-220	-255	-5	-220	-227	906	-275	-246	-430	-175	197	-193	-221	872	-220	-255	-178	-214	-5	-220	-227	906	-430	-175	-275	-246	197	-193	-56	894	-171	-331	-171	-331	-132	-146	-183	670	-213	-221	-213	-221	10	-70
-182	-199	985	-110	-199	-271	-110	-356	-221	-178	872	-214	-220	-5	-255	-220	-186	-197	788	-221	-197	-135	-221	-75	-227	-275	906	-246	-430	197	-175	-193	-221	-220	872	-255	-178	-5	-214	-220	-56	-171	894	-331	-171	-132	-331	-146	-227	-430	906	-175	-275	197	-246	-193	-183	-213	670	-221	-213	10	-221	-70
-148	-137	-137	854	39	-92	-92	-327	-196	-188	-197	850	-9	-168	-106	-25	-196	-197	-188	850	-9	-106	-168	-25	-223	-173	-173	774	-1	-175	-175	107	-245	-116	-116	855	-54	-23	-23	-316	-135	-109	-117	639	-72	-28	-43	-173	-135	-117	-109	639	-72	-43	-28	-173	-203	-122	-122	788	59	-171	-171	-97
-182	-199	-199	-271	985	-110	-110	-356	-221	-178	-220	-5	872	-214	-255	-220	-221	-220	-178	-5	872	-255	-214	-220	-56	-171	-171	-132	894	-331	-331	-146	-186	-197	-197	-135	788	-221	-221	-75	-227	-275	-430	197	906	-246	-175	-193	-227	-430	-275	197	906	-175	-246	-193	-183	-213	-213	10	670	-221	-221	-70
-148	-137	39	-92	-137	854	-92	-327	-196	-188	-9	-168	-197	850	-106	-25	-245	-116	-54	-23	-116	855	-23	-316	-135	-109	-72	-28	-117	639	-43	-173	-196	-197	-9	-106	-188	850	-168	-25	-223	-173	-1	-175	-173	774	-175	107	-135	-117	-72	-43	-109	639	-28	-173	-203	-122	59	-171	-122	788	-171	-97
-148	39	-137	-92	-137	-92	854	-327	-245	-54	-116	-23	-116	-23	855	-316	-196	-9	-188	-168	-197	-106	850	-25	-135	-72	-109	-28	-117	-43	639	-173	-196	-9	-197	-106	-188	-168	850	-25	-135	-72	-117	-43	-109	-28	639	-173	-223	-1	-173	-175	-173	-175	774	107	-203	59	-122	-171	-122	-171	788	-97
200	201	201	218	201	218	218	535	229	223	217	200	217	200	341	365	229	217	223	200	217	341	200	365	187	211	211	183	371	173	173	483	229	217	217	341	223	200	200	365	187	211	371	173	211	183	173	483	187	371	211	173	211	173	183	483	268	211	211	224	211	224	224	420
908	-256	-243	-231	-243	-231	-257	54	-364	913	-253	-161	-253	-161	311	-529	939	-139	-362	-268	-151	-565	-275	322	-204	906	-126	-200	-384	-281	174	-382	939	-139	-151	-565	-362	-268	-275	322	-204	906	-384	-281	-126	-200	174	-382	910	-276	-219	-369	-219	-369	-104	148	-228	943	-261	-260	-261	-260	114	-284
-159	980	-185	-109	-185	-109	-292	-361	800	-183	-214	-221	-214	-221	-42	-125	-215	871	-184	-208	-198	-236	-33	-217	910	-193	-240	-276	-197	-409	-196	181	-215	871	-198	-236	-184	-208	-33	-217	910	-193	-197	-409	-240	-276	-196	181	-82	876	-149	-315	-149	-315	-150	-137	705	-167	-255	-205	-255	-205	-83	45
-168	-178	992	-126	-191	-272	-113	-375	-172	-213	-196	864	-34	-188	-230	-261	-196	-214	784	-202	-208	-148	-191	-56	-267	-208	-267	922	192	-425	-184	-194	-195	-213	893	-265	-178	-19	-207	-246	-163	-106	-331	896	-114	-160	-131	-322	-221	-408	911	-202	-279	181	-223	-189	-230	-205	-228	684	58	-214	-72	-225
-155	-142	-134	849	13	-106	-66	-327	-178	-198	849	-190	-170	-33	-37	-111	-211	-191	-180	830	-59	-95	-135	-26	-171	-214	791	-139	-182	-20	77	-210	-251	-110	-119	865	-72	-18	-28	-335	-121	-138	648	-129	-51	-73	-177	-28	-106	-125	-128	637	-77	-45	-75	-149	-118	-210	816	-128	-158	21	-118	-172
-168	-178	-191	-272	992	-126	-113	-375	-172	-213	-34	-188	-196	864	-230	-261	-195	-213	-178	-19	893	-265	-207	-246	-163	-106	-114	-160	-331	896	-131	-322	-196	-214	-208	-148	784	-202	-191	-56	-267	-208	192	-425	-267	922	-184	-194	-221	-408	-279	181	911	-202	-223	-189	-230	-205	58	-214	-228	684	-72	-225
-155	-142	13	-106	-134	849	-66	-327	-178	-198	-170	-33	849	-190	-37	-111	-251	-110	-72	-18	-119	865	-28	-335	-121	-138	-51	-73	648	-129	-177	-28	-211	-191	-59	-95	-180	830	-135	-26	-171	-214	-182	-20	791	-139	77	-210	-106	-125	-77	-45	-128	637	-75	-149	-118	-210	-158	21	816	-128	-118	-172
-155	-1	-143	-80	-143	-80	858	-332	-94	-224	-20	-112	-20	-112	-331	837	-202	-65	-148	-156	-187	-101	824	-40	-92	-115	-51	-138	-35	-143	-163	661	-202	-65	-187	-101	-148	-156	824	-40	-92	-115	-35	-143	-51	-138	-163	661	-244	-30	-165	-173	-165	-173	793	82	31	-216	-173	-145	-173	-145	-85	831
207	221	196	227	196	227	203	535	244	206	213	218	213	218	370	330	217	235	229	219	204	319	221	367	204	175	163	194	190	402	491	192	217	235	204	319	229	219	221	367	204	175	190	402	163	194	491	192	168	397	211	178	211	178	188	480	225	279	211	231	211	231	420	205
908	-243	-256	-231	-243	-257	-231	54	939	-362	-139	-268	-151	-275	-565	322	-364	-253	913	-161	-253	311	-161	-529	-204	-126	906	-200	-384	174	-281	-382	939	-151	-139	-565	-362	-275	-268	322	910	-219	-276	-369	-219	-104	-369	148	-204	-384	906	-281	-126	174	-200	-382	-228	-261	943	-260	-261	114	-260	-284
-168	992	-178	-126	-191	-113	-272	-375	-196	784	-214	-202	-208	-191	-148	-56	-172	-196	-213	864	-34	-230	-188	-261	-267	-267	-208	922	192	-184	-425	-194	-195	893	-213	-265	-178	-207	-19	-246	-221	911	-408	-202	-279	-223	181	-189	-163	-331	-106	896	-114	-131	-160	-322	-230	-228	-205	684	58	-72	-214	-225
-159	-185	980	-109	-185	-292	-109	-361	-215	-184	871	-208	-198	-33	-236	-217	800	-214	-183	-221	-214	-42	-221	-125	910	-240	-193	-276	-197	-196	-409	181	-215	-198	871	-236	-184	-33	-208	-217	-82	-149	876	-315	-149	-150	-315	-137	910	-197	-193	-409	-240	-196	-276	181	705	-255	-167	-205	-255	-83	-205	45
-155	-134	-142	849	13	-66	-106	-327	-211	-180	-191	830	-59	-135	-95	-26	-178	849	-198	-190	-170	-37	-33	-111	-171	791	-214	-139	-182	77	-20	-210	-251	-119	-110	865	-72	-28	-18	-335	-106	-128	-125	637	-77	-75	-45	-149	-121	648	-138	-129	-51	-177	-73	-28	-118	816	-210	-128	-158	-118	21	-172
-168	-191	-178	-272	992	-113	-126	-375	-195	-178	-213	-19	893	-207	-265	-246	-172	-34	-213	-188	-196	-230	864	-261	-163	-114	-106	-160	-331	-131	896	-322	-196	-208	-214	-148	784	-191	-202	-56	-221	-279	-408	181	911	-223	-202	-189	-267	192	-208	-425	-267	-184	922	-194	-230	58	-205	-214	-228	-72	684	-225
-155	-143	-1	-80	-143	858	-80	-332	-202	-148	-65	-156	-187	824	-101	-40	-94	-20	-224	-112	-20	-331	-112	837	-92	-51	-115	-138	-35	-163	-143	661	-202	-187	-65	-101	-148	824	-156	-40	-244	-165	-30	-173	-165	793	-173	82	-92	-35	-115	-143	-51	-163	-138	661	31	-173	-216	-145	-173	-85	-145	831
-155	13	-142	-106	-134	-66	849	-327	-251	-72	-110	-18	-119	-28	865	-335	-178	-170	-198	-33	849	-37	-190	-111	-121	-51	-138	-73	648	-177	-129	-28	-211	-59	-191	-95	-180	-135	830	-26	-106	-77	-125	-45	-128	-75	637	-149	-171	-182	-214	-20	791	77	-139	-210	-118	-158	-210	21	816	-118	-128	-172
207	196	221	227	196	203	227	535	217	229	235	219	204	221	319	367	244	213	206	218	213	370	218	330	204	163	175	194	190	491	402	192	217	204	235	319	229	221	219	367	168	211	397	178	211	188	178	480	204	190	175	402	163	491	194	192	225	211	279	231	211	420	231	205
920	-247	-247	-246	-247	-233	-233	39	-369	940	-264	-148	-268	-149	319	-557	-369	-264	940	-148	-268	319	-149	-557	-121	-218	-218	909	149	-365	-365	-264	932	-164	-164	-559	-382	-243	-243	329	-222	908	-390	-286	-93	-215	176	-373	-222	-390	908	-286	-93	176	-215	-373	-261	-242	-242	910	111	-263	-263	-245
-165	989	-186	-125	-174	-115	-265	-387	796	-197	-193	-206	-219	-209	-68	-132	-196	-212	-198	884	-28	-219	-211	-249	-260	-242	906	-202	-185	177	-204	-416	-202	874	-211	-247	-161	-237	-22	-223	916	-202	-193	-431	-246	-246	-210	184	-162	-325	-90	879	-107	-123	-172	-327	-206	-225	685	-193	-58	38	-242	-227
-165	-186	989	-125	-174	-265	-115	-387	-196	-198	-212	884	-28	-211	-219	-249	796	-193	-197	-206	-219	-68	-209	-132	-260	906	-242	-202	-185	-204	177	-416	-202	-211	874	-247	-161	-22	-237	-223	-162	-90	-325	879	-107	-172	-123	-327	916	-193	-202	-431	-246	-210	-246	184	-206	685	-225	-193	-58	-242	38	-227
-171	-144	-144	855	-20	-79	-79	-305	-162	-216	838	-203	-141	-59	-46	-98	-162	838	-216	-203	-141	-46	-59	-98	806	-199	-199	-231	77	-165	-165	-12	-245	-97	-97	830	-89	-22	-22	-344	-139	-124	661	-105	-70	-93	-172	-43	-139	661	-124	-105	-70	-172	-93	-43	826	-146	-146	-220	-96	-172	-172	38
-161	-191	-191	-275	991	-116	-116	-363	-197	-204	-26	-188	-216	886	-223	-255	-197	-26	-204	-188	-216	-223	886	-255	-131	-156	-156	-86	-118	-329	-329	882	-162	-227	-227	-118	818	-223	-223	-62	-269	-199	186	-423	-250	903	-171	-199	-269	186	-199	-423	-250	-171	903	-199	45	-211	-211	-194	-86	-225	-225	684
-138	-140	14	-75	-133	850	-110	-332	-173	-222	-156	-57	849	-193	-24	-89	-45	-36	-236	-118	-17	-330	-121	840	-55	-79	-121	-114	-164	-53	648	-126	-226	-165	-37	-110	-195	845	-146	-30	-155	-218	-164	-15	765	-167	72	-182	-78	-47	-139	-140	-69	-161	-71	641	-168	33	-124	-213	-106	-178	813	-120
-138	14	-140	-75	-133	-110	850	-332	-45	-236	-36	-118	-17	-121	-330	840	-173	-156	-222	-57	849	-24	-193	-89	-55	-121	-79	-114	-164	648	-53	-126	-226	-37	-165	-110	-195	-146	845	-30	-78	-139	-47	-140	-69	-71	-161	641	-155	-164	-218	-15	765	72	-167	-182	-168	-124	33	-213	-106	813	-178	-120
175	209	209	218	194	221	221	561	232	221	224	212	214	233	364	310	232	224	221	212	214	364	233	310	173	215	215	170	493	183	183	376	219	201	201	334	253	223	223	353	207	171	174	411	175	192	481	198	207	174	171	411	175	481	192	198	176	238	238	302	407	215	215	221
908	-243	-243	-257	-256	-231	-231	54	939	-362	-151	-275	-139	-268	-565	322	939	-151	-362	-275	-139	-565	-268	322	910	-219	-219	-104	-276	-369	-369	148	-364	-253	-253	311	913	-161	-161	-529	-204	-126	-384	174	906	-200	-281	-382	-204	-384	-126	174	906	-281	-200	-382	-228	-261	-261	114	943	-260	-260	-284
-168	992	-191	-113	-178	-126	-272	-375	-196	784	-208	-191	-214	-202	-148	-56	-195	893	-178	-207	-213	-265	-19	-246	-221	911	-279	-223	-408	-202	181	-189	-172	-196	-34	-230	-213	864	-188	-261	-267	-267	192	-184	-208	922	-425	-194	-163	-331	-114	-131	-106	896	-160	-322	-230	-228	58	-72	-205	684	-214	-225
-168	-191	992	-113	-178	-272	-126	-375	-195	-178	893	-207	-213	-19	-265	-246	-196	-208	784	-191	-214	-148	-202	-56	-221	-279	911	-223	-408	181	-202	-189	-172	-34	-196	-230	-213	-188	864	-261	-163	-114	-331	-131	-106	-160	896	-322	-267	192	-267	-184	-208	-425	922	-194	-230	58	-228	-72	-205	-214	684	-225
-155	-143	-143	858	-1	-80	-80	-332	-202	-148	-187	824	-65	-156	-101	-40	-202	-187	-148	824	-65	-101	-156	-40	-244	-165	-165	793	-30	-173	-173	82	-94	-20	-20	-331	-224	-112	-112	837	-92	-51	-35	-163	-115	-138	-143	661	-92	-35	-51	-163	-115	-143	-138	661	31	-173	-173	-85	-216	-145	-145	831
-159	-185	-185	-292	980	-109	-109	-361	-215	-184	-198	-33	871	-208	-236	-217	-215	-198	-184	-33	871	-236	-208	-217	-82	-149	-149	-150	876	-315	-315	-137	800	-214	-214	-42	-183	-221	-221	-125	910	-240	-197	-196	-193	-276	-409	181	910	-197	-240	-196	-193	-409	-276	181	705	-255	-255	-83	-167	-205	-205	45
-155	-134	13	-66	-142	849	-106	-327	-211	-180	-59	-135	-191	830	-95	-26	-251	-119	-72	-28	-110	865	-18	-335	-106	-128	-77	-75	-125	637	-45	-149	-178	849	-170	-37	-198	-190	-33	-111	-171	791	-182	77	-214	-139	-20	-210	-121	648	-51	-177	-138	-129	-73	-28	-118	816	-158	-118	-210	-128	21	-172
-155	13	-134	-66	-142	-106	849	-327	-251	-72	-119	-28	-110	-18	865	-335	-211	-59	-180	-135	-191	-95	830	-26	-106	-77	-128	-75	-125	-45	637	-149	-178	-170	849	-37	-198	-33	-190	-111	-121	-51	648	-177	-138	-73	-129	-28	-171	-182	791	77	-214	-20	-139	-210	-118	-158	816	-118	-210	21	-128	-172
207	196	196	203	221	227	227	535	217	229	204	221	235	219	319	367	217	204	229	221	235	319	219	367	168	211	211	188	397	178	178	480	244	213	213	370	206	218	218	330	204	163	190	491	175	194	402	192	204	190	163	491	175	402	194	192	225	211	211	420	279	231	231	205
920	-247	-247	-233	-247	-246	-233	39	-369	940	-268	-149	-264	-148	319	-557	932	-164	-382	-243	-164	-559	-243	329	-222	908	-93	-215	-390	-286	176	-373	-369	-264	-268	319	940	-148	-149	-557	-121	-218	149	-365	-218	909	-365	-264	-222	-390	-93	176	908	-286	-215	-373	-261	-242	111	-263	-242	910	-263	-245
-165	989	-174	-115	-186	-125	-265	-387	796	-197	-219	-209	-193	-206	-68	-132	-202	874	-161	-237	-211	-247	-22	-223	916	-202	-246	-246	-193	-431	-210	184	-196	-212	-28	-219	-198	884	-211	-249	-260	-242	-185	177	906	-202	-204	-416	-162	-325	-107	-123	-90	879	-172	-327	-206	-225	-58	38	685	-193	-242	-227
-161	-191	991	-116	-191	-275	-116	-363	-197	-204	-216	886	-26	-188	-223	-255	-162	-227	818	-223	-227	-118	-223	-62	-269	-199	-250	903	186	-423	-171	-199	-197	-26	-216	-223	-204	-188	886	-255	-131	-156	-118	-329	-156	-86	-329	882	-269	186	-250	-171	-199	-423	903	-199	45	-211	-86	-225	-211	-194	-225	684
-138	-140	-133	850	14	-75	-110	-332	-173	-222	849	-193	-156	-57	-24	-89	-226	-165	-195	845	-37	-110	-146	-30	-155	-218	765	-167	-164	-15	72	-182	-45	-36	-17	-330	-236	-118	-121	840	-55	-79	-164	-53	-121	-114	648	-126	-78	-47	-69	-161	-139	-140	-71	641	-168	33	-106	-178	-124	-213	813	-120
-165	-186	-174	-265	989	-125	-115	-387	-196	-198	-28	-211	-212	884	-219	-249	-202	-211	-161	-22	874	-247	-237	-223	-162	-90	-107	-172	-325	879	-123	-327	796	-193	-219	-68	-197	-206	-209	-132	-260	906	-185	-204	-242	-202	177	-416	916	-193	-246	-210	-202	-431	-246	184	-206	685	-58	-242	-225	-193	38	-227
-171	-144	-20	-79	-144	855	-79	-305	-162	-216	-141	-59	838	-203	-46	-98	-245	-97	-89	-22	-97	830	-22	-344	-139	-124	-70	-93	661	-105	-172	-43	-162	838	-141	-46	-216	-203	-59	-98	806	-199	77	-165	-199	-231	-165	-12	-139	661	-70	-172	-124	-105	-93	-43	826	-146	-96	-172	-146	-220	-172	38
-138	14	-133	-110	-140	-75	850	-332	-45	-236	-17	-121	-36	-118	-330	840	-226	-37	-195	-146	-165	-110	845	-30	-78	-139	-69	-71	-47	-140	-161	641	-173	-156	849	-24	-222	-57	-193	-89	-55	-121	-164	648	-79	-114	-53	-126	-155	-164	765	72	-218	-15	-167	-182	-168	-124	-106	813	33	-213	-178	-120
175	209	194	221	209	218	221	561	232	221	214	233	224	212	364	310	219	201	253	223	201	334	223	353	207	171	175	192	174	411	481	198	232	224	214	364	221	212	233	310	173	215	493	183	215	170	183	376	207	174	175	481	171	411	192	198	176	238	407	215	238	302	215	221
920	-247	-247	-233	-247	-233	-246	39	932	-382	-164	-243	-164	-243	-559	329	-369	-268	940	-149	-264	319	-148	-557	-222	-93	908	-215	-390	176	-286	-373	-369	-268	-264	319	940	-149	-148	-557	-222	-93	-390	176	908	-215	-286	-373	-121	149	-218	-365	-218	-365	909	-264	-261	111	-242	-263	-242	-263	910	-245
-161	991	-191	-116	-191	-116	-275	-363	-162	818	-227	-223	-227	-223	-118	-62	-197	-216	-204	886	-26	-223	-188	-255	-269	-250	-199	903	186	-171	-423	-199	-197	-216	-26	-223	-204	886	-188	-255	-269	-250	186	-171	-199	903	-423	-199	-131	-118	-156	-329	-156	-329	-86	882	45	-86	-211	-225	-211	-225	-194	684
-165	-174	989	-115	-186	-265	-125	-387	-202	-161	874	-237	-211	-22	-247	-223	796	-219	-197	-209	-193	-68	-206	-132	916	-246	-202	-246	-193	-210	-431	184	-196	-28	-212	-219	-198	-211	884	-249	-162	-107	-325	-123	-90	-172	879	-327	-260	-185	-242	177	906	-204	-202	-416	-206	-58	-225	38	685	-242	-193	-227
-138	-133	-140	850	14	-110	-75	-332	-226	-195	-165	845	-37	-146	-110	-30	-173	849	-222	-193	-156	-24	-57	-89	-155	765	-218	-167	-164	72	-15	-182	-45	-17	-36	-330	-236	-121	-118	840	-78	-69	-47	-161	-139	-71	-140	641	-55	-164	-79	-53	-121	648	-114	-126	-168	-106	33	-178	-124	813	-213	-120
-165	-174	-186	-265	989	-115	-125	-387	-202	-161	-211	-22	874	-237	-247	-223	-196	-28	-198	-211	-212	-219	884	-249	-162	-107	-90	-172	-325	-123	879	-327	796	-219	-193	-68	-197	-209	-206	-132	916	-246	-193	-210	-202	-246	-431	184	-260	-185	906	-204	-242	177	-202	-416	-206	-58	685	-242	-225	38	-193	-227
-138	-133	14	-110	-140	850	-75	-332	-226	-195	-37	-146	-165	845	-110	-30	-45	-17	-236	-121	-36	-330	-118	840	-78	-69	-139	-71	-47	-161	-140	641	-173	849	-156	-24	-222	-193	-57	-89	-155	765	-164	72	-218	-167	-15	-182	-55	-164	-121	648	-79	-53	-114	-126	-168	-106	-124	813	33	-178	-213	-120
-171	-20	-144	-79	-144	-79	855	-305	-245	-89	-97	-22	-97	-22	830	-344	-162	-141	-216	-59	838	-46	-203	-98	-139	-70	-124	-93	661	-172	-105	-43	-162	-141	838	-46	-216	-59	-203	-98	-139	-70	661	-172	-124	-93	-105	-43	806	77	-199	-165	-199	-165	-231	-12	826	-96	-146	-172	-146	-172	-220	38
175	194	209	221	209	221	218	561	219	253	201	223	201	223	334	353	232	214	221	233	224	364	212	310	207	175	171	192	174	481	411	198	232	214	224	364	221	233	212	310	207	175	174	481	171	192	411	198	173	493	215	183	215	183	170	376	176	407	238	215	238	215	302	221
900	-237	-237	-262	-237	-262	-262	64	-339	915	-267	-167	-267	-167	320	-560	-339	-267	915	-167	-267	320	-167	-560	-151	-215	-215	918	157	-375	-375	-275	-339	-267	-267	320	915	-167	-167	-560	-151	-215	157	-375	-215	918	-375	-275	-151	157	-215	-375	-215	-375	918	-275	134	-279	-279	-245	-279	-245	-245	907
-171	1000	-189	-113	-189	-113	-270	-402	785	-197	-205	-216	-205	-216	-84	-109	-177	-211	-201	851	-1	-229	-206	-272	-261	-284	914	-204	-199	196	-201	-407	-177	-211	-1	-229	-201	851	-206	-272	-261	-284	-199	196	914	-204	-201	-407	-112	-154	-174	-341	-174	-341	-60	909	-86	51	-226	-227	-226	-227	660	-165
-171	-189	1000	-113	-189	-270	-113	-402	-177	-201	-211	851	-1	-206	-229	-272	785	-205	-197	-216	-205	-84	-216	-109	-261	914	-284	-204	-199	-201	196	-407	-177	-1	-211	-229	-201	-206	851	-272	-112	-174	-154	-341	-174	-60	-341	909	-261	-199	-284	196	914	-201	-204	-407	-86	-226	51	-227	-226	660	-227	-165
-130	-158	-158	846	52	-81	-81	-312	-187	-196	843	-179	-169	-12	-28	-95	-187	843	-196	-179	-169	-28	-12	-95	780	-165	-165	-247	128	-175	-175	-5	-55	-13	-13	-314	-255	-102	-102	832	-39	-59	-165	-34	-123	-117	658	-143	-39	-165	-59	-34	-123	658	-117	-143	-85	-154	-154	58	795	-123	-123	-235
-171	-189	-189	-270	1000	-113	-113	-402	-177	-201	-1	-206	-211	851	-229	-272	-177	-1	-201	-206	-211	-229	851	-272	-112	-174	-174	-60	-154	-341	-341	909	785	-205	-205	-84	-197	-216	-216	-109	-261	914	-199	-201	-284	-204	196	-407	-261	-199	914	-201	-284	196	-204	-407	-86	-226	-226	660	51	-227	-227	-165
-130	-158	52	-81	-158	846	-81	-312	-187	-196	-169	-12	843	-179	-28	-95	-55	-13	-255	-102	-13	-314	-102	832	-39	-59	-123	-117	-165	-34	658	-143	-187	843	-169	-28	-196	-179	-12	-95	780	-165	128	-175	-165	-247	-175	-5	-39	-165	-123	658	-59	-34	-117	-143	-85	-154	795	-123	-154	58	-123	-235
-130	52	-158	-81	-158	-81	846	-312	-55	-255	-13	-102	-13	-102	-314	832	-187	-169	-196	-12	843	-28	-179	-95	-39	-123	-59	-117	-165	658	-34	-143	-187	-169	843	-28	-196	-12	-179	-95	-39	-123	-165	658	-59	-117	-34	-143	780	128	-165	-175	-165	-175	-247	-5	-85	795	-154	-123	-154	-123	58	-235
157	183	183	227	183	227	227	570	224	221	196	207	196	207	364	341	224	196	221	207	196	364	207	341	178	212	212	160	497	163	163	370	224	196	196	364	221	207	207	341	178	212	497	163	212	160	163	370	178	497	212	163	212	163	160	370	418	201	201	213	201	213	213	297


==> anc/Casym_4.txt <==
858	55	55	-299	55	-299	-299	109	55	-299	-299	109	-299	109	109	-133	785	57	130	-308	130	-308	-326	90	130	-308	-326	90	-326	90	10	-22	785	130	57	-308	130	-326	-308	90	130	-326	-308	90	-326	10	90	-22	801	85	85	-292	142	-330	-330	85	142	-330	-330	85	-341	46	46	23	785	130	130	-326	57	-308	-308	90	130	-326	-326	10	-308	90	90	-22	801	85	142	-330	85	-292	-330	85	142	-330	-341	46	-330	85	46	23	801	142	85	-330	85	-330	-292	85	142	-341	-330	46	-330	46	85	23	865	131	131	-302	131	-302	-302	50	39	-357	-357	65	-357	65	65	23	785	130	130	-326	130	-326	-326	10	57	-308	-308	90	-308	90	90	-22	801	85	142	-330	142	-330	-341	46	85	-292	-330	85	-330	85	46	23	801	142	85	-330	142	-341	-330	46	85	-330	-292	85	-330	46	85	23	865	131	131	-302	39	-357	-357	65	131	-302	-302	50	-357	65	65	23	801	142	142	-341	85	-330	-330	46	85	-330	-330	46	-292	85	85	23	865	131	39	-357	131	-302	-357	65	131	-302	-357	65	-302	50	65	23	865	39	131	-357	131	-357	-302	65	131	-357	-302	65	-302	65	50	23	823	73	73	-292	73	-292	-292	50	73	-292	-292	50	-292	50	50	23
99	693	-279	89	-279	89	61	-168	-279	89	61	-168	61	-168	-12	-278	67	778	-247	40	-247	40	84	-186	-247	40	84	-186	84	-186	-233	-76	81	843	-266	84	-300	146	65	-291	-300	146	65	-291	11	-391	17	-9	99	813	-295	81	-286	117	68	-288	-286	117	68	-288	-41	-322	-27	80	81	843	-300	146	-266	84	65	-291	-300	146	11	-391	65	-291	17	-9	99	813	-286	117	-295	81	68	-288	-286	117	-41	-322	68	-288	-27	80	124	862	-285	139	-285	139	59	-334	-295	0	73	-380	73	-380	23	74	145	857	-307	115	-307	115	78	-320	-318	34	45	-357	45	-357	20	122	81	843	-300	146	-300	146	11	-391	-266	84	65	-291	65	-291	17	-9	99	813	-286	117	-286	117	-41	-322	-295	81	68	-288	68	-288	-27	80	124	862	-285	139	-295	0	73	-380	-285	139	59	-334	73	-380	23	74	145	857	-307	115	-318	34	45	-357	-307	115	78	-320	45	-357	20	122	124	862	-295	0	-285	139	73	-380	-285	139	73	-380	59	-334	23	74	145	857	-318	34	-307	115	45	-357	-307	115	45	-357	78	-320	20	122	122	820	-259	34	-259	34	76	-346	-259	34	76	-346	76	-346	17	135	109	877	-322	91	-322	91	69	-344	-322	91	69	-344	69	-344	20	122
99	-279	693	89	-279	61	89	-168	-279	61	89	-168	61	-12	-168	-278	81	-266	843	84	-300	65	146	-291	-300	65	146	-291	11	17	-391	-9	67	-247	778	40	-247	84	40	-186	-247	84	40	-186	84	-233	-186	-76	99	-295	813	81	-286	68	117	-288	-286	68	117	-288	-41	-27	-322	80	81	-300	843	146	-266	65	84	-291	-300	11	146	-391	65	17	-291	-9	124	-285	862	139	-285	59	139	-334	-295	73	0	-380	73	23	-380	74	99	-286	813	117	-295	68	81	-288	-286	-41	117	-322	68	-27	-288	80	145	-307	857	115	-307	78	115	-320	-318	45	34	-357	45	20	-357	122	81	-300	843	146	-300	11	146	-391	-266	65	84	-291	65	17	-291	-9	124	-285	862	139	-295	73	0	-380	-285	59	139	-334	73	23	-380	74	99	-286	813	117	-286	-41	117	-322	-295	68	81	-288	68	-27	-288	80	145	-307	857	115	-318	45	34	-357	-307	78	115	-320	45	20	-357	122	124	-295	862	0	-285	73	139	-380	-285	73	139	-380	59	23	-334	74	122	-259	820	34	-259	76	34	-346	-259	76	34	-346	76	17	-346	135	145	-318	857	34	-307	45	115	-357	-307	45	115	-357	78	20	-320	122	109	-322	877	91	-322	69	91	-344	-322	69	91	-344	69	20	-344	122
-304	72	72	831	56	-284	-284	144	56	-284	-284	144	14	-3	-3	-217	-291	68	36	699	64	-302	-210	75	64	-302	-210	75	10	60	-83	-27	-291	36	68	699	64	-210	-302	75	64	-210	-302	75	10	-83	60	-27	-255	42	42	710	66	-207	-207	7	66	-207	-207	7	-120	-29	-29	50	-309	120	120	889	108	-312	-312	125	99	-290	-290	-41	19	52	52	-302	-294	91	173	828	114	-299	-273	102	58	-280	-296	-10	-7	76	-38	-219	-294	173	91	828	114	-273	-299	102	58	-296	-280	-10	-7	-38	76	-219	-303	108	108	812	64	-277	-277	106	64	-275	-275	46	-16	1	1	-162	-309	120	120	889	99	-290	-290	-41	108	-312	-312	125	19	52	52	-302	-294	91	173	828	58	-280	-296	-10	114	-299	-273	102	-7	76	-38	-219	-294	173	91	828	58	-296	-280	-10	114	-273	-299	102	-7	-38	76	-219	-303	108	108	812	64	-275	-275	46	64	-277	-277	106	-16	1	1	-162	-293	132	132	784	97	-277	-277	-37	97	-277	-277	-37	21	101	101	-262	-288	177	85	786	89	-301	-304	18	89	-301	-304	18	13	102	76	-229	-288	85	177	786	89	-304	-301	18	89	-304	-301	18	13	76	102	-229	-257	121	121	822	58	-300	-300	33	58	-300	-300	33	2	73	73	-211
99	-279	-279	61	693	89	89	-168	-279	61	61	-12	89	-168	-168	-278	81	-266	-300	65	843	84	146	-291	-300	65	11	17	146	-291	-391	-9	81	-300	-266	65	843	146	84	-291	-300	11	65	17	146	-391	-291	-9	124	-285	-285	59	862	139	139	-334	-295	73	73	23	0	-380	-380	74	67	-247	-247	84	778	40	40	-186	-247	84	84	-233	40	-186	-186	-76	99	-295	-286	68	813	81	117	-288	-286	68	-41	-27	117	-288	-322	80	99	-286	-295	68	813	117	81	-288	-286	-41	68	-27	117	-322	-288	80	145	-307	-307	78	857	115	115	-320	-318	45	45	20	34	-357	-357	122	81	-300	-300	11	843	146	146	-391	-266	65	65	17	84	-291	-291	-9	124	-285	-295	73	862	139	0	-380	-285	59	73	23	139	-334	-380	74	124	-295	-285	73	862	0	139	-380	-285	73	59	23	139	-380	-334	74	122	-259	-259	76	820	34	34	-346	-259	76	76	17	34	-346	-346	135	99	-286	-286	-41	813	117	117	-322	-295	68	68	-27	81	-288	-288	80	145	-307	-318	45	857	115	34	-357	-307	78	45	20	115	-320	-357	122	145	-318	-307	45	857	34	115	-357	-307	45	78	20	115	-357	-320	122	109	-322	-322	69	877	91	91	-344	-322	69	69	20	91	-344	-344	122
-304	72	56	-284	72	831	-284	144	56	-284	14	-3	-284	144	-3	-217	-291	68	64	-302	36	699	-210	75	64	-302	10	60	-210	75	-83	-27	-309	120	108	-312	120	889	-312	125	99	-290	19	52	-290	-41	52	-302	-294	91	114	-299	173	828	-273	102	58	-280	-7	76	-296	-10	-38	-219	-291	36	64	-210	68	699	-302	75	64	-210	10	-83	-302	75	60	-27	-255	42	66	-207	42	710	-207	7	66	-207	-120	-29	-207	7	-29	50	-294	173	114	-273	91	828	-299	102	58	-296	-7	-38	-280	-10	76	-219	-303	108	64	-277	108	812	-277	106	64	-275	-16	1	-275	46	1	-162	-309	120	99	-290	120	889	-290	-41	108	-312	19	52	-312	125	52	-302	-294	91	58	-280	173	828	-296	-10	114	-299	-7	76	-273	102	-38	-219	-293	132	97	-277	132	784	-277	-37	97	-277	21	101	-277	-37	101	-262	-288	177	89	-301	85	786	-304	18	89	-301	13	102	-304	18	76	-229	-294	173	58	-296	91	828	-280	-10	114	-273	-7	-38	-299	102	76	-219	-303	108	64	-275	108	812	-275	46	64	-277	-16	1	-277	106	1	-162	-288	85	89	-304	177	786	-301	18	89	-304	13	76	-301	18	102	-229	-257	121	58	-300	121	822	-300	33	58	-300	2	73	-300	33	73	-211
-304	56	72	-284	72	-284	831	144	56	14	-284	-3	-284	-3	144	-217	-309	108	120	-312	120	-312	889	125	99	19	-290	52	-290	52	-41	-302	-291	64	68	-302	36	-210	699	75	64	10	-302	60	-210	-83	75	-27	-294	114	91	-299	173	-273	828	102	58	-7	-280	76	-296	-38	-10	-219	-291	64	36	-210	68	-302	699	75	64	10	-210	-83	-302	60	75	-27	-294	114	173	-273	91	-299	828	102	58	-7	-296	-38	-280	76	-10	-219	-255	66	42	-207	42	-207	710	7	66	-120	-207	-29	-207	-29	7	50	-303	64	108	-277	108	-277	812	106	64	-16	-275	1	-275	1	46	-162	-309	99	120	-290	120	-290	889	-41	108	19	-312	52	-312	52	125	-302	-293	97	132	-277	132	-277	784	-37	97	21	-277	101	-277	101	-37	-262	-294	58	91	-280	173	-296	828	-10	114	-7	-299	76	-273	-38	102	-219	-288	89	177	-301	85	-304	786	18	89	13	-301	102	-304	76	18	-229	-294	58	173	-296	91	-280	828	-10	114	-7	-273	-38	-299	76	102	-219	-288	89	85	-304	177	-301	786	18	89	13	-304	76	-301	102	18	-229	-303	64	108	-275	108	-275	812	46	64	-16	-277	1	-277	1	106	-162	-257	58	121	-300	121	-300	822	33	58	2	-300	73	-300	73	33	-211
125	-390	-390	164	-390	164	164	969	-9	68	68	-152	68	-152	-152	-99	78	-339	-305	61	-305	61	129	810	4	63	-11	-91	-11	-91	-17	20	78	-305	-339	61	-305	129	61	810	4	-11	63	-91	-11	-17	-91	20	57	-300	-300	58	-236	9	9	700	5	-1	-1	-25	-15	47	47	0	78	-305	-305	129	-339	61	61	810	4	-11	-11	-17	63	-91	-91	20	57	-300	-236	9	-300	58	9	700	5	-1	-15	47	-1	-25	47	0	57	-236	-300	9	-300	9	58	700	5	-15	-1	47	-1	47	-25	0	69	-259	-259	-37	-259	-37	-37	703	-11	35	35	19	35	19	19	21	86	-340	-340	162	-340	162	162	743	15	94	94	-145	94	-145	-145	-103	75	-335	-292	150	-292	150	117	728	21	86	60	-144	60	-144	-139	-45	75	-292	-335	150	-292	117	150	728	21	60	86	-144	60	-139	-144	-45	74	-309	-309	92	-245	116	116	739	15	77	77	-157	-14	-120	-120	21	75	-292	-292	117	-335	150	150	728	21	60	60	-139	86	-144	-144	-45	74	-309	-245	116	-309	92	116	739	15	77	-14	-120	77	-157	-120	21	74	-245	-309	116	-309	116	92	739	15	-14	77	-120	77	-120	-157	21	36	-244	-244	92	-244	92	92	761	7	-19	-19	-105	-19	-105	-105	79
99	-279	-279	61	-279	61	61	-12	693	89	89	-168	89	-168	-168	-278	81	-266	-300	65	-300	65	11	17	843	84	146	-291	146	-291	-391	-9	81	-300	-266	65	-300	11	65	17	843	146	84	-291	146	-391	-291	-9	124	-285	-285	59	-295	73	73	23	862	139	139	-334	0	-380	-380	74	81	-300	-300	11	-266	65	65	17	843	146	146	-391	84	-291	-291	-9	124	-285	-295	73	-285	59	73	23	862	139	0	-380	139	-334	-380	74	124	-295	-285	73	-285	73	59	23	862	0	139	-380	139	-380	-334	74	122	-259	-259	76	-259	76	76	17	820	34	34	-346	34	-346	-346	135	67	-247	-247	84	-247	84	84	-233	778	40	40	-186	40	-186	-186	-76	99	-295	-286	68	-286	68	-41	-27	813	81	117	-288	117	-288	-322	80	99	-286	-295	68	-286	-41	68	-27	813	117	81	-288	117	-322	-288	80	145	-307	-307	78	-318	45	45	20	857	115	115	-320	34	-357	-357	122	99	-286	-286	-41	-295	68	68	-27	813	117	117	-322	81	-288	-288	80	145	-307	-318	45	-307	78	45	20	857	115	34	-357	115	-320	-357	122	145	-318	-307	45	-307	45	78	20	857	34	115	-357	115	-357	-320	122	109	-322	-322	69	-322	69	69	20	877	91	91	-344	91	-344	-344	122
-304	72	56	-284	56	-284	14	-3	72	831	-284	144	-284	144	-3	-217	-291	68	64	-302	64	-302	10	60	36	699	-210	75	-210	75	-83	-27	-309	120	108	-312	99	-290	19	52	120	889	-312	125	-290	-41	52	-302	-294	91	114	-299	58	-280	-7	76	173	828	-273	102	-296	-10	-38	-219	-309	120	99	-290	108	-312	19	52	120	889	-290	-41	-312	125	52	-302	-294	91	58	-280	114	-299	-7	76	173	828	-296	-10	-273	102	-38	-219	-293	132	97	-277	97	-277	21	101	132	784	-277	-37	-277	-37	101	-262	-288	177	89	-301	89	-301	13	102	85	786	-304	18	-304	18	76	-229	-291	36	64	-210	64	-210	10	-83	68	699	-302	75	-302	75	60	-27	-255	42	66	-207	66	-207	-120	-29	42	710	-207	7	-207	7	-29	50	-294	173	114	-273	58	-296	-7	-38	91	828	-299	102	-280	-10	76	-219	-303	108	64	-277	64	-275	-16	1	108	812	-277	106	-275	46	1	-162	-294	173	58	-296	114	-273	-7	-38	91	828	-280	-10	-299	102	76	-219	-303	108	64	-275	64	-277	-16	1	108	812	-275	46	-277	106	1	-162	-288	85	89	-304	89	-304	13	76	177	786	-301	18	-301	18	102	-229	-257	121	58	-300	58	-300	2	73	121	822	-300	33	-300	33	73	-211
-304	56	72	-284	56	14	-284	-3	72	-284	831	144	-284	-3	144	-217	-309	108	120	-312	99	19	-290	52	120	-312	889	125	-290	52	-41	-302	-291	64	68	-302	64	10	-302	60	36	-210	699	75	-210	-83	75	-27	-294	114	91	-299	58	-7	-280	76	173	-273	828	102	-296	-38	-10	-219	-309	99	120	-290	108	19	-312	52	120	-290	889	-41	-312	52	125	-302	-293	97	132	-277	97	21	-277	101	132	-277	784	-37	-277	101	-37	-262	-294	58	91	-280	114	-7	-299	76	173	-296	828	-10	-273	-38	102	-219	-288	89	177	-301	89	13	-301	102	85	-304	786	18	-304	76	18	-229	-291	64	36	-210	64	10	-210	-83	68	-302	699	75	-302	60	75	-27	-294	114	173	-273	58	-7	-296	-38	91	-299	828	102	-280	76	-10	-219	-255	66	42	-207	66	-120	-207	-29	42	-207	710	7	-207	-29	7	50	-303	64	108	-277	64	-16	-275	1	108	-277	812	106	-275	1	46	-162	-294	58	173	-296	114	-7	-273	-38	91	-280	828	-10	-299	76	102	-219	-288	89	85	-304	89	13	-304	76	177	-301	786	18	-301	102	18	-229	-303	64	108	-275	64	-16	-277	1	108	-275	812	46	-277	1	106	-162	-257	58	121	-300	58	2	-300	73	121	-300	822	33	-300	73	33	-211
125	-390	-390	164	-9	68	68	-152	-390	164	164	969	68	-152	-152	-99	78	-339	-305	61	4	63	-11	-91	-305	61	129	810	-11	-91	-17	20	78	-305	-339	61	4	-11	63	-91	-305	129	61	810	-11	-17	-91	20	57	-300	-300	58	5	-1	-1	-25	-236	9	9	700	-15	47	47	0	86	-340	-340	162	15	94	94	-145	-340	162	162	743	94	-145	-145	-103	75	-335	-292	150	21	86	60	-144	-292	150	117	728	60	-144	-139	-45	75	-292	-335	150	21	60	86	-144	-292	117	150	728	60	-139	-144	-45	74	-309	-309	92	15	77	77	-157	-245	116	116	739	-14	-120	-120	21	78	-305	-305	129	4	-11	-11	-17	-339	61	61	810	63	-91	-91	20	57	-300	-236	9	5	-1	-15	47	-300	58	9	700	-1	-25	47	0	57	-236	-300	9	5	-15	-1	47	-300	9	58	700	-1	47	-25	0	69	-259	-259	-37	-11	35	35	19	-259	-37	-37	703	35	19	19	21	75	-292	-292	117	21	60	60	-139	-335	150	150	728	86	-144	-144	-45	74	-309	-245	116	15	77	-14	-120	-309	92	116	739	77	-157	-120	21	74	-245	-309	116	15	-14	77	-120	-309	116	92	739	77	-120	-157	21	36	-244	-244	92	7	-19	-19	-105	-244	92	92	761	-19	-105	-105	79
-304	56	56	14	72	-284	-284	-3	72	-284	-284	-3	831	144	144	-217	-309	108	99	19	120	-312	-290	52	120	-312	-290	52	889	125	-41	-302	-309	99	108	19	120	-290	-312	52	120	-290	-312	52	889	-41	125	-302	-293	97	97	21	132	-277	-277	101	132	-277	-277	101	784	-37	-37	-262	-291	64	64	10	68	-302	-302	60	36	-210	-210	-83	699	75	75	-27	-294	114	58	-7	91	-299	-280	76	173	-273	-296	-38	828	102	-10	-219	-294	58	114	-7	91	-280	-299	76	173	-296	-273	-38	828	-10	102	-219	-288	89	89	13	177	-301	-301	102	85	-304	-304	76	786	18	18	-229	-291	64	64	10	36	-210	-210	-83	68	-302	-302	60	699	75	75	-27	-294	114	58	-7	173	-273	-296	-38	91	-299	-280	76	828	102	-10	-219	-294	58	114	-7	173	-296	-273	-38	91	-280	-299	76	828	-10	102	-219	-288	89	89	13	85	-304	-304	76	177	-301	-301	102	786	18	18	-229	-255	66	66	-120	42	-207	-207	-29	42	-207	-207	-29	710	7	7	50	-303	64	64	-16	108	-277	-275	1	108	-277	-275	1	812	106	46	-162	-303	64	64	-16	108	-275	-277	1	108	-275	-277	1	812	46	106	-162	-257	58	58	2	121	-300	-300	73	121	-300	-300	73	822	33	33	-211
125	-390	-9	68	-390	164	68	-152	-390	164	68	-152	164	969	-152	-99	78	-339	4	63	-305	61	-11	-91	-305	61	-11	-91	129	810	-17	20	86	-340	15	94	-340	162	94	-145	-340	162	94	-145	162	743	-145	-103	75	-335	21	86	-292	150	60	-144	-292	150	60	-144	117	728	-139	-45	78	-305	4	-11	-339	61	63	-91	-305	129	-11	-17	61	810	-91	20	57	-300	5	-1	-300	58	-1	-25	-236	9	-15	47	9	700	47	0	75	-292	21	60	-335	150	86	-144	-292	117	60	-139	150	728	-144	-45	74	-309	15	77	-309	92	77	-157	-245	116	-14	-120	116	739	-120	21	78	-305	4	-11	-305	129	-11	-17	-339	61	63	-91	61	810	-91	20	57	-300	5	-1	-236	9	-15	47	-300	58	-1	-25	9	700	47	0	75	-292	21	60	-292	117	60	-139	-335	150	86	-144	150	728	-144	-45	74	-309	15	77	-245	116	-14	-120	-309	92	77	-157	116	739	-120	21	57	-236	5	-15	-300	9	-1	47	-300	9	-1	47	58	700	-25	0	69	-259	-11	35	-259	-37	35	19	-259	-37	35	19	-37	703	19	21	74	-245	15	-14	-309	116	77	-120	-309	116	77	-120	92	739	-157	21	36	-244	7	-19	-244	92	-19	-105	-244	92	-19	-105	92	761	-105	79
125	-9	-390	68	-390	68	164	-152	-390	68	164	-152	164	-152	969	-99	86	15	-340	94	-340	94	162	-145	-340	94	162	-145	162	-145	743	-103	78	4	-339	63	-305	-11	61	-91	-305	-11	61	-91	129	-17	810	20	75	21	-335	86	-292	60	150	-144	-292	60	150	-144	117	-139	728	-45	78	4	-305	-11	-339	63	61	-91	-305	-11	129	-17	61	-91	810	20	75	21	-292	60	-335	86	150	-144	-292	60	117	-139	150	-144	728	-45	57	5	-300	-1	-300	-1	58	-25	-236	-15	9	47	9	47	700	0	74	15	-309	77	-309	77	92	-157	-245	-14	116	-120	116	-120	739	21	78	4	-305	-11	-305	-11	129	-17	-339	63	61	-91	61	-91	810	20	75	21	-292	60	-292	60	117	-139	-335	86	150	-144	150	-144	728	-45	57	5	-300	-1	-236	-15	9	47	-300	-1	58	-25	9	47	700	0	74	15	-309	77	-245	-14	116	-120	-309	77	92	-157	116	-120	739	21	57	5	-236	-15	-300	-1	9	47	-300	-1	9	47	58	-25	700	0	74	15	-245	-14	-309	77	116	-120	-309	77	116	-120	92	-157	739	21	69	-11	-259	35	-259	35	-37	19	-259	35	-37	19	-37	19	703	21	36	7	-244	-19	-244	-19	92	-105	-244	-19	92	-105	92	-105	761	79
142	274	274	175	274	175	175	170	274	175	175	170	175	170	170	453	154	228	223	202	223	202	184	167	223	202	184	167	184	167	326	382	154	223	228	202	223	184	202	167	223	184	202	167	184	326	167	382	150	271	271	127	218	151	151	178	218	151	151	178	364	186	186	465	154	223	223	184	228	202	202	167	223	184	184	326	202	167	167	382	150	271	218	151	271	127	151	178	218	151	364	186	151	178	186	465	150	218	271	151	271	151	127	178	218	364	151	186	151	186	178	465	148	233	233	164	233	164	164	135	327	199	199	181	199	181	181	475	154	223	223	184	223	184	184	326	228	202	202	167	202	167	167	382	150	271	218	151	218	151	364	186	271	127	151	178	151	178	186	465	150	218	271	151	218	364	151	186	271	151	127	178	151	186	178	465	148	233	233	164	327	199	199	181	233	164	164	135	199	181	181	475	150	218	218	364	271	151	151	186	271	151	151	186	127	178	178	465	148	233	327	199	233	164	199	181	233	164	199	181	164	135	181	475	148	327	233	199	233	199	164	181	233	199	164	181	164	181	135	475	250	189	189	197	189	197	197	185	189	197	197	185	197	185	185	491
847	65	45	-296	45	-296	-298	108	45	-296	-298	108	-298	108	105	-134	54	797	-304	125	-304	125	72	-318	-304	125	72	-318	72	-318	-53	35	781	98	77	-309	131	-332	-308	88	131	-332	-308	88	-341	23	95	-23	94	801	-280	95	-327	142	81	-339	-327	142	81	-339	26	-355	20	43	781	98	131	-332	77	-309	-308	88	131	-332	-341	23	-308	88	95	-23	94	801	-327	142	-280	95	81	-339	-327	142	26	-355	81	-339	20	43	822	148	94	-359	94	-359	-294	90	134	-337	-325	35	-325	35	84	23	118	853	-285	134	-285	134	54	-330	-357	66	59	-375	59	-375	21	67	781	98	131	-332	131	-332	-341	23	77	-309	-308	88	-308	88	95	-23	94	801	-327	142	-327	142	26	-355	-280	95	81	-339	81	-339	20	43	822	148	94	-359	134	-337	-325	35	94	-359	-294	90	-325	35	84	23	118	853	-285	134	-357	66	59	-375	-285	134	54	-330	59	-375	21	67	822	148	134	-337	94	-359	-325	35	94	-359	-325	35	-294	90	84	23	118	853	-357	66	-285	134	59	-375	-285	134	59	-375	54	-330	21	67	850	52	156	-383	156	-383	-310	65	156	-383	-310	65	-310	65	52	23	114	866	-292	74	-292	74	46	-324	-292	74	46	-324	46	-324	20	47
111	648	-286	86	-286	86	64	-164	-286	86	64	-164	64	-164	-7	-243	825	110	4	-276	4	-276	-180	88	4	-276	-180	88	-180	88	-18	-216	64	834	-255	93	-283	140	60	-293	-283	140	60	-293	26	-402	6	-3	792	118	83	-297	115	-304	-291	78	115	-304	-291	78	-308	-34	86	-27	64	834	-283	140	-255	93	60	-293	-283	140	26	-402	60	-293	6	-3	792	118	115	-304	83	-297	-291	78	115	-304	-308	-34	-291	78	86	-27	88	876	-276	132	-276	132	63	-345	-278	9	64	-375	64	-375	23	84	839	175	105	-316	105	-316	-330	94	41	-325	-350	55	-350	55	121	4	64	834	-283	140	-283	140	26	-402	-255	93	60	-293	60	-293	6	-3	792	118	115	-304	115	-304	-308	-34	83	-297	-291	78	-291	78	86	-27	88	876	-276	132	-278	9	64	-375	-276	132	63	-345	64	-375	23	84	839	175	105	-316	41	-325	-350	55	105	-316	-330	94	-350	55	121	4	88	876	-278	9	-276	132	64	-375	-276	132	64	-375	63	-345	23	84	839	175	41	-325	105	-316	-350	55	105	-316	-350	55	-330	94	121	4	100	873	-242	36	-242	36	73	-367	-242	36	73	-367	73	-367	20	116	847	118	93	-317	93	-317	-355	79	93	-317	-355	79	-355	79	123	23
92	-280	703	94	-297	60	88	-169	-297	60	88	-169	47	4	-158	-280	-278	87	68	842	66	-303	-285	157	66	-303	-285	157	-7	36	-29	-408	121	-283	772	15	-290	95	27	-183	-290	95	27	-183	94	-225	-176	-34	-284	108	68	797	57	-303	-287	127	57	-303	-287	127	-46	-22	95	-322	70	-287	818	150	-270	69	83	-294	-295	31	141	-408	68	-2	-285	-7	-287	99	110	887	61	-277	-319	119	67	-307	-384	26	21	61	91	-386	132	-319	807	106	-305	80	81	-279	-314	-19	109	-320	77	-36	-297	79	-295	131	102	842	79	-310	-295	100	40	-314	-365	42	9	42	122	-349	70	-287	818	150	-295	31	141	-408	-270	69	83	-294	68	-2	-285	-7	-287	99	110	887	67	-307	-384	26	61	-277	-319	119	21	61	91	-386	132	-319	807	106	-314	-19	109	-320	-305	80	81	-279	77	-36	-297	79	-295	131	102	842	40	-314	-365	42	79	-310	-295	100	9	42	122	-349	101	-300	870	13	-286	67	133	-391	-286	67	133	-391	54	23	-307	84	-256	115	70	831	65	-252	-366	48	65	-252	-366	48	15	64	117	-363	159	-315	873	34	-315	50	96	-367	-315	50	96	-367	94	7	-326	127	-316	134	80	851	73	-330	-340	86	73	-330	-340	86	10	70	133	-358
-294	57	64	815	56	-271	-259	143	56	-271	-259	143	12	4	2	-248	69	-302	717	29	-304	79	76	-210	-304	79	76	-210	42	3	11	-101	-299	30	76	711	78	-199	-296	74	78	-199	-296	74	5	-106	33	-14	55	-272	714	74	-211	74	-15	-205	-211	74	-15	-205	-41	-127	90	-29	-297	132	138	892	101	-312	-315	142	86	-305	-280	-28	14	59	45	-323	122	-298	845	167	-307	99	118	-260	-274	72	-21	-306	69	-6	-225	-46	-287	162	91	858	96	-257	-300	108	71	-300	-270	-2	-11	-38	67	-237	112	-286	827	117	-291	68	92	-282	-283	54	39	-264	22	-16	-176	17	-297	132	138	892	86	-305	-280	-28	101	-312	-315	142	14	59	45	-323	122	-298	845	167	-274	72	-21	-306	-307	99	118	-260	69	-6	-225	-46	-287	162	91	858	71	-300	-270	-2	96	-257	-300	108	-11	-38	67	-237	112	-286	827	117	-283	54	39	-264	-291	68	92	-282	22	-16	-176	17	-270	145	103	777	108	-273	-289	-41	108	-273	-289	-41	17	95	104	-233	180	-263	783	84	-295	84	19	-316	-295	84	19	-316	103	16	-226	89	-265	106	144	776	76	-303	-292	13	76	-303	-292	13	15	91	120	-227	153	-282	779	124	-286	48	54	-294	-286	48	54	-294	77	11	-235	80
92	-280	-297	60	703	94	88	-169	-297	60	47	4	88	-169	-158	-280	-278	87	66	-303	68	842	-285	157	66	-303	-7	36	-285	157	-29	-408	70	-287	-270	69	818	150	83	-294	-295	31	68	-2	141	-408	-285	-7	-287	99	61	-277	110	887	-319	119	67	-307	21	61	-384	26	91	-386	121	-283	-290	95	772	15	27	-183	-290	95	94	-225	27	-183	-176	-34	-284	108	57	-303	68	797	-287	127	57	-303	-46	-22	-287	127	95	-322	132	-319	-305	80	807	106	81	-279	-314	-19	77	-36	109	-320	-297	79	-295	131	79	-310	102	842	-295	100	40	-314	9	42	-365	42	122	-349	70	-287	-295	31	818	150	141	-408	-270	69	68	-2	83	-294	-285	-7	-287	99	67	-307	110	887	-384	26	61	-277	21	61	-319	119	91	-386	101	-300	-286	67	870	13	133	-391	-286	67	54	23	133	-391	-307	84	-256	115	65	-252	70	831	-366	48	65	-252	15	64	-366	48	117	-363	132	-319	-314	-19	807	106	109	-320	-305	80	77	-36	81	-279	-297	79	-295	131	40	-314	102	842	-365	42	79	-310	9	42	-295	100	122	-349	159	-315	-315	50	873	34	96	-367	-315	50	94	7	96	-367	-326	127	-316	134	73	-330	80	851	-340	86	73	-330	10	70	-340	86	133	-358
-294	57	56	-271	64	815	-259	143	56	-271	12	4	-259	143	2	-248	69	-302	-304	79	717	29	76	-210	-304	79	42	3	76	-210	11	-101	-297	132	101	-312	138	892	-315	142	86	-305	14	59	-280	-28	45	-323	122	-298	-307	99	845	167	118	-260	-274	72	69	-6	-21	-306	-225	-46	-299	30	78	-199	76	711	-296	74	78	-199	5	-106	-296	74	33	-14	55	-272	-211	74	714	74	-15	-205	-211	74	-41	-127	-15	-205	90	-29	-287	162	96	-257	91	858	-300	108	71	-300	-11	-38	-270	-2	67	-237	112	-286	-291	68	827	117	92	-282	-283	54	22	-16	39	-264	-176	17	-297	132	86	-305	138	892	-280	-28	101	-312	14	59	-315	142	45	-323	122	-298	-274	72	845	167	-21	-306	-307	99	69	-6	118	-260	-225	-46	-270	145	108	-273	103	777	-289	-41	108	-273	17	95	-289	-41	104	-233	180	-263	-295	84	783	84	19	-316	-295	84	103	16	19	-316	-226	89	-287	162	71	-300	91	858	-270	-2	96	-257	-11	-38	-300	108	67	-237	112	-286	-283	54	827	117	39	-264	-291	68	22	-16	92	-282	-176	17	-265	106	76	-303	144	776	-292	13	76	-303	15	91	-292	13	120	-227	153	-282	-286	48	779	124	54	-294	-286	48	77	11	54	-294	-235	80
-287	36	75	-273	75	-273	805	149	56	9	-286	4	-286	4	145	-218	100	-313	-306	122	-306	122	134	914	17	75	49	-286	49	-286	-311	-36	-311	70	69	-297	26	-217	704	96	70	6	-285	46	-199	-94	84	-31	102	-287	-295	97	-270	146	115	851	3	65	59	-278	-31	-291	-244	-5	-311	70	26	-217	69	-297	704	96	70	6	-199	-94	-285	46	84	-31	102	-287	-270	146	-295	97	115	851	3	65	-31	-291	59	-278	-244	-5	-297	90	56	-210	56	-210	717	-5	81	-123	-218	-17	-218	-17	0	51	67	-312	-264	128	-264	128	77	824	-13	53	-4	-275	-4	-275	-184	55	-291	72	132	-286	132	-286	888	-31	79	13	-299	49	-299	49	121	-308	110	-273	-299	142	-299	142	-24	787	17	93	89	-275	89	-275	-240	-47	-301	64	110	-268	179	-304	840	-3	108	-2	-292	72	-273	-52	96	-237	83	-257	-290	174	-299	80	9	755	6	92	105	-282	81	-310	-224	16	-301	64	179	-304	110	-268	840	-3	108	-2	-273	-52	-292	72	96	-237	83	-257	-299	80	-290	174	9	755	6	92	81	-310	105	-282	-224	16	-322	60	128	-269	128	-269	823	34	57	-13	-266	1	-266	1	83	-172	50	-291	-293	143	-293	143	44	785	-0	51	76	-294	76	-294	-205	40
114	-355	-368	144	-368	144	138	989	-13	58	59	-166	59	-166	-148	-68	-346	66	79	-310	79	-310	830	114	74	8	-93	-18	-93	-18	-11	2	74	-305	-348	66	-321	114	72	831	10	-12	50	-106	-17	1	-72	18	-315	53	54	-308	45	-209	703	11	-10	13	-34	-6	55	-19	-32	53	74	-305	-321	114	-348	66	72	831	10	-12	-17	1	50	-106	-72	18	-315	53	45	-209	54	-308	703	11	-10	13	55	-19	-34	-6	-32	53	46	-219	-316	17	-316	17	65	706	7	-31	-7	52	-7	52	0	-14	-269	43	-40	-247	-40	-247	697	-14	44	-2	25	47	25	47	-16	1	86	-330	-338	173	-338	173	138	756	20	100	96	-167	96	-167	-152	-92	-346	78	137	-282	137	-282	717	104	94	11	-139	54	-139	54	-22	-119	69	-288	-330	121	-284	132	135	722	19	57	94	-152	53	-135	-149	-9	-319	58	112	-323	120	-240	734	117	68	20	-156	71	-105	-10	22	-114	69	-288	-284	132	-330	121	135	722	19	57	53	-135	94	-152	-149	-9	-319	58	120	-240	112	-323	734	117	68	20	-105	-10	-156	71	22	-114	59	-273	-321	125	-321	125	113	764	20	-13	57	-111	57	-111	-148	32	-240	37	93	-242	93	-242	755	104	-33	3	-98	-16	-98	-16	56	-102
92	-280	-297	60	-297	60	47	4	703	94	88	-169	88	-169	-158	-280	-278	87	66	-303	66	-303	-7	36	68	842	-285	157	-285	157	-29	-408	70	-287	-270	69	-295	31	68	-2	818	150	83	-294	141	-408	-285	-7	-287	99	61	-277	67	-307	21	61	110	887	-319	119	-384	26	91	-386	70	-287	-295	31	-270	69	68	-2	818	150	141	-408	83	-294	-285	-7	-287	99	67	-307	61	-277	21	61	110	887	-384	26	-319	119	91	-386	101	-300	-286	67	-286	67	54	23	870	13	133	-391	133	-391	-307	84	-256	115	65	-252	65	-252	15	64	70	831	-366	48	-366	48	117	-363	121	-283	-290	95	-290	95	94	-225	772	15	27	-183	27	-183	-176	-34	-284	108	57	-303	57	-303	-46	-22	68	797	-287	127	-287	127	95	-322	132	-319	-305	80	-314	-19	77	-36	807	106	81	-279	109	-320	-297	79	-295	131	79	-310	40	-314	9	42	102	842	-295	100	-365	42	122	-349	132	-319	-314	-19	-305	80	77	-36	807	106	109	-320	81	-279	-297	79	-295	131	40	-314	79	-310	9	42	102	842	-365	42	-295	100	122	-349	159	-315	-315	50	-315	50	94	7	873	34	96	-367	96	-367	-326	127	-316	134	73	-330	73	-330	10	70	80	851	-340	86	-340	86	133	-358
-294	57	56	-271	56	-271	12	4	64	815	-259	143	-259	143	2	-248	69	-302	-304	79	-304	79	42	3	717	29	76	-210	76	-210	11	-101	-297	132	101	-312	86	-305	14	59	138	892	-315	142	-280	-28	45	-323	122	-298	-307	99	-274	72	69	-6	845	167	118	-260	-21	-306	-225	-46	-297	132	86	-305	101	-312	14	59	138	892	-280	-28	-315	142	45	-323	122	-298	-274	72	-307	99	69	-6	845	167	-21	-306	118	-260	-225	-46	-270	145	108	-273	108	-273	17	95	103	777	-289	-41	-289	-41	104	-233	180	-263	-295	84	-295	84	103	16	783	84	19	-316	19	-316	-226	89	-299	30	78	-199	78	-199	5	-106	76	711	-296	74	-296	74	33	-14	55	-272	-211	74	-211	74	-41	-127	714	74	-15	-205	-15	-205	90	-29	-287	162	96	-257	71	-300	-11	-38	91	858	-300	108	-270	-2	67	-237	112	-286	-291	68	-283	54	22	-16	827	117	92	-282	39	-264	-176	17	-287	162	71	-300	96	-257	-11	-38	91	858	-270	-2	-300	108	67	-237	112	-286	-283	54	-291	68	22	-16	827	117	39	-264	92	-282	-176	17	-265	106	76	-303	76	-303	15	91	144	776	-292	13	-292	13	120	-227	153	-282	-286	48	-286	48	77	11	779	124	54	-294	54	-294	-235	80
-287	36	75	-273	56	9	-286	4	75	-273	805	149	-286	4	145	-218	100	-313	-306	122	17	75	49	-286	-306	122	134	914	49	-286	-311	-36	-311	70	69	-297	70	6	-285	46	26	-217	704	96	-199	-94	84	-31	102	-287	-295	97	3	65	59	-278	-270	146	115	851	-31	-291	-244	-5	-291	72	132	-286	79	13	-299	49	132	-286	888	-31	-299	49	121	-308	110	-273	-299	142	17	93	89	-275	-299	142	-24	787	89	-275	-240	-47	-301	64	110	-268	108	-2	-292	72	179	-304	840	-3	-273	-52	96	-237	83	-257	-290	174	6	92	105	-282	-299	80	9	755	81	-310	-224	16	-311	70	26	-217	70	6	-199	-94	69	-297	704	96	-285	46	84	-31	102	-287	-270	146	3	65	-31	-291	-295	97	115	851	59	-278	-244	-5	-297	90	56	-210	81	-123	-218	-17	56	-210	717	-5	-218	-17	0	51	67	-312	-264	128	-13	53	-4	-275	-264	128	77	824	-4	-275	-184	55	-301	64	179	-304	108	-2	-273	-52	110	-268	840	-3	-292	72	96	-237	83	-257	-299	80	6	92	81	-310	-290	174	9	755	105	-282	-224	16	-322	60	128	-269	57	-13	-266	1	128	-269	823	34	-266	1	83	-172	50	-291	-293	143	-0	51	76	-294	-293	143	44	785	76	-294	-205	40
114	-355	-368	144	-13	58	59	-166	-368	144	138	989	59	-166	-148	-68	-346	66	79	-310	74	8	-93	-18	79	-310	830	114	-93	-18	-11	2	74	-305	-348	66	10	-12	50	-106	-321	114	72	831	-17	1	-72	18	-315	53	54	-308	-10	13	-34	-6	45	-209	703	11	55	-19	-32	53	86	-330	-338	173	20	100	96	-167	-338	173	138	756	96	-167	-152	-92	-346	78	137	-282	94	11	-139	54	137	-282	717	104	-139	54	-22	-119	69	-288	-330	121	19	57	94	-152	-284	132	135	722	53	-135	-149	-9	-319	58	112	-323	68	20	-156	71	120	-240	734	117	-105	-10	22	-114	74	-305	-321	114	10	-12	-17	1	-348	66	72	831	50	-106	-72	18	-315	53	45	-209	-10	13	55	-19	54	-308	703	11	-34	-6	-32	53	46	-219	-316	17	7	-31	-7	52	-316	17	65	706	-7	52	0	-14	-269	43	-40	-247	44	-2	25	47	-40	-247	697	-14	25	47	-16	1	69	-288	-284	132	19	57	53	-135	-330	121	135	722	94	-152	-149	-9	-319	58	120	-240	68	20	-105	-10	112	-323	734	117	-156	71	22	-114	59	-273	-321	125	20	-13	57	-111	-321	125	113	764	57	-111	-148	32	-240	37	93	-242	-33	3	-98	-16	93	-242	755	104	-98	-16	56	-102
-287	36	56	9	75	-273	-286	4	75	-273	-286	4	805	149	145	-218	100	-313	17	75	-306	122	49	-286	-306	122	49	-286	134	914	-311	-36	-291	72	79	13	132	-286	-299	49	132	-286	-299	49	888	-31	121	-308	110	-273	17	93	-299	142	89	-275	-299	142	89	-275	-24	787	-240	-47	-311	70	70	6	69	-297	-285	46	26	-217	-199	-94	704	96	84	-31	102	-287	3	65	-295	97	59	-278	-270	146	-31	-291	115	851	-244	-5	-301	64	108	-2	110	-268	-292	72	179	-304	-273	-52	840	-3	96	-237	83	-257	6	92	-290	174	105	-282	-299	80	81	-310	9	755	-224	16	-311	70	70	6	26	-217	-199	-94	69	-297	-285	46	704	96	84	-31	102	-287	3	65	-270	146	-31	-291	-295	97	59	-278	115	851	-244	-5	-301	64	108	-2	179	-304	-273	-52	110	-268	-292	72	840	-3	96	-237	83	-257	6	92	-299	80	81	-310	-290	174	105	-282	9	755	-224	16	-297	90	81	-123	56	-210	-218	-17	56	-210	-218	-17	717	-5	0	51	67	-312	-13	53	-264	128	-4	-275	-264	128	-4	-275	77	824	-184	55	-322	60	57	-13	128	-269	-266	1	128	-269	-266	1	823	34	83	-172	50	-291	-0	51	-293	143	76	-294	-293	143	76	-294	44	785	-205	40
114	-355	-13	58	-368	144	59	-166	-368	144	59	-166	138	989	-148	-68	-346	66	74	8	79	-310	-93	-18	79	-310	-93	-18	830	114	-11	2	86	-330	20	100	-338	173	96	-167	-338	173	96	-167	138	756	-152	-92	-346	78	94	11	137	-282	-139	54	137	-282	-139	54	717	104	-22	-119	74	-305	10	-12	-348	66	50	-106	-321	114	-17	1	72	831	-72	18	-315	53	-10	13	54	-308	-34	-6	45	-209	55	-19	703	11	-32	53	69	-288	19	57	-330	121	94	-152	-284	132	53	-135	135	722	-149	-9	-319	58	68	20	112	-323	-156	71	120	-240	-105	-10	734	117	22	-114	74	-305	10	-12	-321	114	-17	1	-348	66	50	-106	72	831	-72	18	-315	53	-10	13	45	-209	55	-19	54	-308	-34	-6	703	11	-32	53	69	-288	19	57	-284	132	53	-135	-330	121	94	-152	135	722	-149	-9	-319	58	68	20	120	-240	-105	-10	112	-323	-156	71	734	117	22	-114	46	-219	7	-31	-316	17	-7	52	-316	17	-7	52	65	706	0	-14	-269	43	44	-2	-40	-247	25	47	-40	-247	25	47	697	-14	-16	1	59	-273	20	-13	-321	125	57	-111	-321	125	57	-111	113	764	-148	32	-240	37	-33	3	93	-242	-98	-16	93	-242	-98	-16	755	104	56	-102
88	1	-363	59	-363	59	168	-170	-363	59	168	-170	168	-170	948	-71	14	88	80	-319	80	-319	-154	150	80	-319	-154	150	-154	150	-46	718	51	12	-347	52	-304	-19	68	-75	-304	-19	68	-75	124	0	802	14	19	85	85	-332	48	-296	-148	141	48	-296	-148	141	-137	138	-5	704	51	12	-304	-19	-347	52	68	-75	-304	-19	124	0	68	-75	802	14	19	85	48	-296	85	-332	-148	141	48	-296	-137	138	-148	141	-5	704	52	4	-304	-8	-304	-8	47	-29	-226	-31	39	59	39	59	693	-34	8	46	61	-309	61	-309	-154	95	-14	-259	-122	145	-122	145	50	724	51	12	-304	-19	-304	-19	124	0	-347	52	68	-75	68	-75	802	14	19	85	48	-296	48	-296	-137	138	85	-332	-148	141	-148	141	-5	704	52	4	-304	-8	-226	-31	39	59	-304	-8	47	-29	39	59	693	-34	8	46	61	-309	-14	-259	-122	145	61	-309	-154	95	-122	145	50	724	52	4	-226	-31	-304	-8	39	59	-304	-8	39	59	47	-29	693	-34	8	46	-14	-259	61	-309	-122	145	61	-309	-122	145	-154	95	50	724	52	-8	-274	41	-274	41	-28	27	-274	41	-28	27	-28	27	696	11	13	36	-6	-251	-6	-251	-128	98	-6	-251	-128	98	-128	98	67	791
150	304	253	204	253	204	210	154	253	204	210	154	210	154	130	398	243	181	182	260	182	260	177	152	182	260	177	152	177	152	390	317	185	256	264	192	249	179	180	161	249	179	180	161	190	294	155	370	254	159	130	276	167	215	199	154	167	215	199	154	201	332	440	183	185	256	249	179	264	192	180	161	249	179	190	294	180	161	155	370	254	159	167	215	130	276	199	154	167	215	201	332	199	154	440	183	170	219	268	162	268	162	102	194	209	332	163	186	163	186	193	466	241	170	161	225	161	225	174	134	225	261	181	200	181	200	514	190	185	256	249	179	249	179	190	294	264	192	180	161	180	161	155	370	254	159	167	215	167	215	201	332	130	276	199	154	199	154	440	183	170	219	268	162	209	332	163	186	268	162	102	194	163	186	193	466	241	170	161	225	225	261	181	200	161	225	174	134	181	200	514	190	170	219	209	332	268	162	163	186	268	162	163	186	102	194	193	466	241	170	225	261	161	225	181	200	161	225	181	200	174	134	514	190	195	282	249	183	249	183	155	194	249	183	155	194	155	194	143	479	192	165	187	228	187	228	168	200	187	228	168	200	168	200	529	208
847	45	65	-296	45	-298	-296	108	45	-298	-296	108	-298	105	108	-134	781	77	98	-309	131	-308	-332	88	131	-308	-332	88	-341	95	23	-23	54	-304	797	125	-304	72	125	-318	-304	72	125	-318	72	-53	-318	35	94	-280	801	95	-327	81	142	-339	-327	81	142	-339	26	20	-355	43	781	131	98	-332	77	-308	-309	88	131	-341	-332	23	-308	95	88	-23	822	94	148	-359	94	-294	-359	90	134	-325	-337	35	-325	84	35	23	94	-327	801	142	-280	81	95	-339	-327	26	142	-355	81	20	-339	43	118	-285	853	134	-285	54	134	-330	-357	59	66	-375	59	21	-375	67	781	131	98	-332	131	-341	-332	23	77	-308	-309	88	-308	95	88	-23	822	94	148	-359	134	-325	-337	35	94	-294	-359	90	-325	84	35	23	94	-327	801	142	-327	26	142	-355	-280	81	95	-339	81	20	-339	43	118	-285	853	134	-357	59	66	-375	-285	54	134	-330	59	21	-375	67	822	134	148	-337	94	-325	-359	35	94	-325	-359	35	-294	84	90	23	850	156	52	-383	156	-310	-383	65	156	-310	-383	65	-310	52	65	23	118	-357	853	66	-285	59	134	-375	-285	59	134	-375	54	21	-330	67	114	-292	866	74	-292	46	74	-324	-292	46	74	-324	46	20	-324	47
92	703	-280	94	-297	88	60	-169	-297	88	60	-169	47	-158	4	-280	121	772	-283	15	-290	27	95	-183	-290	27	95	-183	94	-176	-225	-34	-278	68	87	842	66	-285	-303	157	66	-285	-303	157	-7	-29	36	-408	-284	68	108	797	57	-287	-303	127	57	-287	-303	127	-46	95	-22	-322	70	818	-287	150	-270	83	69	-294	-295	141	31	-408	68	-285	-2	-7	132	807	-319	106	-305	81	80	-279	-314	109	-19	-320	77	-297	-36	79	-287	110	99	887	61	-319	-277	119	67	-384	-307	26	21	91	61	-386	-295	102	131	842	79	-295	-310	100	40	-365	-314	42	9	122	42	-349	70	818	-287	150	-295	141	31	-408	-270	83	69	-294	68	-285	-2	-7	132	807	-319	106	-314	109	-19	-320	-305	81	80	-279	77	-297	-36	79	-287	110	99	887	67	-384	-307	26	61	-319	-277	119	21	91	61	-386	-295	102	131	842	40	-365	-314	42	79	-295	-310	100	9	122	42	-349	101	870	-300	13	-286	133	67	-391	-286	133	67	-391	54	-307	23	84	159	873	-315	34	-315	96	50	-367	-315	96	50	-367	94	-326	7	127	-256	70	115	831	65	-366	-252	48	65	-366	-252	48	15	117	64	-363	-316	80	134	851	73	-340	-330	86	73	-340	-330	86	10	133	70	-358
111	-286	648	86	-286	64	86	-164	-286	64	86	-164	64	-7	-164	-243	64	-255	834	93	-283	60	140	-293	-283	60	140	-293	26	6	-402	-3	825	4	110	-276	4	-180	-276	88	4	-180	-276	88	-180	-18	88	-216	792	83	118	-297	115	-291	-304	78	115	-291	-304	78	-308	86	-34	-27	64	-283	834	140	-255	60	93	-293	-283	26	140	-402	60	6	-293	-3	88	-276	876	132	-276	63	132	-345	-278	64	9	-375	64	23	-375	84	792	115	118	-304	83	-291	-297	78	115	-308	-304	-34	-291	86	78	-27	839	105	175	-316	105	-330	-316	94	41	-350	-325	55	-350	121	55	4	64	-283	834	140	-283	26	140	-402	-255	60	93	-293	60	6	-293	-3	88	-276	876	132	-278	64	9	-375	-276	63	132	-345	64	23	-375	84	792	115	118	-304	115	-308	-304	-34	83	-291	-297	78	-291	86	78	-27	839	105	175	-316	41	-350	-325	55	105	-330	-316	94	-350	121	55	4	88	-278	876	9	-276	64	132	-375	-276	64	132	-375	63	23	-345	84	100	-242	873	36	-242	73	36	-367	-242	73	36	-367	73	20	-367	116	839	41	175	-325	105	-350	-316	55	105	-350	-316	55	-330	121	94	4	847	93	118	-317	93	-355	-317	79	93	-355	-317	79	-355	123	79	23
-294	64	57	815	56	-259	-271	143	56	-259	-271	143	12	2	4	-248	-299	76	30	711	78	-296	-199	74	78	-296	-199	74	5	33	-106	-14	69	717	-302	29	-304	76	79	-210	-304	76	79	-210	42	11	3	-101	55	714	-272	74	-211	-15	74	-205	-211	-15	74	-205	-41	90	-127	-29	-297	138	132	892	101	-315	-312	142	86	-280	-305	-28	14	45	59	-323	-287	91	162	858	96	-300	-257	108	71	-270	-300	-2	-11	67	-38	-237	122	845	-298	167	-307	118	99	-260	-274	-21	72	-306	69	-225	-6	-46	112	827	-286	117	-291	92	68	-282	-283	39	54	-264	22	-176	-16	17	-297	138	132	892	86	-280	-305	-28	101	-315	-312	142	14	45	59	-323	-287	91	162	858	71	-270	-300	-2	96	-300	-257	108	-11	67	-38	-237	122	845	-298	167	-274	-21	72	-306	-307	118	99	-260	69	-225	-6	-46	112	827	-286	117	-283	39	54	-264	-291	92	68	-282	22	-176	-16	17	-270	103	145	777	108	-289	-273	-41	108	-289	-273	-41	17	104	95	-233	-265	144	106	776	76	-292	-303	13	76	-292	-303	13	15	120	91	-227	180	783	-263	84	-295	19	84	-316	-295	19	84	-316	103	-226	16	89	153	779	-282	124	-286	54	48	-294	-286	54	48	-294	77	-235	11	80
92	-297	-280	60	703	88	94	-169	-297	47	60	4	88	-158	-169	-280	70	-270	-287	69	818	83	150	-294	-295	68	31	-2	141	-285	-408	-7	-278	66	87	-303	68	-285	842	157	66	-7	-303	36	-285	-29	157	-408	-287	61	99	-277	110	-319	887	119	67	21	-307	61	-384	91	26	-386	121	-290	-283	95	772	27	15	-183	-290	94	95	-225	27	-176	-183	-34	132	-305	-319	80	807	81	106	-279	-314	77	-19	-36	109	-297	-320	79	-284	57	108	-303	68	-287	797	127	57	-46	-303	-22	-287	95	127	-322	-295	79	131	-310	102	-295	842	100	40	9	-314	42	-365	122	42	-349	70	-295	-287	31	818	141	150	-408	-270	68	69	-2	83	-285	-294	-7	101	-286	-300	67	870	133	13	-391	-286	54	67	23	133	-307	-391	84	-287	67	99	-307	110	-384	887	26	61	21	-277	61	-319	91	119	-386	-256	65	115	-252	70	-366	831	48	65	15	-252	64	-366	117	48	-363	132	-314	-319	-19	807	109	106	-320	-305	77	80	-36	81	-297	-279	79	159	-315	-315	50	873	96	34	-367	-315	94	50	7	96	-326	-367	127	-295	40	131	-314	102	-365	842	42	79	9	-310	42	-295	122	100	-349	-316	73	134	-330	80	-340	851	86	73	10	-330	70	-340	133	86	-358
-287	75	36	-273	75	805	-273	149	56	-286	9	4	-286	145	4	-218	-311	69	70	-297	26	704	-217	96	70	-285	6	46	-199	84	-94	-31	100	-306	-313	122	-306	134	122	914	17	49	75	-286	49	-311	-286	-36	102	-295	-287	97	-270	115	146	851	3	59	65	-278	-31	-244	-291	-5	-311	26	70	-217	69	704	-297	96	70	-199	6	-94	-285	84	46	-31	-297	56	90	-210	56	717	-210	-5	81	-218	-123	-17	-218	0	-17	51	102	-270	-287	146	-295	115	97	851	3	-31	65	-291	59	-244	-278	-5	67	-264	-312	128	-264	77	128	824	-13	-4	53	-275	-4	-184	-275	55	-291	132	72	-286	132	888	-286	-31	79	-299	13	49	-299	121	49	-308	-301	110	64	-268	179	840	-304	-3	108	-292	-2	72	-273	96	-52	-237	110	-299	-273	142	-299	-24	142	787	17	89	93	-275	89	-240	-275	-47	83	-290	-257	174	-299	9	80	755	6	105	92	-282	81	-224	-310	16	-301	179	64	-304	110	840	-268	-3	108	-273	-2	-52	-292	96	72	-237	-322	128	60	-269	128	823	-269	34	57	-266	-13	1	-266	83	1	-172	83	-299	-257	80	-290	9	174	755	6	81	92	-310	105	-224	-282	16	50	-293	-291	143	-293	44	143	785	-0	76	51	-294	76	-205	-294	40
-294	56	57	-271	64	-259	815	143	56	12	-271	4	-259	2	143	-248	-297	101	132	-312	138	-315	892	142	86	14	-305	59	-280	45	-28	-323	69	-304	-302	79	717	76	29	-210	-304	42	79	3	76	11	-210	-101	122	-307	-298	99	845	118	167	-260	-274	69	72	-6	-21	-225	-306	-46	-299	78	30	-199	76	-296	711	74	78	5	-199	-106	-296	33	74	-14	-287	96	162	-257	91	-300	858	108	71	-11	-300	-38	-270	67	-2	-237	55	-211	-272	74	714	-15	74	-205	-211	-41	74	-127	-15	90	-205	-29	112	-291	-286	68	827	92	117	-282	-283	22	54	-16	39	-176	-264	17	-297	86	132	-305	138	-280	892	-28	101	14	-312	59	-315	45	142	-323	-270	108	145	-273	103	-289	777	-41	108	17	-273	95	-289	104	-41	-233	122	-274	-298	72	845	-21	167	-306	-307	69	99	-6	118	-225	-260	-46	180	-295	-263	84	783	19	84	-316	-295	103	84	16	19	-226	-316	89	-287	71	162	-300	91	-270	858	-2	96	-11	-257	-38	-300	67	108	-237	-265	76	106	-303	144	-292	776	13	76	15	-303	91	-292	120	13	-227	112	-283	-286	54	827	39	117	-264	-291	22	68	-16	92	-176	-282	17	153	-286	-282	48	779	54	124	-294	-286	77	48	11	54	-235	-294	80
114	-368	-355	144	-368	138	144	989	-13	59	58	-166	59	-148	-166	-68	74	-348	-305	66	-321	72	114	831	10	50	-12	-106	-17	-72	1	18	-346	79	66	-310	79	830	-310	114	74	-93	8	-18	-93	-11	-18	2	-315	54	53	-308	45	703	-209	11	-10	-34	13	-6	55	-32	-19	53	74	-321	-305	114	-348	72	66	831	10	-17	-12	1	50	-72	-106	18	46	-316	-219	17	-316	65	17	706	7	-7	-31	52	-7	0	52	-14	-315	45	53	-209	54	703	-308	11	-10	55	13	-19	-34	-32	-6	53	-269	-40	43	-247	-40	697	-247	-14	44	25	-2	47	25	-16	47	1	86	-338	-330	173	-338	138	173	756	20	96	100	-167	96	-152	-167	-92	69	-330	-288	121	-284	135	132	722	19	94	57	-152	53	-149	-135	-9	-346	137	78	-282	137	717	-282	104	94	-139	11	54	-139	-22	54	-119	-319	112	58	-323	120	734	-240	117	68	-156	20	71	-105	22	-10	-114	69	-284	-288	132	-330	135	121	722	19	53	57	-135	94	-149	-152	-9	59	-321	-273	125	-321	113	125	764	20	57	-13	-111	57	-148	-111	32	-319	120	58	-240	112	734	-323	117	68	-105	20	-10	-156	22	71	-114	-240	93	37	-242	93	755	-242	104	-33	-98	3	-16	-98	56	-16	-102
92	-297	-280	60	-297	47	60	4	703	88	94	-169	88	-158	-169	-280	70	-270	-287	69	-295	68	31	-2	818	83	150	-294	141	-285	-408	-7	-278	66	87	-303	66	-7	-303	36	68	-285	842	157	-285	-29	157	-408	-287	61	99	-277	67	21	-307	61	110	-319	887	119	-384	91	26	-386	70	-295	-287	31	-270	68	69	-2	818	141	150	-408	83	-285	-294	-7	101	-286	-300	67	-286	54	67	23	870	133	13	-391	133	-307	-391	84	-287	67	99	-307	61	21	-277	61	110	-384	887	26	-319	91	119	-386	-256	65	115	-252	65	15	-252	64	70	-366	831	48	-366	117	48	-363	121	-290	-283	95	-290	94	95	-225	772	27	15	-183	27	-176	-183	-34	132	-305	-319	80	-314	77	-19	-36	807	81	106	-279	109	-297	-320	79	-284	57	108	-303	57	-46	-303	-22	68	-287	797	127	-287	95	127	-322	-295	79	131	-310	40	9	-314	42	102	-295	842	100	-365	122	42	-349	132	-314	-319	-19	-305	77	80	-36	807	109	106	-320	81	-297	-279	79	159	-315	-315	50	-315	94	50	7	873	96	34	-367	96	-326	-367	127	-295	40	131	-314	79	9	-310	42	102	-365	842	42	-295	122	100	-349	-316	73	134	-330	73	10	-330	70	80	-340	851	86	-340	133	86	-358
-287	75	36	-273	56	-286	9	4	75	805	-273	149	-286	145	4	-218	-311	69	70	-297	70	-285	6	46	26	704	-217	96	-199	84	-94	-31	100	-306	-313	122	17	49	75	-286	-306	134	122	914	49	-311	-286	-36	102	-295	-287	97	3	59	65	-278	-270	115	146	851	-31	-244	-291	-5	-291	132	72	-286	79	-299	13	49	132	888	-286	-31	-299	121	49	-308	-301	110	64	-268	108	-292	-2	72	179	840	-304	-3	-273	96	-52	-237	110	-299	-273	142	17	89	93	-275	-299	-24	142	787	89	-240	-275	-47	83	-290	-257	174	6	105	92	-282	-299	9	80	755	81	-224	-310	16	-311	26	70	-217	70	-199	6	-94	69	704	-297	96	-285	84	46	-31	-297	56	90	-210	81	-218	-123	-17	56	717	-210	-5	-218	0	-17	51	102	-270	-287	146	3	-31	65	-291	-295	115	97	851	59	-244	-278	-5	67	-264	-312	128	-13	-4	53	-275	-264	77	128	824	-4	-184	-275	55	-301	179	64	-304	108	-273	-2	-52	110	840	-268	-3	-292	96	72	-237	-322	128	60	-269	57	-266	-13	1	128	823	-269	34	-266	83	1	-172	83	-299	-257	80	6	81	92	-310	-290	9	174	755	105	-224	-282	16	50	-293	-291	143	-0	76	51	-294	-293	44	143	785	76	-205	-294	40
-294	56	57	-271	56	12	-271	4	64	-259	815	143	-259	2	143	-248	-297	101	132	-312	86	14	-305	59	138	-315	892	142	-280	45	-28	-323	69	-304	-302	79	-304	42	79	3	717	76	29	-210	76	11	-210	-101	122	-307	-298	99	-274	69	72	-6	845	118	167	-260	-21	-225	-306	-46	-297	86	132	-305	101	14	-312	59	138	-280	892	-28	-315	45	142	-323	-270	108	145	-273	108	17	-273	95	103	-289	777	-41	-289	104	-41	-233	122	-274	-298	72	-307	69	99	-6	845	-21	167	-306	118	-225	-260	-46	180	-295	-263	84	-295	103	84	16	783	19	84	-316	19	-226	-316	89	-299	78	30	-199	78	5	-199	-106	76	-296	711	74	-296	33	74	-14	-287	96	162	-257	71	-11	-300	-38	91	-300	858	108	-270	67	-2	-237	55	-211	-272	74	-211	-41	74	-127	714	-15	74	-205	-15	90	-205	-29	112	-291	-286	68	-283	22	54	-16	827	92	117	-282	39	-176	-264	17	-287	71	162	-300	96	-11	-257	-38	91	-270	858	-2	-300	67	108	-237	-265	76	106	-303	76	15	-303	91	144	-292	776	13	-292	120	13	-227	112	-283	-286	54	-291	22	68	-16	827	39	117	-264	92	-176	-282	17	153	-286	-282	48	-286	77	48	11	779	54	124	-294	54	-235	-294	80
114	-368	-355	144	-13	59	58	-166	-368	138	144	989	59	-148	-166	-68	74	-348	-305	66	10	50	-12	-106	-321	72	114	831	-17	-72	1	18	-346	79	66	-310	74	-93	8	-18	79	830	-310	114	-93	-11	-18	2	-315	54	53	-308	-10	-34	13	-6	45	703	-209	11	55	-32	-19	53	86	-338	-330	173	20	96	100	-167	-338	138	173	756	96	-152	-167	-92	69	-330	-288	121	19	94	57	-152	-284	135	132	722	53	-149	-135	-9	-346	137	78	-282	94	-139	11	54	137	717	-282	104	-139	-22	54	-119	-319	112	58	-323	68	-156	20	71	120	734	-240	117	-105	22	-10	-114	74	-321	-305	114	10	-17	-12	1	-348	72	66	831	50	-72	-106	18	46	-316	-219	17	7	-7	-31	52	-316	65	17	706	-7	0	52	-14	-315	45	53	-209	-10	55	13	-19	54	703	-308	11	-34	-32	-6	53	-269	-40	43	-247	44	25	-2	47	-40	697	-247	-14	25	-16	47	1	69	-284	-288	132	19	53	57	-135	-330	135	121	722	94	-149	-152	-9	59	-321	-273	125	20	57	-13	-111	-321	113	125	764	57	-148	-111	32	-319	120	58	-240	68	-105	20	-10	112	734	-323	117	-156	22	71	-114	-240	93	37	-242	-33	-98	3	-16	93	755	-242	104	-98	56	-16	-102
-287	56	36	9	75	-286	-273	4	75	-286	-273	4	805	145	149	-218	-291	79	72	13	132	-299	-286	49	132	-299	-286	49	888	121	-31	-308	100	17	-313	75	-306	49	122	-286	-306	49	122	-286	134	-311	914	-36	110	17	-273	93	-299	89	142	-275	-299	89	142	-275	-24	-240	787	-47	-311	70	70	6	69	-285	-297	46	26	-199	-217	-94	704	84	96	-31	-301	108	64	-2	110	-292	-268	72	179	-273	-304	-52	840	96	-3	-237	102	3	-287	65	-295	59	97	-278	-270	-31	146	-291	115	-244	851	-5	83	6	-257	92	-290	105	174	-282	-299	81	80	-310	9	-224	755	16	-311	70	70	6	26	-199	-217	-94	69	-285	-297	46	704	84	96	-31	-301	108	64	-2	179	-273	-304	-52	110	-292	-268	72	840	96	-3	-237	102	3	-287	65	-270	-31	146	-291	-295	59	97	-278	115	-244	851	-5	83	6	-257	92	-299	81	80	-310	-290	105	174	-282	9	-224	755	16	-297	81	90	-123	56	-218	-210	-17	56	-218	-210	-17	717	0	-5	51	-322	57	60	-13	128	-266	-269	1	128	-266	-269	1	823	83	34	-172	67	-13	-312	53	-264	-4	128	-275	-264	-4	128	-275	77	-184	824	55	50	-0	-291	51	-293	76	143	-294	-293	76	143	-294	44	-205	785	40
88	-363	1	59	-363	168	59	-170	-363	168	59	-170	168	948	-170	-71	51	-347	12	52	-304	68	-19	-75	-304	68	-19	-75	124	802	0	14	14	80	88	-319	80	-154	-319	150	80	-154	-319	150	-154	-46	150	718	19	85	85	-332	48	-148	-296	141	48	-148	-296	141	-137	-5	138	704	51	-304	12	-19	-347	68	52	-75	-304	124	-19	0	68	802	-75	14	52	-304	4	-8	-304	47	-8	-29	-226	39	-31	59	39	693	59	-34	19	48	85	-296	85	-148	-332	141	48	-137	-296	138	-148	-5	141	704	8	61	46	-309	61	-154	-309	95	-14	-122	-259	145	-122	50	145	724	51	-304	12	-19	-304	124	-19	0	-347	68	52	-75	68	802	-75	14	52	-304	4	-8	-226	39	-31	59	-304	47	-8	-29	39	693	59	-34	19	48	85	-296	48	-137	-296	138	85	-148	-332	141	-148	-5	141	704	8	61	46	-309	-14	-122	-259	145	61	-154	-309	95	-122	50	145	724	52	-226	4	-31	-304	39	-8	59	-304	39	-8	59	47	693	-29	-34	52	-274	-8	41	-274	-28	41	27	-274	-28	41	27	-28	696	27	11	8	-14	46	-259	61	-122	-309	145	61	-122	-309	145	-154	50	95	724	13	-6	36	-251	-6	-128	-251	98	-6	-128	-251	98	-128	67	98	791
114	-13	-355	58	-368	59	144	-166	-368	59	144	-166	138	-148	989	-68	86	20	-330	100	-338	96	173	-167	-338	96	173	-167	138	-152	756	-92	-346	74	66	8	79	-93	-310	-18	79	-93	-310	-18	830	-11	114	2	-346	94	78	11	137	-139	-282	54	137	-139	-282	54	717	-22	104	-119	74	10	-305	-12	-348	50	66	-106	-321	-17	114	1	72	-72	831	18	69	19	-288	57	-330	94	121	-152	-284	53	132	-135	135	-149	722	-9	-315	-10	53	13	54	-34	-308	-6	45	55	-209	-19	703	-32	11	53	-319	68	58	20	112	-156	-323	71	120	-105	-240	-10	734	22	117	-114	74	10	-305	-12	-321	-17	114	1	-348	50	66	-106	72	-72	831	18	69	19	-288	57	-284	53	132	-135	-330	94	121	-152	135	-149	722	-9	-315	-10	53	13	45	55	-209	-19	54	-34	-308	-6	703	-32	11	53	-319	68	58	20	120	-105	-240	-10	112	-156	-323	71	734	22	117	-114	46	7	-219	-31	-316	-7	17	52	-316	-7	17	52	65	0	706	-14	59	20	-273	-13	-321	57	125	-111	-321	57	125	-111	113	-148	764	32	-269	44	43	-2	-40	25	-247	47	-40	25	-247	47	697	-16	-14	1	-240	-33	37	3	93	-98	-242	-16	93	-98	-242	-16	755	56	104	-102
150	253	304	204	253	210	204	154	253	210	204	154	210	130	154	398	185	264	256	192	249	180	179	161	249	180	179	161	190	155	294	370	243	182	181	260	182	177	260	152	182	177	260	152	177	390	152	317	254	130	159	276	167	199	215	154	167	199	215	154	201	440	332	183	185	249	256	179	264	180	192	161	249	190	179	294	180	155	161	370	170	268	219	162	268	102	162	194	209	163	332	186	163	193	186	466	254	167	159	215	130	199	276	154	167	201	215	332	199	440	154	183	241	161	170	225	161	174	225	134	225	181	261	200	181	514	200	190	185	249	256	179	249	190	179	294	264	180	192	161	180	155	161	370	170	268	219	162	209	163	332	186	268	102	162	194	163	193	186	466	254	167	159	215	167	201	215	332	130	199	276	154	199	440	154	183	241	161	170	225	225	181	261	200	161	174	225	134	181	514	200	190	170	209	219	332	268	163	162	186	268	163	162	186	102	193	194	466	195	249	282	183	249	155	183	194	249	155	183	194	155	143	194	479	241	225	170	261	161	181	225	200	161	181	225	200	174	514	134	190	192	187	165	228	187	168	228	200	187	168	228	200	168	529	200	208
851	40	40	-302	48	-283	-283	102	48	-283	-283	102	-308	103	103	-137	64	765	-308	116	-329	135	91	-315	-329	135	91	-315	86	-328	-24	23	64	-308	765	116	-329	91	135	-315	-329	91	135	-315	86	-24	-328	23	-301	91	91	826	72	-342	-342	171	72	-342	-342	171	14	34	34	-351	769	124	124	-325	83	-322	-322	84	125	-328	-328	22	-311	93	93	-23	93	827	-336	155	-297	89	84	-336	-345	135	41	-360	85	-331	16	37	93	-336	827	155	-297	84	89	-336	-345	41	135	-360	85	16	-331	37	-290	139	139	880	56	-303	-303	146	51	-391	-391	61	21	60	60	-377	769	124	124	-325	125	-328	-328	22	83	-322	-322	84	-311	93	93	-23	93	827	-336	155	-345	135	41	-360	-297	89	84	-336	85	-331	16	37	93	-336	827	155	-345	41	135	-360	-297	84	89	-336	85	16	-331	37	-290	139	139	880	51	-391	-391	61	56	-303	-303	146	21	60	60	-377	827	136	136	-321	89	-334	-334	24	89	-334	-334	24	-285	77	77	21	135	846	-363	67	-287	114	60	-372	-287	114	60	-372	52	-285	21	57	135	-363	846	67	-287	60	114	-372	-287	60	114	-372	52	21	-285	57	-291	59	59	871	58	-305	-305	82	58	-305	-305	82	14	38	38	-292
119	696	-298	84	-293	75	63	-169	-293	75	63	-169	64	-159	7	-266	791	109	19	-277	24	-283	-193	90	24	-283	-193	90	-181	98	-23	-214	-267	75	98	856	61	-299	-284	151	61	-299	-284	151	-9	-32	38	-418	70	-282	828	122	-293	75	110	-323	-293	75	110	-323	71	-39	-305	-7	83	839	-301	153	-268	91	68	-305	-280	131	36	-420	81	-295	-7	-9	791	128	117	-298	87	-309	-310	71	125	-309	-318	-37	-279	86	80	-27	-281	113	96	876	53	-314	-279	136	61	-383	-291	34	21	81	71	-396	112	-312	853	150	-308	77	104	-312	-351	54	38	-332	115	14	-351	45	83	839	-301	153	-280	131	36	-420	-268	91	68	-305	81	-295	-7	-9	791	128	117	-298	125	-309	-318	-37	87	-309	-310	71	-279	86	80	-27	-281	113	96	876	61	-383	-291	34	53	-314	-279	136	21	81	71	-396	112	-312	853	150	-351	54	38	-332	-308	77	104	-312	115	14	-351	45	89	890	-288	0	-276	119	59	-376	-276	119	59	-376	66	-317	23	82	867	145	50	-321	103	-309	-365	49	103	-309	-365	49	-308	75	115	18	-233	40	111	838	61	-364	-249	54	61	-364	-249	54	20	117	67	-363	104	-306	858	110	-344	64	90	-333	-344	64	90	-333	126	15	-339	76
119	-298	696	84	-293	63	75	-169	-293	63	75	-169	64	7	-159	-266	-267	98	75	856	61	-284	-299	151	61	-284	-299	151	-9	38	-32	-418	791	19	109	-277	24	-193	-283	90	24	-193	-283	90	-181	-23	98	-214	70	828	-282	122	-293	110	75	-323	-293	110	75	-323	71	-305	-39	-7	83	-301	839	153	-268	68	91	-305	-280	36	131	-420	81	-7	-295	-9	-281	96	113	876	53	-279	-314	136	61	-291	-383	34	21	71	81	-396	791	117	128	-298	87	-310	-309	71	125	-318	-309	-37	-279	80	86	-27	112	853	-312	150	-308	104	77	-312	-351	38	54	-332	115	-351	14	45	83	-301	839	153	-280	36	131	-420	-268	68	91	-305	81	-7	-295	-9	-281	96	113	876	61	-291	-383	34	53	-279	-314	136	21	71	81	-396	791	117	128	-298	125	-318	-309	-37	87	-310	-309	71	-279	80	86	-27	112	853	-312	150	-351	38	54	-332	-308	104	77	-312	115	-351	14	45	89	-288	890	0	-276	59	119	-376	-276	59	119	-376	66	23	-317	82	-233	111	40	838	61	-249	-364	54	61	-249	-364	54	20	67	117	-363	867	50	145	-321	103	-365	-309	49	103	-365	-309	49	-308	115	75	18	104	858	-306	110	-344	90	64	-333	-344	90	64	-333	126	-339	15	76
-279	55	55	828	37	-273	-273	151	37	-273	-273	151	19	3	3	-230	94	-298	711	22	-295	59	78	-201	-295	59	78	-201	44	4	-18	-105	94	711	-298	22	-295	78	59	-201	-295	78	59	-201	44	-18	4	-105	761	47	47	-307	-2	-213	-213	80	-2	-213	-213	80	87	-46	-46	-113	-275	121	121	897	94	-318	-318	138	72	-295	-295	-34	11	63	63	-311	103	-296	843	173	-300	97	125	-282	-267	69	2	-294	58	-13	-232	-52	103	843	-296	173	-300	125	97	-282	-267	2	69	-294	58	-232	-13	-52	809	138	138	-309	95	-287	-287	64	33	-272	-272	53	-161	10	10	-26	-275	121	121	897	72	-295	-295	-34	94	-318	-318	138	11	63	63	-311	103	-296	843	173	-267	69	2	-294	-300	97	125	-282	58	-13	-232	-52	103	843	-296	173	-267	2	69	-294	-300	125	97	-282	58	-232	-13	-52	809	138	138	-309	33	-272	-272	53	95	-287	-287	64	-161	10	10	-26	-248	116	116	782	96	-275	-275	-34	96	-275	-275	-34	1	94	94	-241	152	-247	778	76	-297	90	23	-309	-297	90	23	-309	97	15	-226	77	152	778	-247	76	-297	23	90	-309	-297	23	90	-309	97	-226	15	77	778	141	141	-306	54	-287	-287	43	54	-287	-287	43	-212	71	71	5
99	-292	-292	71	705	75	75	-139	-294	52	52	5	78	-168	-168	-270	-285	80	67	-282	101	835	-303	137	61	-297	-3	34	-303	152	0	-405	-285	67	80	-282	101	-303	835	137	61	-3	-297	34	-303	0	152	-405	67	-293	-293	105	-311	131	131	880	23	62	62	-271	87	-394	-394	-3	104	-293	-293	91	781	24	24	-183	-287	88	88	-201	29	-186	-186	-11	-304	130	71	-316	90	796	-282	114	73	-305	-22	-27	-300	120	75	-325	-304	71	130	-316	90	-282	796	114	73	-22	-305	-27	-300	75	120	-325	79	-304	-304	145	-311	103	103	845	3	48	48	-311	115	-365	-365	59	69	-287	-287	39	815	165	165	-427	-251	62	62	-1	98	-298	-298	-35	-287	97	62	-287	127	871	-388	19	49	-261	21	63	-312	114	85	-383	-287	62	97	-287	127	-388	871	19	49	21	-261	63	-312	85	114	-383	71	-252	-252	117	-362	38	38	853	20	62	62	-223	112	-361	-361	27	103	-320	-320	-22	830	117	117	-322	-282	75	75	-45	76	-293	-293	94	-295	157	51	-331	104	859	-357	38	77	-311	1	41	-318	114	109	-350	-295	51	157	-331	104	-357	859	38	77	1	-311	41	-318	109	114	-350	67	-329	-329	127	-355	96	96	859	7	74	74	-327	123	-342	-342	89
-309	73	61	-271	72	823	-283	144	46	-288	13	8	-273	146	4	-228	85	-306	-300	58	707	30	88	-202	-300	56	53	-1	78	-208	-1	-101	100	-319	-305	126	-301	148	136	900	8	47	81	-298	55	-319	-295	-28	-311	106	112	-293	118	-271	848	176	66	-12	-269	47	-229	-46	-3	-303	-318	39	76	-204	62	697	-289	97	64	-216	9	-96	-307	76	49	-3	56	-285	-222	79	738	36	-15	-198	-220	92	-38	-113	-13	-221	90	-29	101	-254	-304	162	-307	103	115	863	3	-54	56	-304	66	-228	-283	1	-275	55	121	-300	103	-279	813	129	14	-26	-277	61	-177	19	32	-278	-304	125	86	-296	127	905	-289	-25	98	-299	4	56	-318	123	49	-304	111	-291	-273	52	851	152	-0	-305	-295	103	69	-10	103	-258	-239	-32	103	-280	-274	146	-284	-27	132	797	13	94	95	-289	87	-251	-286	-39	-301	100	155	-262	18	-297	777	75	95	10	-284	70	-225	90	8	-293	-293	170	66	-311	92	848	-262	2	98	-258	-4	-45	-315	105	76	-233	109	-292	-280	52	822	123	44	-276	-270	73	-1	-15	95	-274	-184	9	81	-303	-280	83	-286	23	175	780	6	80	78	-293	99	-220	-310	24	-275	33	131	-289	38	-283	792	131	72	14	-297	49	-211	69	35	-271
-309	61	73	-271	72	-283	823	144	46	13	-288	8	-273	4	146	-228	100	-305	-319	126	-301	136	148	900	8	81	47	-298	55	-295	-319	-28	85	-300	-306	58	707	88	30	-202	-300	53	56	-1	78	-1	-208	-101	-311	112	106	-293	118	848	-271	176	66	-269	-12	47	-229	-3	-46	-303	-318	76	39	-204	62	-289	697	97	64	9	-216	-96	-307	49	76	-3	101	-304	-254	162	-307	115	103	863	3	56	-54	-304	66	-283	-228	1	56	-222	-285	79	738	-15	36	-198	-220	-38	92	-113	-13	90	-221	-29	-275	121	55	-300	103	813	-279	129	14	-277	-26	61	-177	32	19	-278	-304	86	125	-296	127	-289	905	-25	98	4	-299	56	-318	49	123	-304	103	-274	-280	146	-284	132	-27	797	13	95	94	-289	87	-286	-251	-39	111	-273	-291	52	851	-0	152	-305	-295	69	103	-10	103	-239	-258	-32	-301	155	100	-262	18	777	-297	75	95	-284	10	70	-225	8	90	-293	-293	66	170	-311	92	-262	848	2	98	-4	-258	-45	-315	76	105	-233	81	-280	-303	83	-286	175	23	780	6	78	80	-293	99	-310	-220	24	109	-280	-292	52	822	44	123	-276	-270	-1	73	-15	95	-184	-274	9	-275	131	33	-289	38	792	-283	131	72	-297	14	49	-211	35	69	-271
103	-367	-367	151	-358	149	149	971	-11	68	68	-173	58	-158	-158	-75	-352	66	82	-308	61	-302	829	120	63	7	-96	-12	-77	-29	-6	3	-352	82	66	-308	61	829	-302	120	63	-96	7	-12	-77	-6	-29	3	82	-319	-319	38	697	20	20	-196	-28	1	1	15	-46	62	62	-42	72	-300	-300	101	-348	70	70	839	12	-37	-37	11	47	-86	-86	20	-315	40	15	-205	50	-303	714	36	-14	-0	41	-20	-23	-9	-23	63	-315	15	40	-205	50	714	-303	36	-14	41	-0	-20	-23	-23	-9	63	-54	-257	-257	51	678	-4	-4	-279	24	34	34	0	-6	26	26	35	84	-334	-334	175	-330	163	163	738	23	91	91	-154	97	-178	-178	-71	-326	72	143	-303	147	-278	705	111	81	17	-151	52	-141	52	7	-139	-326	143	72	-303	147	705	-278	111	81	-151	17	52	-141	7	52	-139	115	-333	-333	37	762	122	122	-244	-151	69	69	16	53	-126	-126	-5	76	-285	-285	135	-332	131	131	736	11	44	44	-135	80	-152	-152	0	-317	43	138	-259	106	-310	726	120	65	12	-113	-12	-149	64	47	-113	-317	138	43	-259	106	726	-310	120	65	-113	12	-12	-149	47	64	-113	111	-239	-239	42	748	88	88	-239	-94	-18	-18	8	75	-117	-117	-31
99	-292	-292	71	-294	52	52	5	705	75	75	-139	78	-168	-168	-270	-285	80	67	-282	61	-297	-3	34	101	835	-303	137	-303	152	0	-405	-285	67	80	-282	61	-3	-297	34	101	-303	835	137	-303	0	152	-405	67	-293	-293	105	23	62	62	-271	-311	131	131	880	87	-394	-394	-3	69	-287	-287	39	-251	62	62	-1	815	165	165	-427	98	-298	-298	-35	-287	97	62	-287	49	-261	21	63	127	871	-388	19	-312	114	85	-383	-287	62	97	-287	49	21	-261	63	127	-388	871	19	-312	85	114	-383	71	-252	-252	117	20	62	62	-223	-362	38	38	853	112	-361	-361	27	104	-293	-293	91	-287	88	88	-201	781	24	24	-183	29	-186	-186	-11	-304	130	71	-316	73	-305	-22	-27	90	796	-282	114	-300	120	75	-325	-304	71	130	-316	73	-22	-305	-27	90	-282	796	114	-300	75	120	-325	79	-304	-304	145	3	48	48	-311	-311	103	103	845	115	-365	-365	59	103	-320	-320	-22	-282	75	75	-45	830	117	117	-322	76	-293	-293	94	-295	157	51	-331	77	-311	1	41	104	859	-357	38	-318	114	109	-350	-295	51	157	-331	77	1	-311	41	104	-357	859	38	-318	109	114	-350	67	-329	-329	127	7	74	74	-327	-355	96	96	859	123	-342	-342	89
-309	73	61	-271	46	-288	13	8	72	823	-283	144	-273	146	4	-228	85	-306	-300	58	-300	56	53	-1	707	30	88	-202	78	-208	-1	-101	100	-319	-305	126	8	47	81	-298	-301	148	136	900	55	-319	-295	-28	-311	106	112	-293	66	-12	-269	47	118	-271	848	176	-229	-46	-3	-303	-304	125	86	-296	98	-299	4	56	127	905	-289	-25	-318	123	49	-304	111	-291	-273	52	-295	103	69	-10	851	152	-0	-305	103	-258	-239	-32	103	-280	-274	146	13	94	95	-289	-284	-27	132	797	87	-251	-286	-39	-301	100	155	-262	95	10	-284	70	18	-297	777	75	-225	90	8	-293	-318	39	76	-204	64	-216	9	-96	62	697	-289	97	-307	76	49	-3	56	-285	-222	79	-220	92	-38	-113	738	36	-15	-198	-13	-221	90	-29	101	-254	-304	162	3	-54	56	-304	-307	103	115	863	66	-228	-283	1	-275	55	121	-300	14	-26	-277	61	103	-279	813	129	-177	19	32	-278	-293	170	66	-311	98	-258	-4	-45	92	848	-262	2	-315	105	76	-233	109	-292	-280	52	-270	73	-1	-15	822	123	44	-276	95	-274	-184	9	81	-303	-280	83	6	80	78	-293	-286	23	175	780	99	-220	-310	24	-275	33	131	-289	72	14	-297	49	38	-283	792	131	-211	69	35	-271
-309	61	73	-271	46	13	-288	8	72	-283	823	144	-273	4	146	-228	100	-305	-319	126	8	81	47	-298	-301	136	148	900	55	-295	-319	-28	85	-300	-306	58	-300	53	56	-1	707	88	30	-202	78	-1	-208	-101	-311	112	106	-293	66	-269	-12	47	118	848	-271	176	-229	-3	-46	-303	-304	86	125	-296	98	4	-299	56	127	-289	905	-25	-318	49	123	-304	103	-274	-280	146	13	95	94	-289	-284	132	-27	797	87	-286	-251	-39	111	-273	-291	52	-295	69	103	-10	851	-0	152	-305	103	-239	-258	-32	-301	155	100	-262	95	-284	10	70	18	777	-297	75	-225	8	90	-293	-318	76	39	-204	64	9	-216	-96	62	-289	697	97	-307	49	76	-3	101	-304	-254	162	3	56	-54	-304	-307	115	103	863	66	-283	-228	1	56	-222	-285	79	-220	-38	92	-113	738	-15	36	-198	-13	90	-221	-29	-275	121	55	-300	14	-277	-26	61	103	813	-279	129	-177	32	19	-278	-293	66	170	-311	98	-4	-258	-45	92	-262	848	2	-315	76	105	-233	81	-280	-303	83	6	78	80	-293	-286	175	23	780	99	-310	-220	24	109	-280	-292	52	-270	-1	73	-15	822	44	123	-276	95	-184	-274	9	-275	131	33	-289	72	-297	14	49	38	792	-283	131	-211	35	69	-271
103	-367	-367	151	-11	68	68	-173	-358	149	149	971	58	-158	-158	-75	-352	66	82	-308	63	7	-96	-12	61	-302	829	120	-77	-29	-6	3	-352	82	66	-308	63	-96	7	-12	61	829	-302	120	-77	-6	-29	3	82	-319	-319	38	-28	1	1	15	697	20	20	-196	-46	62	62	-42	84	-334	-334	175	23	91	91	-154	-330	163	163	738	97	-178	-178	-71	-326	72	143	-303	81	17	-151	52	147	-278	705	111	-141	52	7	-139	-326	143	72	-303	81	-151	17	52	147	705	-278	111	-141	7	52	-139	115	-333	-333	37	-151	69	69	16	762	122	122	-244	53	-126	-126	-5	72	-300	-300	101	12	-37	-37	11	-348	70	70	839	47	-86	-86	20	-315	40	15	-205	-14	-0	41	-20	50	-303	714	36	-23	-9	-23	63	-315	15	40	-205	-14	41	-0	-20	50	714	-303	36	-23	-23	-9	63	-54	-257	-257	51	24	34	34	0	678	-4	-4	-279	-6	26	26	35	76	-285	-285	135	11	44	44	-135	-332	131	131	736	80	-152	-152	0	-317	43	138	-259	65	12	-113	-12	106	-310	726	120	-149	64	47	-113	-317	138	43	-259	65	-113	12	-12	106	726	-310	120	-149	47	64	-113	111	-239	-239	42	-94	-18	-18	8	748	88	88	-239	75	-117	-117	-31
-277	60	60	15	46	-270	-270	0	46	-270	-270	0	841	144	144	-243	94	-290	14	82	-318	126	59	-279	-318	126	59	-279	141	910	-324	-45	94	14	-290	82	-318	59	126	-279	-318	59	126	-279	141	-324	910	-45	20	95	95	-241	95	-277	-277	118	95	-277	-277	118	-257	-30	-30	790	-300	54	54	8	83	-289	-289	48	54	-198	-198	-99	705	80	80	-36	103	-277	-3	52	-308	94	72	-279	-282	164	-41	-296	119	850	-214	6	103	-3	-277	52	-308	72	94	-279	-282	-41	164	-296	119	-214	850	6	5	87	87	-266	106	-273	-273	150	85	-315	-315	89	-229	23	23	773	-300	54	54	8	54	-198	-198	-99	83	-289	-289	48	705	80	80	-36	103	-277	-3	52	-282	164	-41	-296	-308	94	72	-279	119	850	-214	6	103	-3	-277	52	-282	-41	164	-296	-308	72	94	-279	119	-214	850	6	5	87	87	-266	85	-315	-315	89	106	-273	-273	150	-229	23	23	773	-255	64	64	-121	71	-214	-214	-39	71	-214	-214	-39	739	-10	-10	77	62	-287	-24	58	-288	122	20	-278	-288	122	20	-278	102	826	-165	33	62	-24	-287	58	-288	20	122	-278	-288	20	122	-278	102	-165	826	33	8	59	59	-293	69	-300	-300	129	69	-300	-300	129	-193	67	67	787
101	-369	-13	44	-352	158	60	-155	-352	158	60	-155	129	1000	-188	-78	-341	55	45	7	87	-301	-89	-19	87	-301	-89	-19	805	113	4	1	8	96	97	-332	95	-160	-332	149	95	-160	-332	149	-155	-65	157	737	85	6	-341	85	-163	63	130	-287	-163	63	130	-287	14	-123	714	123	74	-300	1	-26	-347	83	61	-97	-311	120	-27	7	75	833	-74	-24	-298	45	-15	3	53	-306	-13	-2	29	-209	52	-27	706	28	-32	33	15	55	72	-287	87	-160	-324	137	55	-129	-281	120	-153	1	136	701	62	13	-313	48	-152	67	105	-317	-109	-8	138	-255	34	-131	734	131	74	-300	1	-26	-311	120	-27	7	-347	83	61	-97	75	833	-74	-24	-298	45	-15	3	29	-209	52	-27	53	-306	-13	-2	706	28	-32	33	15	55	72	-287	55	-129	-281	120	87	-160	-324	137	-153	1	136	701	62	13	-313	48	-109	-8	138	-255	-152	67	105	-317	34	-131	734	131	47	-220	4	-26	-326	44	-14	67	-326	44	-14	67	74	721	-29	-64	-273	55	47	9	-25	-256	11	30	-25	-256	11	30	700	-38	3	24	11	-10	43	-261	65	-120	-318	138	65	-120	-318	138	-140	30	98	747	-14	12	-241	47	-116	-18	92	-246	-116	-18	92	-246	48	-98	759	112
101	-13	-369	44	-352	60	158	-155	-352	60	158	-155	129	-188	1000	-78	8	97	96	-332	95	-332	-160	149	95	-332	-160	149	-155	157	-65	737	-341	45	55	7	87	-89	-301	-19	87	-89	-301	-19	805	4	113	1	85	-341	6	85	-163	130	63	-287	-163	130	63	-287	14	714	-123	123	74	1	-300	-26	-347	61	83	-97	-311	-27	120	7	75	-74	833	-24	15	72	55	-287	87	-324	-160	137	55	-281	-129	120	-153	136	1	701	-298	-15	45	3	53	-13	-306	-2	29	52	-209	-27	706	-32	28	33	62	-313	13	48	-152	105	67	-317	-109	138	-8	-255	34	734	-131	131	74	1	-300	-26	-311	-27	120	7	-347	61	83	-97	75	-74	833	-24	15	72	55	-287	55	-281	-129	120	87	-324	-160	137	-153	136	1	701	-298	-15	45	3	29	52	-209	-27	53	-13	-306	-2	706	-32	28	33	62	-313	13	48	-109	138	-8	-255	-152	105	67	-317	34	734	-131	131	47	4	-220	-26	-326	-14	44	67	-326	-14	44	67	74	-29	721	-64	11	43	-10	-261	65	-318	-120	138	65	-318	-120	138	-140	98	30	747	-273	47	55	9	-25	11	-256	30	-25	11	-256	30	700	3	-38	24	-14	-241	12	47	-116	92	-18	-246	-116	92	-18	-246	48	759	-98	112
165	272	272	193	275	209	209	126	275	209	209	126	233	141	141	404	233	185	195	256	182	254	159	171	182	254	159	171	172	194	383	307	233	195	185	256	182	159	254	171	182	159	254	171	172	383	194	307	93	284	284	131	199	164	164	205	199	164	164	205	446	199	199	361	176	257	257	170	238	185	185	151	247	181	181	311	180	183	183	371	272	159	168	220	145	277	183	148	141	224	183	345	195	171	427	198	272	168	159	220	145	183	277	148	141	183	224	345	195	427	171	198	158	228	228	200	148	145	145	235	193	206	206	284	467	201	201	211	176	257	257	170	247	181	181	311	238	185	185	151	180	183	183	371	272	159	168	220	141	224	183	345	145	277	183	148	195	171	427	198	272	168	159	220	141	183	224	345	145	183	277	148	195	427	171	198	158	228	228	200	193	206	206	284	148	145	145	235	467	201	201	211	155	234	234	351	281	147	147	162	281	147	147	162	149	195	195	470	212	197	203	309	165	234	199	189	165	234	199	189	153	152	486	174	212	203	197	309	165	199	234	189	165	199	234	189	153	486	152	174	176	204	204	235	193	200	200	230	193	200	200	230	489	183	183	141
847	45	45	-298	65	-296	-296	108	45	-298	-298	105	-296	108	108	-134	781	77	131	-308	98	-309	-332	88	131	-308	-341	95	-332	88	23	-23	781	131	77	-308	98	-332	-309	88	131	-341	-308	95	-332	23	88	-23	822	94	94	-294	148	-359	-359	90	134	-325	-325	84	-337	35	35	23	54	-304	-304	72	797	125	125	-318	-304	72	72	-53	125	-318	-318	35	94	-280	-327	81	801	95	142	-339	-327	81	26	20	142	-339	-355	43	94	-327	-280	81	801	142	95	-339	-327	26	81	20	142	-355	-339	43	118	-285	-285	54	853	134	134	-330	-357	59	59	21	66	-375	-375	67	781	131	131	-341	98	-332	-332	23	77	-308	-308	95	-309	88	88	-23	822	94	134	-325	148	-359	-337	35	94	-294	-325	84	-359	90	35	23	822	134	94	-325	148	-337	-359	35	94	-325	-294	84	-359	35	90	23	850	156	156	-310	52	-383	-383	65	156	-310	-310	52	-383	65	65	23	94	-327	-327	26	801	142	142	-355	-280	81	81	20	95	-339	-339	43	118	-285	-357	59	853	134	66	-375	-285	54	59	21	134	-330	-375	67	118	-357	-285	59	853	66	134	-375	-285	59	54	21	134	-375	-330	67	114	-292	-292	46	866	74	74	-324	-292	46	46	20	74	-324	-324	47
92	703	-297	88	-280	94	60	-169	-297	88	47	-158	60	-169	4	-280	121	772	-290	27	-283	15	95	-183	-290	27	94	-176	95	-183	-225	-34	70	818	-270	83	-287	150	69	-294	-295	141	68	-285	31	-408	-2	-7	132	807	-305	81	-319	106	80	-279	-314	109	77	-297	-19	-320	-36	79	-278	68	66	-285	87	842	-303	157	66	-285	-7	-29	-303	157	36	-408	-284	68	57	-287	108	797	-303	127	57	-287	-46	95	-303	127	-22	-322	-287	110	61	-319	99	887	-277	119	67	-384	21	91	-307	26	61	-386	-295	102	79	-295	131	842	-310	100	40	-365	9	122	-314	42	42	-349	70	818	-295	141	-287	150	31	-408	-270	83	68	-285	69	-294	-2	-7	132	807	-314	109	-319	106	-19	-320	-305	81	77	-297	80	-279	-36	79	101	870	-286	133	-300	13	67	-391	-286	133	54	-307	67	-391	23	84	159	873	-315	96	-315	34	50	-367	-315	96	94	-326	50	-367	7	127	-287	110	67	-384	99	887	-307	26	61	-319	21	91	-277	119	61	-386	-295	102	40	-365	131	842	-314	42	79	-295	9	122	-310	100	42	-349	-256	70	65	-366	115	831	-252	48	65	-366	15	117	-252	48	64	-363	-316	80	73	-340	134	851	-330	86	73	-340	10	133	-330	86	70	-358
92	-297	703	88	-280	60	94	-169	-297	47	88	-158	60	4	-169	-280	70	-270	818	83	-287	69	150	-294	-295	68	141	-285	31	-2	-408	-7	121	-290	772	27	-283	95	15	-183	-290	94	27	-176	95	-225	-183	-34	132	-305	807	81	-319	80	106	-279	-314	77	109	-297	-19	-36	-320	79	-278	66	68	-285	87	-303	842	157	66	-7	-285	-29	-303	36	157	-408	-287	61	110	-319	99	-277	887	119	67	21	-384	91	-307	61	26	-386	-284	57	68	-287	108	-303	797	127	57	-46	-287	95	-303	-22	127	-322	-295	79	102	-295	131	-310	842	100	40	9	-365	122	-314	42	42	-349	70	-295	818	141	-287	31	150	-408	-270	68	83	-285	69	-2	-294	-7	101	-286	870	133	-300	67	13	-391	-286	54	133	-307	67	23	-391	84	132	-314	807	109	-319	-19	106	-320	-305	77	81	-297	80	-36	-279	79	159	-315	873	96	-315	50	34	-367	-315	94	96	-326	50	7	-367	127	-287	67	110	-384	99	-307	887	26	61	21	-319	91	-277	61	119	-386	-256	65	70	-366	115	-252	831	48	65	15	-366	117	-252	64	48	-363	-295	40	102	-365	131	-314	842	42	79	9	-295	122	-310	42	100	-349	-316	73	80	-340	134	-330	851	86	73	10	-340	133	-330	70	86	-358
-287	75	75	805	36	-273	-273	149	56	-286	-286	145	9	4	4	-218	-311	69	26	704	70	-297	-217	96	70	-285	-199	84	6	46	-94	-31	-311	26	69	704	70	-217	-297	96	70	-199	-285	84	6	-94	46	-31	-297	56	56	717	90	-210	-210	-5	81	-218	-218	0	-123	-17	-17	51	100	-306	-306	134	-313	122	122	914	17	49	49	-311	75	-286	-286	-36	102	-295	-270	115	-287	97	146	851	3	59	-31	-244	65	-278	-291	-5	102	-270	-295	115	-287	146	97	851	3	-31	59	-244	65	-291	-278	-5	67	-264	-264	77	-312	128	128	824	-13	-4	-4	-184	53	-275	-275	55	-291	132	132	888	72	-286	-286	-31	79	-299	-299	121	13	49	49	-308	-301	110	179	840	64	-268	-304	-3	108	-292	-273	96	-2	72	-52	-237	-301	179	110	840	64	-304	-268	-3	108	-273	-292	96	-2	-52	72	-237	-322	128	128	823	60	-269	-269	34	57	-266	-266	83	-13	1	1	-172	110	-299	-299	-24	-273	142	142	787	17	89	89	-240	93	-275	-275	-47	83	-290	-299	9	-257	174	80	755	6	105	81	-224	92	-282	-310	16	83	-299	-290	9	-257	80	174	755	6	81	105	-224	92	-310	-282	16	50	-293	-293	44	-291	143	143	785	-0	76	76	-205	51	-294	-294	40
111	-286	-286	64	648	86	86	-164	-286	64	64	-7	86	-164	-164	-243	64	-255	-283	60	834	93	140	-293	-283	60	26	6	140	-293	-402	-3	64	-283	-255	60	834	140	93	-293	-283	26	60	6	140	-402	-293	-3	88	-276	-276	63	876	132	132	-345	-278	64	64	23	9	-375	-375	84	825	4	4	-180	110	-276	-276	88	4	-180	-180	-18	-276	88	88	-216	792	83	115	-291	118	-297	-304	78	115	-291	-308	86	-304	78	-34	-27	792	115	83	-291	118	-304	-297	78	115	-308	-291	86	-304	-34	78	-27	839	105	105	-330	175	-316	-316	94	41	-350	-350	121	-325	55	55	4	64	-283	-283	26	834	140	140	-402	-255	60	60	6	93	-293	-293	-3	88	-276	-278	64	876	132	9	-375	-276	63	64	23	132	-345	-375	84	88	-278	-276	64	876	9	132	-375	-276	64	63	23	132	-375	-345	84	100	-242	-242	73	873	36	36	-367	-242	73	73	20	36	-367	-367	116	792	115	115	-308	118	-304	-304	-34	83	-291	-291	86	-297	78	78	-27	839	105	41	-350	175	-316	-325	55	105	-330	-350	121	-316	94	55	4	839	41	105	-350	175	-325	-316	55	105	-350	-330	121	-316	55	94	4	847	93	93	-355	118	-317	-317	79	93	-355	-355	123	-317	79	79	23
-294	64	56	-259	57	815	-271	143	56	-259	12	2	-271	143	4	-248	-299	76	78	-296	30	711	-199	74	78	-296	5	33	-199	74	-106	-14	-297	138	101	-315	132	892	-312	142	86	-280	14	45	-305	-28	59	-323	-287	91	96	-300	162	858	-257	108	71	-270	-11	67	-300	-2	-38	-237	69	717	-304	76	-302	29	79	-210	-304	76	42	11	79	-210	3	-101	55	714	-211	-15	-272	74	74	-205	-211	-15	-41	90	74	-205	-127	-29	122	845	-307	118	-298	167	99	-260	-274	-21	69	-225	72	-306	-6	-46	112	827	-291	92	-286	117	68	-282	-283	39	22	-176	54	-264	-16	17	-297	138	86	-280	132	892	-305	-28	101	-315	14	45	-312	142	59	-323	-287	91	71	-270	162	858	-300	-2	96	-300	-11	67	-257	108	-38	-237	-270	103	108	-289	145	777	-273	-41	108	-289	17	104	-273	-41	95	-233	-265	144	76	-292	106	776	-303	13	76	-292	15	120	-303	13	91	-227	122	845	-274	-21	-298	167	72	-306	-307	118	69	-225	99	-260	-6	-46	112	827	-283	39	-286	117	54	-264	-291	92	22	-176	68	-282	-16	17	180	783	-295	19	-263	84	84	-316	-295	19	103	-226	84	-316	16	89	153	779	-286	54	-282	124	48	-294	-286	54	77	-235	48	-294	11	80
-294	56	64	-259	57	-271	815	143	56	12	-259	2	-271	4	143	-248	-297	101	138	-315	132	-312	892	142	86	14	-280	45	-305	59	-28	-323	-299	78	76	-296	30	-199	711	74	78	5	-296	33	-199	-106	74	-14	-287	96	91	-300	162	-257	858	108	71	-11	-270	67	-300	-38	-2	-237	69	-304	717	76	-302	79	29	-210	-304	42	76	11	79	3	-210	-101	122	-307	845	118	-298	99	167	-260	-274	69	-21	-225	72	-6	-306	-46	55	-211	714	-15	-272	74	74	-205	-211	-41	-15	90	74	-127	-205	-29	112	-291	827	92	-286	68	117	-282	-283	22	39	-176	54	-16	-264	17	-297	86	138	-280	132	-305	892	-28	101	14	-315	45	-312	59	142	-323	-270	108	103	-289	145	-273	777	-41	108	17	-289	104	-273	95	-41	-233	-287	71	91	-270	162	-300	858	-2	96	-11	-300	67	-257	-38	108	-237	-265	76	144	-292	106	-303	776	13	76	15	-292	120	-303	91	13	-227	122	-274	845	-21	-298	72	167	-306	-307	69	118	-225	99	-6	-260	-46	180	-295	783	19	-263	84	84	-316	-295	103	19	-226	84	16	-316	89	112	-283	827	39	-286	54	117	-264	-291	22	92	-176	68	-16	-282	17	153	-286	779	54	-282	48	124	-294	-286	77	54	-235	48	11	-294	80
114	-368	-368	138	-355	144	144	989	-13	59	59	-148	58	-166	-166	-68	74	-348	-321	72	-305	66	114	831	10	50	-17	-72	-12	-106	1	18	74	-321	-348	72	-305	114	66	831	10	-17	50	-72	-12	1	-106	18	46	-316	-316	65	-219	17	17	706	7	-7	-7	0	-31	52	52	-14	-346	79	79	830	66	-310	-310	114	74	-93	-93	-11	8	-18	-18	2	-315	54	45	703	53	-308	-209	11	-10	-34	55	-32	13	-6	-19	53	-315	45	54	703	53	-209	-308	11	-10	55	-34	-32	13	-19	-6	53	-269	-40	-40	697	43	-247	-247	-14	44	25	25	-16	-2	47	47	1	86	-338	-338	138	-330	173	173	756	20	96	96	-152	100	-167	-167	-92	69	-330	-284	135	-288	121	132	722	19	94	53	-149	57	-152	-135	-9	69	-284	-330	135	-288	132	121	722	19	53	94	-149	57	-135	-152	-9	59	-321	-321	113	-273	125	125	764	20	57	57	-148	-13	-111	-111	32	-346	137	137	717	78	-282	-282	104	94	-139	-139	-22	11	54	54	-119	-319	112	120	734	58	-323	-240	117	68	-156	-105	22	20	71	-10	-114	-319	120	112	734	58	-240	-323	117	68	-105	-156	22	20	-10	71	-114	-240	93	93	755	37	-242	-242	104	-33	-98	-98	56	3	-16	-16	-102
92	-297	-297	47	-280	60	60	4	703	88	88	-158	94	-169	-169	-280	70	-270	-295	68	-287	69	31	-2	818	83	141	-285	150	-294	-408	-7	70	-295	-270	68	-287	31	69	-2	818	141	83	-285	150	-408	-294	-7	101	-286	-286	54	-300	67	67	23	870	133	133	-307	13	-391	-391	84	-278	66	66	-7	87	-303	-303	36	68	-285	-285	-29	842	157	157	-408	-287	61	67	21	99	-277	-307	61	110	-319	-384	91	887	119	26	-386	-287	67	61	21	99	-307	-277	61	110	-384	-319	91	887	26	119	-386	-256	65	65	15	115	-252	-252	64	70	-366	-366	117	831	48	48	-363	121	-290	-290	94	-283	95	95	-225	772	27	27	-176	15	-183	-183	-34	132	-305	-314	77	-319	80	-19	-36	807	81	109	-297	106	-279	-320	79	132	-314	-305	77	-319	-19	80	-36	807	109	81	-297	106	-320	-279	79	159	-315	-315	94	-315	50	50	7	873	96	96	-326	34	-367	-367	127	-284	57	57	-46	108	-303	-303	-22	68	-287	-287	95	797	127	127	-322	-295	79	40	9	131	-310	-314	42	102	-295	-365	122	842	100	42	-349	-295	40	79	9	131	-314	-310	42	102	-365	-295	122	842	42	100	-349	-316	73	73	10	134	-330	-330	70	80	-340	-340	133	851	86	86	-358
-287	75	56	-286	36	-273	9	4	75	805	-286	145	-273	149	4	-218	-311	69	70	-285	70	-297	6	46	26	704	-199	84	-217	96	-94	-31	-291	132	79	-299	72	-286	13	49	132	888	-299	121	-286	-31	49	-308	-301	110	108	-292	64	-268	-2	72	179	840	-273	96	-304	-3	-52	-237	100	-306	17	49	-313	122	75	-286	-306	134	49	-311	122	914	-286	-36	102	-295	3	59	-287	97	65	-278	-270	115	-31	-244	146	851	-291	-5	110	-299	17	89	-273	142	93	-275	-299	-24	89	-240	142	787	-275	-47	83	-290	6	105	-257	174	92	-282	-299	9	81	-224	80	755	-310	16	-311	26	70	-199	70	-217	6	-94	69	704	-285	84	-297	96	46	-31	-297	56	81	-218	90	-210	-123	-17	56	717	-218	0	-210	-5	-17	51	-301	179	108	-273	64	-304	-2	-52	110	840	-292	96	-268	-3	72	-237	-322	128	57	-266	60	-269	-13	1	128	823	-266	83	-269	34	1	-172	102	-270	3	-31	-287	146	65	-291	-295	115	59	-244	97	851	-278	-5	67	-264	-13	-4	-312	128	53	-275	-264	77	-4	-184	128	824	-275	55	83	-299	6	81	-257	80	92	-310	-290	9	105	-224	174	755	-282	16	50	-293	-0	76	-291	143	51	-294	-293	44	76	-205	143	785	-294	40
-287	56	75	-286	36	9	-273	4	75	-286	805	145	-273	4	149	-218	-291	79	132	-299	72	13	-286	49	132	-299	888	121	-286	49	-31	-308	-311	70	69	-285	70	6	-297	46	26	-199	704	84	-217	-94	96	-31	-301	108	110	-292	64	-2	-268	72	179	-273	840	96	-304	-52	-3	-237	100	17	-306	49	-313	75	122	-286	-306	49	134	-311	122	-286	914	-36	110	17	-299	89	-273	93	142	-275	-299	89	-24	-240	142	-275	787	-47	102	3	-295	59	-287	65	97	-278	-270	-31	115	-244	146	-291	851	-5	83	6	-290	105	-257	92	174	-282	-299	81	9	-224	80	-310	755	16	-311	70	26	-199	70	6	-217	-94	69	-285	704	84	-297	46	96	-31	-301	108	179	-273	64	-2	-304	-52	110	-292	840	96	-268	72	-3	-237	-297	81	56	-218	90	-123	-210	-17	56	-218	717	0	-210	-17	-5	51	-322	57	128	-266	60	-13	-269	1	128	-266	823	83	-269	1	34	-172	102	3	-270	-31	-287	65	146	-291	-295	59	115	-244	97	-278	851	-5	83	6	-299	81	-257	92	80	-310	-290	105	9	-224	174	-282	755	16	67	-13	-264	-4	-312	53	128	-275	-264	-4	77	-184	128	-275	824	55	50	-0	-293	76	-291	51	143	-294	-293	76	44	-205	143	-294	785	40
88	-363	-363	168	1	59	59	-170	-363	168	168	948	59	-170	-170	-71	51	-347	-304	68	12	52	-19	-75	-304	68	124	802	-19	-75	0	14	51	-304	-347	68	12	-19	52	-75	-304	124	68	802	-19	0	-75	14	52	-304	-304	47	4	-8	-8	-29	-226	39	39	693	-31	59	59	-34	14	80	80	-154	88	-319	-319	150	80	-154	-154	-46	-319	150	150	718	19	85	48	-148	85	-332	-296	141	48	-148	-137	-5	-296	141	138	704	19	48	85	-148	85	-296	-332	141	48	-137	-148	-5	-296	138	141	704	8	61	61	-154	46	-309	-309	95	-14	-122	-122	50	-259	145	145	724	51	-304	-304	124	12	-19	-19	0	-347	68	68	802	52	-75	-75	14	52	-304	-226	39	4	-8	-31	59	-304	47	39	693	-8	-29	59	-34	52	-226	-304	39	4	-31	-8	59	-304	39	47	693	-8	59	-29	-34	52	-274	-274	-28	-8	41	41	27	-274	-28	-28	696	41	27	27	11	19	48	48	-137	85	-296	-296	138	85	-148	-148	-5	-332	141	141	704	8	61	-14	-122	46	-309	-259	145	61	-154	-122	50	-309	95	145	724	8	-14	61	-122	46	-259	-309	145	61	-122	-154	50	-309	145	95	724	13	-6	-6	-128	36	-251	-251	98	-6	-128	-128	67	-251	98	98	791
-294	56	56	12	57	-271	-271	4	64	-259	-259	2	815	143	143	-248	-297	101	86	14	132	-312	-305	59	138	-315	-280	45	892	142	-28	-323	-297	86	101	14	132	-305	-312	59	138	-280	-315	45	892	-28	142	-323	-270	108	108	17	145	-273	-273	95	103	-289	-289	104	777	-41	-41	-233	69	-304	-304	42	-302	79	79	3	717	76	76	11	29	-210	-210	-101	122	-307	-274	69	-298	99	72	-6	845	118	-21	-225	167	-260	-306	-46	122	-274	-307	69	-298	72	99	-6	845	-21	118	-225	167	-306	-260	-46	180	-295	-295	103	-263	84	84	16	783	19	19	-226	84	-316	-316	89	-299	78	78	5	30	-199	-199	-106	76	-296	-296	33	711	74	74	-14	-287	96	71	-11	162	-257	-300	-38	91	-300	-270	67	858	108	-2	-237	-287	71	96	-11	162	-300	-257	-38	91	-270	-300	67	858	-2	108	-237	-265	76	76	15	106	-303	-303	91	144	-292	-292	120	776	13	13	-227	55	-211	-211	-41	-272	74	74	-127	714	-15	-15	90	74	-205	-205	-29	112	-291	-283	22	-286	68	54	-16	827	92	39	-176	117	-282	-264	17	112	-283	-291	22	-286	54	68	-16	827	39	92	-176	117	-264	-282	17	153	-286	-286	77	-282	48	48	11	779	54	54	-235	124	-294	-294	80
114	-368	-13	59	-355	144	58	-166	-368	138	59	-148	144	989	-166	-68	74	-348	10	50	-305	66	-12	-106	-321	72	-17	-72	114	831	1	18	86	-338	20	96	-330	173	100	-167	-338	138	96	-152	173	756	-167	-92	69	-330	19	94	-288	121	57	-152	-284	135	53	-149	132	722	-135	-9	-346	79	74	-93	66	-310	8	-18	79	830	-93	-11	-310	114	-18	2	-315	54	-10	-34	53	-308	13	-6	45	703	55	-32	-209	11	-19	53	-346	137	94	-139	78	-282	11	54	137	717	-139	-22	-282	104	54	-119	-319	112	68	-156	58	-323	20	71	120	734	-105	22	-240	117	-10	-114	74	-321	10	-17	-305	114	-12	1	-348	72	50	-72	66	831	-106	18	46	-316	7	-7	-219	17	-31	52	-316	65	-7	0	17	706	52	-14	69	-284	19	53	-288	132	57	-135	-330	135	94	-149	121	722	-152	-9	59	-321	20	57	-273	125	-13	-111	-321	113	57	-148	125	764	-111	32	-315	45	-10	55	53	-209	13	-19	54	703	-34	-32	-308	11	-6	53	-269	-40	44	25	43	-247	-2	47	-40	697	25	-16	-247	-14	47	1	-319	120	68	-105	58	-240	20	-10	112	734	-156	22	-323	117	71	-114	-240	93	-33	-98	37	-242	3	-16	93	755	-98	56	-242	104	-16	-102
114	-13	-368	59	-355	58	144	-166	-368	59	138	-148	144	-166	989	-68	86	20	-338	96	-330	100	173	-167	-338	96	138	-152	173	-167	756	-92	74	10	-348	50	-305	-12	66	-106	-321	-17	72	-72	114	1	831	18	69	19	-330	94	-288	57	121	-152	-284	53	135	-149	132	-135	722	-9	-346	74	79	-93	66	8	-310	-18	79	-93	830	-11	-310	-18	114	2	-346	94	137	-139	78	11	-282	54	137	-139	717	-22	-282	54	104	-119	-315	-10	54	-34	53	13	-308	-6	45	55	703	-32	-209	-19	11	53	-319	68	112	-156	58	20	-323	71	120	-105	734	22	-240	-10	117	-114	74	10	-321	-17	-305	-12	114	1	-348	50	72	-72	66	-106	831	18	69	19	-284	53	-288	57	132	-135	-330	94	135	-149	121	-152	722	-9	46	7	-316	-7	-219	-31	17	52	-316	-7	65	0	17	52	706	-14	59	20	-321	57	-273	-13	125	-111	-321	57	113	-148	125	-111	764	32	-315	-10	45	55	53	13	-209	-19	54	-34	703	-32	-308	-6	11	53	-319	68	120	-105	58	20	-240	-10	112	-156	734	22	-323	71	117	-114	-269	44	-40	25	43	-2	-247	47	-40	25	697	-16	-247	47	-14	1	-240	-33	93	-98	37	3	-242	-16	93	-98	755	56	-242	-16	104	-102
150	253	253	210	304	204	204	154	253	210	210	130	204	154	154	398	185	264	249	180	256	192	179	161	249	180	190	155	179	161	294	370	185	249	264	180	256	179	192	161	249	190	180	155	179	294	161	370	170	268	268	102	219	162	162	194	209	163	163	193	332	186	186	466	243	182	182	177	181	260	260	152	182	177	177	390	260	152	152	317	254	130	167	199	159	276	215	154	167	199	201	440	215	154	332	183	254	167	130	199	159	215	276	154	167	201	199	440	215	332	154	183	241	161	161	174	170	225	225	134	225	181	181	514	261	200	200	190	185	249	249	190	256	179	179	294	264	180	180	155	192	161	161	370	170	268	209	163	219	162	332	186	268	102	163	193	162	194	186	466	170	209	268	163	219	332	162	186	268	163	102	193	162	186	194	466	195	249	249	155	282	183	183	194	249	155	155	143	183	194	194	479	254	167	167	201	159	215	215	332	130	199	199	440	276	154	154	183	241	161	225	181	170	225	261	200	161	174	181	514	225	134	200	190	241	225	161	181	170	261	225	200	161	181	174	514	225	200	134	190	192	187	187	168	165	228	228	200	187	168	168	529	228	200	200	208
851	40	48	-283	40	-302	-283	102	48	-283	-308	103	-283	102	103	-137	64	765	-329	135	-308	116	91	-315	-329	135	86	-328	91	-315	-24	23	769	124	83	-322	124	-325	-322	84	125	-328	-311	93	-328	22	93	-23	93	827	-297	89	-336	155	84	-336	-345	135	85	-331	41	-360	16	37	64	-308	-329	91	765	116	135	-315	-329	91	86	-24	135	-315	-328	23	-301	91	72	-342	91	826	-342	171	72	-342	14	34	-342	171	34	-351	93	-336	-297	84	827	155	89	-336	-345	41	85	16	135	-360	-331	37	-290	139	56	-303	139	880	-303	146	51	-391	21	60	-391	61	60	-377	769	124	125	-328	124	-325	-328	22	83	-322	-311	93	-322	84	93	-23	93	827	-345	135	-336	155	41	-360	-297	89	85	-331	84	-336	16	37	827	136	89	-334	136	-321	-334	24	89	-334	-285	77	-334	24	77	21	135	846	-287	114	-363	67	60	-372	-287	114	52	-285	60	-372	21	57	93	-336	-345	41	827	155	135	-360	-297	84	85	16	89	-336	-331	37	-290	139	51	-391	139	880	-391	61	56	-303	21	60	-303	146	60	-377	135	-363	-287	60	846	67	114	-372	-287	60	52	21	114	-372	-285	57	-291	59	58	-305	59	871	-305	82	58	-305	14	38	-305	82	38	-292
119	696	-293	75	-298	84	63	-169	-293	75	64	-159	63	-169	7	-266	791	109	24	-283	19	-277	-193	90	24	-283	-181	98	-193	90	-23	-214	83	839	-268	91	-301	153	68	-305	-280	131	81	-295	36	-420	-7	-9	791	128	87	-309	117	-298	-310	71	125	-309	-279	86	-318	-37	80	-27	-267	75	61	-299	98	856	-284	151	61	-299	-9	-32	-284	151	38	-418	70	-282	-293	75	828	122	110	-323	-293	75	71	-39	110	-323	-305	-7	-281	113	53	-314	96	876	-279	136	61	-383	21	81	-291	34	71	-396	112	-312	-308	77	853	150	104	-312	-351	54	115	14	38	-332	-351	45	83	839	-280	131	-301	153	36	-420	-268	91	81	-295	68	-305	-7	-9	791	128	125	-309	117	-298	-318	-37	87	-309	-279	86	-310	71	80	-27	89	890	-276	119	-288	0	59	-376	-276	119	66	-317	59	-376	23	82	867	145	103	-309	50	-321	-365	49	103	-309	-308	75	-365	49	115	18	-281	113	61	-383	96	876	-291	34	53	-314	21	81	-279	136	71	-396	112	-312	-351	54	853	150	38	-332	-308	77	115	14	104	-312	-351	45	-233	40	61	-364	111	838	-249	54	61	-364	20	117	-249	54	67	-363	104	-306	-344	64	858	110	90	-333	-344	64	126	15	90	-333	-339	76
99	-292	705	75	-292	71	75	-139	-294	52	78	-168	52	5	-168	-270	-285	80	101	835	67	-282	-303	137	61	-297	-303	152	-3	34	0	-405	104	-293	781	24	-293	91	24	-183	-287	88	29	-186	88	-201	-186	-11	-304	130	90	796	71	-316	-282	114	73	-305	-300	120	-22	-27	75	-325	-285	67	101	-303	80	-282	835	137	61	-3	-303	0	-297	34	152	-405	67	-293	-311	131	-293	105	131	880	23	62	87	-394	62	-271	-394	-3	-304	71	90	-282	130	-316	796	114	73	-22	-300	75	-305	-27	120	-325	79	-304	-311	103	-304	145	103	845	3	48	115	-365	48	-311	-365	59	69	-287	815	165	-287	39	165	-427	-251	62	98	-298	62	-1	-298	-35	-287	97	127	871	62	-287	-388	19	49	-261	-312	114	21	63	85	-383	103	-320	830	117	-320	-22	117	-322	-282	75	76	-293	75	-45	-293	94	-295	157	104	859	51	-331	-357	38	77	-311	-318	114	1	41	109	-350	-287	62	127	-388	97	-287	871	19	49	21	-312	85	-261	63	114	-383	71	-252	-362	38	-252	117	38	853	20	62	112	-361	62	-223	-361	27	-295	51	104	-357	157	-331	859	38	77	1	-318	109	-311	41	114	-350	67	-329	-355	96	-329	127	96	859	7	74	123	-342	74	-327	-342	89
-309	73	72	823	61	-271	-283	144	46	-288	-273	146	13	8	4	-228	85	-306	707	30	-300	58	88	-202	-300	56	78	-208	53	-1	-1	-101	-318	39	62	697	76	-204	-289	97	64	-216	-307	76	9	-96	49	-3	56	-285	738	36	-222	79	-15	-198	-220	92	-13	-221	-38	-113	90	-29	100	-319	-301	148	-305	126	136	900	8	47	55	-319	81	-298	-295	-28	-311	106	118	-271	112	-293	848	176	66	-12	-229	-46	-269	47	-3	-303	101	-254	-307	103	-304	162	115	863	3	-54	66	-228	56	-304	-283	1	-275	55	103	-279	121	-300	813	129	14	-26	-177	19	-277	61	32	-278	-304	125	127	905	86	-296	-289	-25	98	-299	-318	123	4	56	49	-304	111	-291	851	152	-273	52	-0	-305	-295	103	103	-258	69	-10	-239	-32	-293	170	92	848	66	-311	-262	2	98	-258	-315	105	-4	-45	76	-233	109	-292	822	123	-280	52	44	-276	-270	73	95	-274	-1	-15	-184	9	103	-280	-284	-27	-274	146	132	797	13	94	87	-251	95	-289	-286	-39	-301	100	18	-297	155	-262	777	75	95	10	-225	90	-284	70	8	-293	81	-303	-286	23	-280	83	175	780	6	80	99	-220	78	-293	-310	24	-275	33	38	-283	131	-289	792	131	72	14	-211	69	-297	49	35	-271
119	-298	-293	63	696	84	75	-169	-293	63	64	7	75	-169	-159	-266	-267	98	61	-284	75	856	-299	151	61	-284	-9	38	-299	151	-32	-418	83	-301	-268	68	839	153	91	-305	-280	36	81	-7	131	-420	-295	-9	-281	96	53	-279	113	876	-314	136	61	-291	21	71	-383	34	81	-396	791	19	24	-193	109	-277	-283	90	24	-193	-181	-23	-283	90	98	-214	70	828	-293	110	-282	122	75	-323	-293	110	71	-305	75	-323	-39	-7	791	117	87	-310	128	-298	-309	71	125	-318	-279	80	-309	-37	86	-27	112	853	-308	104	-312	150	77	-312	-351	38	115	-351	54	-332	14	45	83	-301	-280	36	839	153	131	-420	-268	68	81	-7	91	-305	-295	-9	-281	96	61	-291	113	876	-383	34	53	-279	21	71	-314	136	81	-396	89	-288	-276	59	890	0	119	-376	-276	59	66	23	119	-376	-317	82	-233	111	61	-249	40	838	-364	54	61	-249	20	67	-364	54	117	-363	791	117	125	-318	128	-298	-309	-37	87	-310	-279	80	-309	71	86	-27	112	853	-351	38	-312	150	54	-332	-308	104	115	-351	77	-312	14	45	867	50	103	-365	145	-321	-309	49	103	-365	-308	115	-309	49	75	18	104	858	-344	90	-306	110	64	-333	-344	90	126	-339	64	-333	15	76
-279	55	37	-273	55	828	-273	151	37	-273	19	3	-273	151	3	-230	94	-298	-295	59	711	22	78	-201	-295	59	44	4	78	-201	-18	-105	-275	121	94	-318	121	897	-318	138	72	-295	11	63	-295	-34	63	-311	103	-296	-300	97	843	173	125	-282	-267	69	58	-13	2	-294	-232	-52	94	711	-295	78	-298	22	59	-201	-295	78	44	-18	59	-201	4	-105	761	47	-2	-213	47	-307	-213	80	-2	-213	87	-46	-213	80	-46	-113	103	843	-300	125	-296	173	97	-282	-267	2	58	-232	69	-294	-13	-52	809	138	95	-287	138	-309	-287	64	33	-272	-161	10	-272	53	10	-26	-275	121	72	-295	121	897	-295	-34	94	-318	11	63	-318	138	63	-311	103	-296	-267	69	843	173	2	-294	-300	97	58	-13	125	-282	-232	-52	-248	116	96	-275	116	782	-275	-34	96	-275	1	94	-275	-34	94	-241	152	-247	-297	90	778	76	23	-309	-297	90	97	15	23	-309	-226	77	103	843	-267	2	-296	173	69	-294	-300	125	58	-232	97	-282	-13	-52	809	138	33	-272	138	-309	-272	53	95	-287	-161	10	-287	64	10	-26	152	778	-297	23	-247	76	90	-309	-297	23	97	-226	90	-309	15	77	778	141	54	-287	141	-306	-287	43	54	-287	-212	71	-287	43	71	5
-309	61	72	-283	73	-271	823	144	46	13	-273	4	-288	8	146	-228	100	-305	-301	136	-319	126	148	900	8	81	55	-295	47	-298	-319	-28	-318	76	62	-289	39	-204	697	97	64	9	-307	49	-216	-96	76	-3	101	-304	-307	115	-254	162	103	863	3	56	66	-283	-54	-304	-228	1	85	-300	707	88	-306	58	30	-202	-300	53	78	-1	56	-1	-208	-101	-311	112	118	848	106	-293	-271	176	66	-269	-229	-3	-12	47	-46	-303	56	-222	738	-15	-285	79	36	-198	-220	-38	-13	90	92	-113	-221	-29	-275	121	103	813	55	-300	-279	129	14	-277	-177	32	-26	61	19	-278	-304	86	127	-289	125	-296	905	-25	98	4	-318	49	-299	56	123	-304	103	-274	-284	132	-280	146	-27	797	13	95	87	-286	94	-289	-251	-39	-293	66	92	-262	170	-311	848	2	98	-4	-315	76	-258	-45	105	-233	81	-280	-286	175	-303	83	23	780	6	78	99	-310	80	-293	-220	24	111	-273	851	-0	-291	52	152	-305	-295	69	103	-239	103	-10	-258	-32	-301	155	18	777	100	-262	-297	75	95	-284	-225	8	10	70	90	-293	109	-280	822	44	-292	52	123	-276	-270	-1	95	-184	73	-15	-274	9	-275	131	38	792	33	-289	-283	131	72	-297	-211	35	14	49	69	-271
103	-367	-358	149	-367	151	149	971	-11	68	58	-158	68	-173	-158	-75	-352	66	61	-302	82	-308	829	120	63	7	-77	-29	-96	-12	-6	3	72	-300	-348	70	-300	101	70	839	12	-37	47	-86	-37	11	-86	20	-315	40	50	-303	15	-205	714	36	-14	-0	-23	-9	41	-20	-23	63	-352	82	61	829	66	-308	-302	120	63	-96	-77	-6	7	-12	-29	3	82	-319	697	20	-319	38	20	-196	-28	1	-46	62	1	15	62	-42	-315	15	50	714	40	-205	-303	36	-14	41	-23	-23	-0	-20	-9	63	-54	-257	678	-4	-257	51	-4	-279	24	34	-6	26	34	0	26	35	84	-334	-330	163	-334	175	163	738	23	91	97	-178	91	-154	-178	-71	-326	72	147	-278	143	-303	705	111	81	17	-141	52	-151	52	7	-139	76	-285	-332	131	-285	135	131	736	11	44	80	-152	44	-135	-152	0	-317	43	106	-310	138	-259	726	120	65	12	-149	64	-113	-12	47	-113	-326	143	147	705	72	-303	-278	111	81	-151	-141	7	17	52	52	-139	115	-333	762	122	-333	37	122	-244	-151	69	53	-126	69	16	-126	-5	-317	138	106	726	43	-259	-310	120	65	-113	-149	47	12	-12	64	-113	111	-239	748	88	-239	42	88	-239	-94	-18	75	-117	-18	8	-117	-31
99	-292	-294	52	-292	71	52	5	705	75	78	-168	75	-139	-168	-270	-285	80	61	-297	67	-282	-3	34	101	835	-303	152	-303	137	0	-405	69	-287	-251	62	-287	39	62	-1	815	165	98	-298	165	-427	-298	-35	-287	97	49	-261	62	-287	21	63	127	871	-312	114	-388	19	85	-383	-285	67	61	-3	80	-282	-297	34	101	-303	-303	0	835	137	152	-405	67	-293	23	62	-293	105	62	-271	-311	131	87	-394	131	880	-394	-3	-287	62	49	21	97	-287	-261	63	127	-388	-312	85	871	19	114	-383	71	-252	20	62	-252	117	62	-223	-362	38	112	-361	38	853	-361	27	104	-293	-287	88	-293	91	88	-201	781	24	29	-186	24	-183	-186	-11	-304	130	73	-305	71	-316	-22	-27	90	796	-300	120	-282	114	75	-325	103	-320	-282	75	-320	-22	75	-45	830	117	76	-293	117	-322	-293	94	-295	157	77	-311	51	-331	1	41	104	859	-318	114	-357	38	109	-350	-304	71	73	-22	130	-316	-305	-27	90	-282	-300	75	796	114	120	-325	79	-304	3	48	-304	145	48	-311	-311	103	115	-365	103	845	-365	59	-295	51	77	1	157	-331	-311	41	104	-357	-318	109	859	38	114	-350	67	-329	7	74	-329	127	74	-327	-355	96	123	-342	96	859	-342	89
-309	73	46	-288	61	-271	13	8	72	823	-273	146	-283	144	4	-228	85	-306	-300	56	-300	58	53	-1	707	30	78	-208	88	-202	-1	-101	-304	125	98	-299	86	-296	4	56	127	905	-318	123	-289	-25	49	-304	111	-291	-295	103	-273	52	69	-10	851	152	103	-258	-0	-305	-239	-32	100	-319	8	47	-305	126	81	-298	-301	148	55	-319	136	900	-295	-28	-311	106	66	-12	112	-293	-269	47	118	-271	-229	-46	848	176	-3	-303	103	-280	13	94	-274	146	95	-289	-284	-27	87	-251	132	797	-286	-39	-301	100	95	10	155	-262	-284	70	18	-297	-225	90	777	75	8	-293	-318	39	64	-216	76	-204	9	-96	62	697	-307	76	-289	97	49	-3	56	-285	-220	92	-222	79	-38	-113	738	36	-13	-221	-15	-198	90	-29	-293	170	98	-258	66	-311	-4	-45	92	848	-315	105	-262	2	76	-233	109	-292	-270	73	-280	52	-1	-15	822	123	95	-274	44	-276	-184	9	101	-254	3	-54	-304	162	56	-304	-307	103	66	-228	115	863	-283	1	-275	55	14	-26	121	-300	-277	61	103	-279	-177	19	813	129	32	-278	81	-303	6	80	-280	83	78	-293	-286	23	99	-220	175	780	-310	24	-275	33	72	14	131	-289	-297	49	38	-283	-211	69	792	131	35	-271
-277	60	46	-270	60	15	-270	0	46	-270	841	144	-270	0	144	-243	94	-290	-318	126	14	82	59	-279	-318	126	141	910	59	-279	-324	-45	-300	54	83	-289	54	8	-289	48	54	-198	705	80	-198	-99	80	-36	103	-277	-308	94	-3	52	72	-279	-282	164	119	850	-41	-296	-214	6	94	14	-318	59	-290	82	126	-279	-318	59	141	-324	126	-279	910	-45	20	95	95	-277	95	-241	-277	118	95	-277	-257	-30	-277	118	-30	790	103	-3	-308	72	-277	52	94	-279	-282	-41	119	-214	164	-296	850	6	5	87	106	-273	87	-266	-273	150	85	-315	-229	23	-315	89	23	773	-300	54	54	-198	54	8	-198	-99	83	-289	705	80	-289	48	80	-36	103	-277	-282	164	-3	52	-41	-296	-308	94	119	850	72	-279	-214	6	-255	64	71	-214	64	-121	-214	-39	71	-214	739	-10	-214	-39	-10	77	62	-287	-288	122	-24	58	20	-278	-288	122	102	826	20	-278	-165	33	103	-3	-282	-41	-277	52	164	-296	-308	72	119	-214	94	-279	850	6	5	87	85	-315	87	-266	-315	89	106	-273	-229	23	-273	150	23	773	62	-24	-288	20	-287	58	122	-278	-288	20	102	-165	122	-278	826	33	8	59	69	-300	59	-293	-300	129	69	-300	-193	67	-300	129	67	787
101	-369	-352	158	-13	44	60	-155	-352	158	129	1000	60	-155	-188	-78	-341	55	87	-301	45	7	-89	-19	87	-301	805	113	-89	-19	4	1	74	-300	-347	83	1	-26	61	-97	-311	120	75	833	-27	7	-74	-24	-298	45	53	-306	-15	3	-13	-2	29	-209	706	28	52	-27	-32	33	8	96	95	-160	97	-332	-332	149	95	-160	-155	-65	-332	149	157	737	85	6	-163	63	-341	85	130	-287	-163	63	14	-123	130	-287	714	123	15	55	87	-160	72	-287	-324	137	55	-129	-153	1	-281	120	136	701	62	13	-152	67	-313	48	105	-317	-109	-8	34	-131	138	-255	734	131	74	-300	-311	120	1	-26	-27	7	-347	83	75	833	61	-97	-74	-24	-298	45	29	-209	-15	3	52	-27	53	-306	706	28	-13	-2	-32	33	47	-220	-326	44	4	-26	-14	67	-326	44	74	721	-14	67	-29	-64	-273	55	-25	-256	47	9	11	30	-25	-256	700	-38	11	30	3	24	15	55	55	-129	72	-287	-281	120	87	-160	-153	1	-324	137	136	701	62	13	-109	-8	-313	48	138	-255	-152	67	34	-131	105	-317	734	131	11	-10	65	-120	43	-261	-318	138	65	-120	-140	30	-318	138	98	747	-14	12	-116	-18	-241	47	92	-246	-116	-18	48	-98	92	-246	759	112
-309	61	46	13	73	-271	-288	8	72	-283	-273	4	823	144	146	-228	100	-305	8	81	-319	126	47	-298	-301	136	55	-295	148	900	-319	-28	-304	86	98	4	125	-296	-299	56	127	-289	-318	49	905	-25	123	-304	103	-274	13	95	-280	146	94	-289	-284	132	87	-286	-27	797	-251	-39	85	-300	-300	53	-306	58	56	-1	707	88	78	-1	30	-202	-208	-101	-311	112	66	-269	106	-293	-12	47	118	848	-229	-3	-271	176	-46	-303	111	-273	-295	69	-291	52	103	-10	851	-0	103	-239	152	-305	-258	-32	-301	155	95	-284	100	-262	10	70	18	777	-225	8	-297	75	90	-293	-318	76	64	9	39	-204	-216	-96	62	-289	-307	49	697	97	76	-3	101	-304	3	56	-254	162	-54	-304	-307	115	66	-283	103	863	-228	1	-293	66	98	-4	170	-311	-258	-45	92	-262	-315	76	848	2	105	-233	81	-280	6	78	-303	83	80	-293	-286	175	99	-310	23	780	-220	24	56	-222	-220	-38	-285	79	92	-113	738	-15	-13	90	36	-198	-221	-29	-275	121	14	-277	55	-300	-26	61	103	813	-177	32	-279	129	19	-278	109	-280	-270	-1	-292	52	73	-15	822	44	95	-184	123	-276	-274	9	-275	131	72	-297	33	-289	14	49	38	792	-211	35	-283	131	69	-271
103	-367	-11	68	-367	151	68	-173	-358	149	58	-158	149	971	-158	-75	-352	66	63	7	82	-308	-96	-12	61	-302	-77	-29	829	120	-6	3	84	-334	23	91	-334	175	91	-154	-330	163	97	-178	163	738	-178	-71	-326	72	81	17	143	-303	-151	52	147	-278	-141	52	705	111	7	-139	-352	82	63	-96	66	-308	7	-12	61	829	-77	-6	-302	120	-29	3	82	-319	-28	1	-319	38	1	15	697	20	-46	62	20	-196	62	-42	-326	143	81	-151	72	-303	17	52	147	705	-141	7	-278	111	52	-139	115	-333	-151	69	-333	37	69	16	762	122	53	-126	122	-244	-126	-5	72	-300	12	-37	-300	101	-37	11	-348	70	47	-86	70	839	-86	20	-315	40	-14	-0	15	-205	41	-20	50	-303	-23	-9	714	36	-23	63	76	-285	11	44	-285	135	44	-135	-332	131	80	-152	131	736	-152	0	-317	43	65	12	138	-259	-113	-12	106	-310	-149	64	726	120	47	-113	-315	15	-14	41	40	-205	-0	-20	50	714	-23	-23	-303	36	-9	63	-54	-257	24	34	-257	51	34	0	678	-4	-6	26	-4	-279	26	35	-317	138	65	-113	43	-259	12	-12	106	726	-149	47	-310	120	64	-113	111	-239	-94	-18	-239	42	-18	8	748	88	75	-117	88	-239	-117	-31
101	-13	-352	60	-369	44	158	-155	-352	60	129	-188	158	-155	1000	-78	8	97	95	-332	96	-332	-160	149	95	-332	-155	157	-160	149	-65	737	74	1	-347	61	-300	-26	83	-97	-311	-27	75	-74	120	7	833	-24	15	72	87	-324	55	-287	-160	137	55	-281	-153	136	-129	120	1	701	-341	45	87	-89	55	7	-301	-19	87	-89	805	4	-301	-19	113	1	85	-341	-163	130	6	85	63	-287	-163	130	14	714	63	-287	-123	123	-298	-15	53	-13	45	3	-306	-2	29	52	706	-32	-209	-27	28	33	62	-313	-152	105	13	48	67	-317	-109	138	34	734	-8	-255	-131	131	74	1	-311	-27	-300	-26	120	7	-347	61	75	-74	83	-97	833	-24	15	72	55	-281	55	-287	-129	120	87	-324	-153	136	-160	137	1	701	47	4	-326	-14	-220	-26	44	67	-326	-14	74	-29	44	67	721	-64	11	43	65	-318	-10	-261	-120	138	65	-318	-140	98	-120	138	30	747	-298	-15	29	52	45	3	-209	-27	53	-13	706	-32	-306	-2	28	33	62	-313	-109	138	13	48	-8	-255	-152	105	34	734	67	-317	-131	131	-273	47	-25	11	55	9	-256	30	-25	11	700	3	-256	30	-38	24	-14	-241	-116	92	12	47	-18	-246	-116	92	48	759	-18	-246	-98	112
165	272	275	209	272	193	209	126	275	209	233	141	209	126	141	404	233	185	182	254	195	256	159	171	182	254	172	194	159	171	383	307	176	257	238	185	257	170	185	151	247	181	180	183	181	311	183	371	272	159	145	277	168	220	183	148	141	224	195	171	183	345	427	198	233	195	182	159	185	256	254	171	182	159	172	383	254	171	194	307	93	284	199	164	284	131	164	205	199	164	446	199	164	205	199	361	272	168	145	183	159	220	277	148	141	183	195	427	224	345	171	198	158	228	148	145	228	200	145	235	193	206	467	201	206	284	201	211	176	257	247	181	257	170	181	311	238	185	180	183	185	151	183	371	272	159	141	224	168	220	183	345	145	277	195	171	183	148	427	198	155	234	281	147	234	351	147	162	281	147	149	195	147	162	195	470	212	197	165	234	203	309	199	189	165	234	153	152	199	189	486	174	272	168	141	183	159	220	224	345	145	183	195	427	277	148	171	198	158	228	193	206	228	200	206	284	148	145	467	201	145	235	201	211	212	203	165	199	197	309	234	189	165	199	153	486	234	189	152	174	176	204	193	200	204	235	200	230	193	200	489	183	200	230	183	141
851	48	40	-283	40	-283	-302	102	48	-308	-283	103	-283	103	102	-137	769	83	124	-322	124	-322	-325	84	125	-311	-328	93	-328	93	22	-23	64	-329	765	135	-308	91	116	-315	-329	86	135	-328	91	-24	-315	23	93	-297	827	89	-336	84	155	-336	-345	85	135	-331	41	16	-360	37	64	-329	-308	91	765	135	116	-315	-329	86	91	-24	135	-328	-315	23	93	-297	-336	84	827	89	155	-336	-345	85	41	16	135	-331	-360	37	-301	72	91	-342	91	-342	826	171	72	14	-342	34	-342	34	171	-351	-290	56	139	-303	139	-303	880	146	51	21	-391	60	-391	60	61	-377	769	125	124	-328	124	-328	-325	22	83	-311	-322	93	-322	93	84	-23	827	89	136	-334	136	-334	-321	24	89	-285	-334	77	-334	77	24	21	93	-345	827	135	-336	41	155	-360	-297	85	89	-331	84	16	-336	37	135	-287	846	114	-363	60	67	-372	-287	52	114	-285	60	21	-372	57	93	-345	-336	41	827	135	155	-360	-297	85	84	16	89	-331	-336	37	135	-287	-363	60	846	114	67	-372	-287	52	60	21	114	-285	-372	57	-290	51	139	-391	139	-391	880	61	56	21	-303	60	-303	60	146	-377	-291	58	59	-305	59	-305	871	82	58	14	-305	38	-305	38	82	-292
99	705	-292	75	-292	75	71	-139	-294	78	52	-168	52	-168	5	-270	104	781	-293	24	-293	24	91	-183	-287	29	88	-186	88	-186	-201	-11	-285	101	80	835	67	-303	-282	137	61	-303	-297	152	-3	0	34	-405	-304	90	130	796	71	-282	-316	114	73	-300	-305	120	-22	75	-27	-325	-285	101	67	-303	80	835	-282	137	61	-303	-3	0	-297	152	34	-405	-304	90	71	-282	130	796	-316	114	73	-300	-22	75	-305	120	-27	-325	67	-311	-293	131	-293	131	105	880	23	87	62	-394	62	-394	-271	-3	79	-311	-304	103	-304	103	145	845	3	115	48	-365	48	-365	-311	59	69	815	-287	165	-287	165	39	-427	-251	98	62	-298	62	-298	-1	-35	103	830	-320	117	-320	117	-22	-322	-282	76	75	-293	75	-293	-45	94	-287	127	97	871	62	-388	-287	19	49	-312	-261	114	21	85	63	-383	-295	104	157	859	51	-357	-331	38	77	-318	-311	114	1	109	41	-350	-287	127	62	-388	97	871	-287	19	49	-312	21	85	-261	114	63	-383	-295	104	51	-357	157	859	-331	38	77	-318	1	109	-311	114	41	-350	71	-362	-252	38	-252	38	117	853	20	112	62	-361	62	-361	-223	27	67	-355	-329	96	-329	96	127	859	7	123	74	-342	74	-342	-327	89
119	-293	696	75	-298	63	84	-169	-293	64	75	-159	63	7	-169	-266	83	-268	839	91	-301	68	153	-305	-280	81	131	-295	36	-7	-420	-9	791	24	109	-283	19	-193	-277	90	24	-181	-283	98	-193	-23	90	-214	791	87	128	-309	117	-310	-298	71	125	-279	-309	86	-318	80	-37	-27	-267	61	75	-299	98	-284	856	151	61	-9	-299	-32	-284	38	151	-418	-281	53	113	-314	96	-279	876	136	61	21	-383	81	-291	71	34	-396	70	-293	-282	75	828	110	122	-323	-293	71	75	-39	110	-305	-323	-7	112	-308	-312	77	853	104	150	-312	-351	115	54	14	38	-351	-332	45	83	-280	839	131	-301	36	153	-420	-268	81	91	-295	68	-7	-305	-9	89	-276	890	119	-288	59	0	-376	-276	66	119	-317	59	23	-376	82	791	125	128	-309	117	-318	-298	-37	87	-279	-309	86	-310	80	71	-27	867	103	145	-309	50	-365	-321	49	103	-308	-309	75	-365	115	49	18	-281	61	113	-383	96	-291	876	34	53	21	-314	81	-279	71	136	-396	-233	61	40	-364	111	-249	838	54	61	20	-364	117	-249	67	54	-363	112	-351	-312	54	853	38	150	-332	-308	115	77	14	104	-351	-312	45	104	-344	-306	64	858	90	110	-333	-344	126	64	15	90	-339	-333	76
-309	72	73	823	61	-283	-271	144	46	-273	-288	146	13	4	8	-228	-318	62	39	697	76	-289	-204	97	64	-307	-216	76	9	49	-96	-3	85	707	-306	30	-300	88	58	-202	-300	78	56	-208	53	-1	-1	-101	56	738	-285	36	-222	-15	79	-198	-220	-13	92	-221	-38	90	-113	-29	100	-301	-319	148	-305	136	126	900	8	55	47	-319	81	-295	-298	-28	101	-307	-254	103	-304	115	162	863	3	66	-54	-228	56	-283	-304	1	-311	118	106	-271	112	848	-293	176	66	-229	-12	-46	-269	-3	47	-303	-275	103	55	-279	121	813	-300	129	14	-177	-26	19	-277	32	61	-278	-304	127	125	905	86	-289	-296	-25	98	-318	-299	123	4	49	56	-304	-293	92	170	848	66	-262	-311	2	98	-315	-258	105	-4	76	-45	-233	111	851	-291	152	-273	-0	52	-305	-295	103	103	-258	69	-239	-10	-32	109	822	-292	123	-280	44	52	-276	-270	95	73	-274	-1	-184	-15	9	103	-284	-280	-27	-274	132	146	797	13	87	94	-251	95	-286	-289	-39	81	-286	-303	23	-280	175	83	780	6	99	80	-220	78	-310	-293	24	-301	18	100	-297	155	777	-262	75	95	-225	10	90	-284	8	70	-293	-275	38	33	-283	131	792	-289	131	72	-211	14	69	-297	35	49	-271
119	-293	-298	63	696	75	84	-169	-293	64	63	7	75	-159	-169	-266	83	-268	-301	68	839	91	153	-305	-280	81	36	-7	131	-295	-420	-9	-267	61	98	-284	75	-299	856	151	61	-9	-284	38	-299	-32	151	-418	-281	53	96	-279	113	-314	876	136	61	21	-291	71	-383	81	34	-396	791	24	19	-193	109	-283	-277	90	24	-181	-193	-23	-283	98	90	-214	791	87	117	-310	128	-309	-298	71	125	-279	-318	80	-309	86	-37	-27	70	-293	828	110	-282	75	122	-323	-293	71	110	-305	75	-39	-323	-7	112	-308	853	104	-312	77	150	-312	-351	115	38	-351	54	14	-332	45	83	-280	-301	36	839	131	153	-420	-268	81	68	-7	91	-295	-305	-9	89	-276	-288	59	890	119	0	-376	-276	66	59	23	119	-317	-376	82	-281	61	96	-291	113	-383	876	34	53	21	-279	71	-314	81	136	-396	-233	61	111	-249	40	-364	838	54	61	20	-249	67	-364	117	54	-363	791	125	117	-318	128	-309	-298	-37	87	-279	-310	80	-309	86	71	-27	867	103	50	-365	145	-309	-321	49	103	-308	-365	115	-309	75	49	18	112	-351	853	38	-312	54	150	-332	-308	115	104	-351	77	14	-312	45	104	-344	858	90	-306	64	110	-333	-344	126	90	-339	64	15	-333	76
-309	72	61	-283	73	823	-271	144	46	-273	13	4	-288	146	8	-228	-318	62	76	-289	39	697	-204	97	64	-307	9	49	-216	76	-96	-3	100	-301	-305	136	-319	148	126	900	8	55	81	-295	47	-319	-298	-28	101	-307	-304	115	-254	103	162	863	3	66	56	-283	-54	-228	-304	1	85	707	-300	88	-306	30	58	-202	-300	78	53	-1	56	-208	-1	-101	56	738	-222	-15	-285	36	79	-198	-220	-13	-38	90	92	-221	-113	-29	-311	118	112	848	106	-271	-293	176	66	-229	-269	-3	-12	-46	47	-303	-275	103	121	813	55	-279	-300	129	14	-177	-277	32	-26	19	61	-278	-304	127	86	-289	125	905	-296	-25	98	-318	4	49	-299	123	56	-304	-293	92	66	-262	170	848	-311	2	98	-315	-4	76	-258	105	-45	-233	103	-284	-274	132	-280	-27	146	797	13	87	95	-286	94	-251	-289	-39	81	-286	-280	175	-303	23	83	780	6	99	78	-310	80	-220	-293	24	111	851	-273	-0	-291	152	52	-305	-295	103	69	-239	103	-258	-10	-32	109	822	-280	44	-292	123	52	-276	-270	95	-1	-184	73	-274	-15	9	-301	18	155	777	100	-297	-262	75	95	-225	-284	8	10	90	70	-293	-275	38	131	792	33	-283	-289	131	72	-211	-297	35	14	69	49	-271
-279	37	55	-273	55	-273	828	151	37	19	-273	3	-273	3	151	-230	-275	94	121	-318	121	-318	897	138	72	11	-295	63	-295	63	-34	-311	94	-295	-298	59	711	78	22	-201	-295	44	59	4	78	-18	-201	-105	103	-300	-296	97	843	125	173	-282	-267	58	69	-13	2	-232	-294	-52	94	-295	711	78	-298	59	22	-201	-295	44	78	-18	59	4	-201	-105	103	-300	843	125	-296	97	173	-282	-267	58	2	-232	69	-13	-294	-52	761	-2	47	-213	47	-213	-307	80	-2	87	-213	-46	-213	-46	80	-113	809	95	138	-287	138	-287	-309	64	33	-161	-272	10	-272	10	53	-26	-275	72	121	-295	121	-295	897	-34	94	11	-318	63	-318	63	138	-311	-248	96	116	-275	116	-275	782	-34	96	1	-275	94	-275	94	-34	-241	103	-267	-296	69	843	2	173	-294	-300	58	97	-13	125	-232	-282	-52	152	-297	-247	90	778	23	76	-309	-297	97	90	15	23	-226	-309	77	103	-267	843	2	-296	69	173	-294	-300	58	125	-232	97	-13	-282	-52	152	-297	778	23	-247	90	76	-309	-297	97	23	-226	90	15	-309	77	809	33	138	-272	138	-272	-309	53	95	-161	-287	10	-287	10	64	-26	778	54	141	-287	141	-287	-306	43	54	-212	-287	71	-287	71	43	5
103	-358	-367	149	-367	149	151	971	-11	58	68	-158	68	-158	-173	-75	72	-348	-300	70	-300	70	101	839	12	47	-37	-86	-37	-86	11	20	-352	61	66	-302	82	829	-308	120	63	-77	7	-29	-96	-6	-12	3	-315	50	40	-303	15	714	-205	36	-14	-23	-0	-9	41	-23	-20	63	-352	61	82	829	66	-302	-308	120	63	-77	-96	-6	7	-29	-12	3	-315	50	15	714	40	-303	-205	36	-14	-23	41	-23	-0	-9	-20	63	82	697	-319	20	-319	20	38	-196	-28	-46	1	62	1	62	15	-42	-54	678	-257	-4	-257	-4	51	-279	24	-6	34	26	34	26	0	35	84	-330	-334	163	-334	163	175	738	23	97	91	-178	91	-178	-154	-71	76	-332	-285	131	-285	131	135	736	11	80	44	-152	44	-152	-135	0	-326	147	72	-278	143	705	-303	111	81	-141	17	52	-151	7	52	-139	-317	106	43	-310	138	726	-259	120	65	-149	12	64	-113	47	-12	-113	-326	147	143	705	72	-278	-303	111	81	-141	-151	7	17	52	52	-139	-317	106	138	726	43	-310	-259	120	65	-149	-113	47	12	64	-12	-113	115	762	-333	122	-333	122	37	-244	-151	53	69	-126	69	-126	16	-5	111	748	-239	88	-239	88	42	-239	-94	75	-18	-117	-18	-117	8	-31
99	-294	-292	52	-292	52	71	5	705	78	75	-168	75	-168	-139	-270	69	-251	-287	62	-287	62	39	-1	815	98	165	-298	165	-298	-427	-35	-285	61	80	-297	67	-3	-282	34	101	-303	835	152	-303	0	137	-405	-287	49	97	-261	62	21	-287	63	127	-312	871	114	-388	85	19	-383	-285	61	67	-3	80	-297	-282	34	101	-303	-303	0	835	152	137	-405	-287	49	62	21	97	-261	-287	63	127	-312	-388	85	871	114	19	-383	67	23	-293	62	-293	62	105	-271	-311	87	131	-394	131	-394	880	-3	71	20	-252	62	-252	62	117	-223	-362	112	38	-361	38	-361	853	27	104	-287	-293	88	-293	88	91	-201	781	29	24	-186	24	-186	-183	-11	103	-282	-320	75	-320	75	-22	-45	830	76	117	-293	117	-293	-322	94	-304	73	130	-305	71	-22	-316	-27	90	-300	796	120	-282	75	114	-325	-295	77	157	-311	51	1	-331	41	104	-318	859	114	-357	109	38	-350	-304	73	71	-22	130	-305	-316	-27	90	-300	-282	75	796	120	114	-325	-295	77	51	1	157	-311	-331	41	104	-318	-357	109	859	114	38	-350	79	3	-304	48	-304	48	145	-311	-311	115	103	-365	103	-365	845	59	67	7	-329	74	-329	74	127	-327	-355	123	96	-342	96	-342	859	89
-277	46	60	-270	60	-270	15	0	46	841	-270	144	-270	144	0	-243	-300	83	54	-289	54	-289	8	48	54	705	-198	80	-198	80	-99	-36	94	-318	-290	126	14	59	82	-279	-318	141	126	910	59	-324	-279	-45	103	-308	-277	94	-3	72	52	-279	-282	119	164	850	-41	-214	-296	6	94	-318	14	59	-290	126	82	-279	-318	141	59	-324	126	910	-279	-45	103	-308	-3	72	-277	94	52	-279	-282	119	-41	-214	164	850	-296	6	20	95	95	-277	95	-277	-241	118	95	-257	-277	-30	-277	-30	118	790	5	106	87	-273	87	-273	-266	150	85	-229	-315	23	-315	23	89	773	-300	54	54	-198	54	-198	8	-99	83	705	-289	80	-289	80	48	-36	-255	71	64	-214	64	-214	-121	-39	71	739	-214	-10	-214	-10	-39	77	103	-282	-277	164	-3	-41	52	-296	-308	119	94	850	72	-214	-279	6	62	-288	-287	122	-24	20	58	-278	-288	102	122	826	20	-165	-278	33	103	-282	-3	-41	-277	164	52	-296	-308	119	72	-214	94	850	-279	6	62	-288	-24	20	-287	122	58	-278	-288	102	20	-165	122	826	-278	33	5	85	87	-315	87	-315	-266	89	106	-229	-273	23	-273	23	150	773	8	69	59	-300	59	-300	-293	129	69	-193	-300	67	-300	67	129	787
-309	46	73	-288	61	13	-271	8	72	-273	823	146	-283	4	144	-228	-304	98	125	-299	86	4	-296	56	127	-318	905	123	-289	49	-25	-304	85	-300	-306	56	-300	53	58	-1	707	78	30	-208	88	-1	-202	-101	111	-295	-291	103	-273	69	52	-10	851	103	152	-258	-0	-239	-305	-32	100	8	-319	47	-305	81	126	-298	-301	55	148	-319	136	-295	900	-28	103	13	-280	94	-274	95	146	-289	-284	87	-27	-251	132	-286	797	-39	-311	66	106	-12	112	-269	-293	47	118	-229	-271	-46	848	-3	176	-303	-301	95	100	10	155	-284	-262	70	18	-225	-297	90	777	8	75	-293	-318	64	39	-216	76	9	-204	-96	62	-307	697	76	-289	49	97	-3	-293	98	170	-258	66	-4	-311	-45	92	-315	848	105	-262	76	2	-233	56	-220	-285	92	-222	-38	79	-113	738	-13	36	-221	-15	90	-198	-29	109	-270	-292	73	-280	-1	52	-15	822	95	123	-274	44	-184	-276	9	101	3	-254	-54	-304	56	162	-304	-307	66	103	-228	115	-283	863	1	81	6	-303	80	-280	78	83	-293	-286	99	23	-220	175	-310	780	24	-275	14	55	-26	121	-277	-300	61	103	-177	-279	19	813	32	129	-278	-275	72	33	14	131	-297	-289	49	38	-211	-283	69	792	35	131	-271
101	-352	-369	158	-13	60	44	-155	-352	129	158	1000	60	-188	-155	-78	74	-347	-300	83	1	61	-26	-97	-311	75	120	833	-27	-74	7	-24	-341	87	55	-301	45	-89	7	-19	87	805	-301	113	-89	4	-19	1	-298	53	45	-306	-15	-13	3	-2	29	706	-209	28	52	-32	-27	33	8	95	96	-160	97	-332	-332	149	95	-155	-160	-65	-332	157	149	737	15	87	55	-160	72	-324	-287	137	55	-153	-129	1	-281	136	120	701	85	-163	6	63	-341	130	85	-287	-163	14	63	-123	130	714	-287	123	62	-152	13	67	-313	105	48	-317	-109	34	-8	-131	138	734	-255	131	74	-311	-300	120	1	-27	-26	7	-347	75	83	833	61	-74	-97	-24	47	-326	-220	44	4	-14	-26	67	-326	74	44	721	-14	-29	67	-64	-298	29	45	-209	-15	52	3	-27	53	706	-306	28	-13	-32	-2	33	-273	-25	55	-256	47	11	9	30	-25	700	-256	-38	11	3	30	24	15	55	55	-129	72	-281	-287	120	87	-153	-160	1	-324	136	137	701	11	65	-10	-120	43	-318	-261	138	65	-140	-120	30	-318	98	138	747	62	-109	13	-8	-313	138	48	-255	-152	34	67	-131	105	734	-317	131	-14	-116	12	-18	-241	92	47	-246	-116	48	-18	-98	92	759	-246	112
-309	46	61	13	73	-288	-271	8	72	-273	-283	4	823	146	144	-228	-304	98	86	4	125	-299	-296	56	127	-318	-289	49	905	123	-25	-304	100	8	-305	81	-319	47	126	-298	-301	55	136	-295	148	-319	900	-28	103	13	-274	95	-280	94	146	-289	-284	87	132	-286	-27	-251	797	-39	85	-300	-300	53	-306	56	58	-1	707	78	88	-1	30	-208	-202	-101	111	-295	-273	69	-291	103	52	-10	851	103	-0	-239	152	-258	-305	-32	-311	66	112	-269	106	-12	-293	47	118	-229	848	-3	-271	-46	176	-303	-301	95	155	-284	100	10	-262	70	18	-225	777	8	-297	90	75	-293	-318	64	76	9	39	-216	-204	-96	62	-307	-289	49	697	76	97	-3	-293	98	66	-4	170	-258	-311	-45	92	-315	-262	76	848	105	2	-233	101	3	-304	56	-254	-54	162	-304	-307	66	115	-283	103	-228	863	1	81	6	-280	78	-303	80	83	-293	-286	99	175	-310	23	-220	780	24	56	-220	-222	-38	-285	92	79	-113	738	-13	-15	90	36	-221	-198	-29	109	-270	-280	-1	-292	73	52	-15	822	95	44	-184	123	-274	-276	9	-275	14	121	-277	55	-26	-300	61	103	-177	813	32	-279	19	129	-278	-275	72	131	-297	33	14	-289	49	38	-211	792	35	-283	69	131	-271
101	-352	-13	60	-369	158	44	-155	-352	129	60	-188	158	1000	-155	-78	74	-347	1	61	-300	83	-26	-97	-311	75	-27	-74	120	833	7	-24	8	95	97	-332	96	-160	-332	149	95	-155	-332	157	-160	-65	149	737	15	87	72	-324	55	-160	-287	137	55	-153	-281	136	-129	1	120	701	-341	87	45	-89	55	-301	7	-19	87	805	-89	4	-301	113	-19	1	-298	53	-15	-13	45	-306	3	-2	29	706	52	-32	-209	28	-27	33	85	-163	-341	130	6	63	85	-287	-163	14	130	714	63	-123	-287	123	62	-152	-313	105	13	67	48	-317	-109	34	138	734	-8	-131	-255	131	74	-311	1	-27	-300	120	-26	7	-347	75	61	-74	83	833	-97	-24	47	-326	4	-14	-220	44	-26	67	-326	74	-14	-29	44	721	67	-64	15	55	72	-281	55	-129	-287	120	87	-153	-324	136	-160	1	137	701	11	65	43	-318	-10	-120	-261	138	65	-140	-318	98	-120	30	138	747	-298	29	-15	52	45	-209	3	-27	53	706	-13	-32	-306	28	-2	33	-273	-25	47	11	55	-256	9	30	-25	700	11	3	-256	-38	30	24	62	-109	-313	138	13	-8	48	-255	-152	34	105	734	67	-131	-317	131	-14	-116	-241	92	12	-18	47	-246	-116	48	92	759	-18	-98	-246	112
103	-11	-367	68	-367	68	151	-173	-358	58	149	-158	149	-158	971	-75	84	23	-334	91	-334	91	175	-154	-330	97	163	-178	163	-178	738	-71	-352	63	66	7	82	-96	-308	-12	61	-77	-302	-29	829	-6	120	3	-326	81	72	17	143	-151	-303	52	147	-141	-278	52	705	7	111	-139	-352	63	82	-96	66	7	-308	-12	61	-77	829	-6	-302	-29	120	3	-326	81	143	-151	72	17	-303	52	147	-141	705	7	-278	52	111	-139	82	-28	-319	1	-319	1	38	15	697	-46	20	62	20	62	-196	-42	115	-151	-333	69	-333	69	37	16	762	53	122	-126	122	-126	-244	-5	72	12	-300	-37	-300	-37	101	11	-348	47	70	-86	70	-86	839	20	76	11	-285	44	-285	44	135	-135	-332	80	131	-152	131	-152	736	0	-315	-14	40	-0	15	41	-205	-20	50	-23	-303	-9	714	-23	36	63	-317	65	43	12	138	-113	-259	-12	106	-149	-310	64	726	47	120	-113	-315	-14	15	41	40	-0	-205	-20	50	-23	714	-23	-303	-9	36	63	-317	65	138	-113	43	12	-259	-12	106	-149	726	47	-310	64	120	-113	-54	24	-257	34	-257	34	51	0	678	-6	-4	26	-4	26	-279	35	111	-94	-239	-18	-239	-18	42	8	748	75	88	-117	88	-117	-239	-31
165	275	272	209	272	209	193	126	275	233	209	141	209	141	126	404	176	238	257	185	257	185	170	151	247	180	181	183	181	183	311	371	233	182	185	254	195	159	256	171	182	172	254	194	159	383	171	307	272	145	159	277	168	183	220	148	141	195	224	171	183	427	345	198	233	182	195	159	185	254	256	171	182	172	159	383	254	194	171	307	272	145	168	183	159	277	220	148	141	195	183	427	224	171	345	198	93	199	284	164	284	164	131	205	199	446	164	199	164	199	205	361	158	148	228	145	228	145	200	235	193	467	206	201	206	201	284	211	176	247	257	181	257	181	170	311	238	180	185	183	185	183	151	371	155	281	234	147	234	147	351	162	281	149	147	195	147	195	162	470	272	141	159	224	168	183	220	345	145	195	277	171	183	427	148	198	212	165	197	234	203	199	309	189	165	153	234	152	199	486	189	174	272	141	168	183	159	224	220	345	145	195	183	427	277	171	148	198	212	165	203	199	197	234	309	189	165	153	199	486	234	152	189	174	158	193	228	206	228	206	200	284	148	467	145	201	145	201	235	211	176	193	204	200	204	200	235	230	193	489	200	183	200	183	230	141
870	47	47	-290	47	-290	-290	80	65	-305	-305	116	-305	116	116	-139	80	793	-327	123	-327	123	97	-336	-320	130	94	-319	94	-319	-23	16	80	-327	793	123	-327	97	123	-336	-320	94	130	-319	94	-23	-319	16	-291	94	94	824	90	-331	-331	148	76	-335	-335	133	16	46	46	-363	80	-327	-327	97	793	123	123	-336	-320	94	94	-23	130	-319	-319	16	-291	94	90	-331	94	824	-331	148	76	-335	16	46	-335	133	46	-363	-291	90	94	-331	94	-331	824	148	76	16	-335	46	-335	46	133	-363	71	-292	-292	127	-292	127	127	903	19	55	55	-386	55	-386	-386	75	782	127	127	-327	127	-327	-327	19	72	-298	-298	81	-298	81	81	-45	91	805	-337	147	-337	147	34	-355	-272	83	84	-321	84	-321	13	33	91	-337	805	147	-337	34	147	-355	-272	84	83	-321	84	13	-321	33	-319	143	143	845	54	-362	-362	55	58	-297	-297	132	21	58	58	-352	91	-337	-337	34	805	147	147	-355	-272	84	84	13	83	-321	-321	33	-319	143	54	-362	143	845	-362	55	58	-297	21	58	-297	132	58	-352	-319	54	143	-362	143	-362	845	55	58	21	-297	58	-297	58	132	-352	56	-314	-314	87	-314	87	87	871	19	44	44	-293	44	-293	-293	61
105	690	-290	90	-290	90	56	-164	-290	60	69	-167	69	-167	-8	-265	763	106	47	-288	47	-288	-207	90	29	-278	-180	85	-180	85	-23	-218	-277	88	87	833	62	-284	-293	151	56	-309	-283	158	-4	-16	32	-411	86	-311	810	124	-298	81	107	-313	-277	71	106	-302	83	-29	-313	-36	-277	88	62	-284	87	833	-293	151	56	-309	-4	-16	-283	158	32	-411	86	-311	-298	81	810	124	107	-313	-277	71	83	-29	106	-302	-313	-36	54	-316	-279	119	-279	119	95	877	21	88	64	-386	64	-386	-272	5	-317	93	96	-307	96	-307	850	144	115	8	-360	55	-360	55	42	-314	75	860	-303	153	-303	153	32	-419	-257	80	58	-286	58	-286	-12	-18	817	110	110	-317	110	-317	-320	-18	80	-281	-290	72	-290	72	87	-37	-284	120	107	878	66	-382	-314	21	62	-322	-281	127	23	88	59	-380	120	-307	827	151	-358	53	41	-325	-316	82	101	-294	119	13	-356	37	-284	120	66	-382	107	878	-314	21	62	-322	23	88	-281	127	59	-380	120	-307	-358	53	827	151	41	-325	-316	82	119	13	101	-294	-356	37	63	-349	-250	39	-250	39	111	844	22	109	67	-366	67	-366	-238	45	-354	77	93	-322	93	-322	845	132	132	7	-355	74	-355	74	83	-314
105	-290	690	90	-290	56	90	-164	-290	69	60	-167	69	-8	-167	-265	-277	87	88	833	62	-293	-284	151	56	-283	-309	158	-4	32	-16	-411	763	47	106	-288	47	-207	-288	90	29	-180	-278	85	-180	-23	85	-218	86	810	-311	124	-298	107	81	-313	-277	106	71	-302	83	-313	-29	-36	-277	62	88	-284	87	-293	833	151	56	-4	-309	-16	-283	32	158	-411	54	-279	-316	119	-279	95	119	877	21	64	88	-386	64	-272	-386	5	86	-298	-311	81	810	107	124	-313	-277	83	71	-29	106	-313	-302	-36	-317	96	93	-307	96	850	-307	144	115	-360	8	55	-360	42	55	-314	75	-303	860	153	-303	32	153	-419	-257	58	80	-286	58	-12	-286	-18	-284	107	120	878	66	-314	-382	21	62	-281	-322	127	23	59	88	-380	817	110	110	-317	110	-320	-317	-18	80	-290	-281	72	-290	87	72	-37	120	827	-307	151	-358	41	53	-325	-316	101	82	-294	119	-356	13	37	-284	66	120	-382	107	-314	878	21	62	23	-322	88	-281	59	127	-380	63	-250	-349	39	-250	111	39	844	22	67	109	-366	67	-238	-366	45	120	-358	-307	53	827	41	151	-325	-316	119	82	13	101	-356	-294	37	-354	93	77	-322	93	845	-322	132	132	-355	7	74	-355	83	74	-314
-311	59	59	829	64	-280	-280	142	39	-276	-276	161	17	12	12	-232	74	-310	697	29	-295	69	85	-204	-294	70	74	-207	56	7	-25	-89	74	697	-310	29	-295	85	69	-204	-294	74	70	-207	56	-25	7	-89	753	45	45	-277	6	-223	-223	74	-20	-206	-206	76	57	-25	-25	-113	94	-295	-295	112	-317	142	142	893	15	42	42	-294	75	-287	-287	-41	-300	96	110	-267	108	-297	861	165	71	-10	-244	-52	-254	64	-14	-301	-300	110	96	-267	108	861	-297	165	71	-244	-10	-52	-254	-14	64	-301	76	-268	-268	65	815	141	141	-308	-160	-11	-11	-18	28	-274	-274	61	-294	120	120	901	93	-288	-288	-40	108	-319	-319	135	21	48	48	-309	103	-292	844	148	-280	69	4	-295	-295	102	107	-270	64	-4	-237	-32	103	844	-292	148	-280	4	69	-295	-295	107	102	-270	64	-237	-4	-32	827	124	124	-292	62	-290	-290	60	76	-276	-276	68	-179	5	5	-10	85	-267	-267	-31	-269	139	139	783	14	95	95	-229	95	-297	-297	-49	-285	98	21	-307	188	-273	762	70	94	10	-230	77	-297	88	21	-299	-285	21	98	-307	188	762	-273	70	94	-230	10	77	-297	21	88	-299	56	-281	-281	49	786	132	132	-298	-191	67	67	-1	33	-287	-287	41
105	-290	-290	56	690	90	90	-164	-290	69	69	-8	60	-167	-167	-265	-277	87	62	-293	88	833	-284	151	56	-283	-4	32	-309	158	-16	-411	-277	62	87	-293	88	-284	833	151	56	-4	-283	32	-309	-16	158	-411	54	-279	-279	95	-316	119	119	877	21	64	64	-272	88	-386	-386	5	763	47	47	-207	106	-288	-288	90	29	-180	-180	-23	-278	85	85	-218	86	810	-298	107	-311	124	81	-313	-277	106	83	-313	71	-302	-29	-36	86	-298	810	107	-311	81	124	-313	-277	83	106	-313	71	-29	-302	-36	-317	96	96	850	93	-307	-307	144	115	-360	-360	42	8	55	55	-314	75	-303	-303	32	860	153	153	-419	-257	58	58	-12	80	-286	-286	-18	-284	107	66	-314	120	878	-382	21	62	-281	23	59	-322	127	88	-380	-284	66	107	-314	120	-382	878	21	62	23	-281	59	-322	88	127	-380	63	-250	-250	111	-349	39	39	844	22	67	67	-238	109	-366	-366	45	817	110	110	-320	110	-317	-317	-18	80	-290	-290	87	-281	72	72	-37	120	827	-358	41	-307	151	53	-325	-316	101	119	-356	82	-294	13	37	120	-358	827	41	-307	53	151	-325	-316	119	101	-356	82	13	-294	37	-354	93	93	845	77	-322	-322	132	132	-355	-355	83	7	74	74	-314
-311	59	64	-280	59	829	-280	142	39	-276	17	12	-276	161	12	-232	74	-310	-295	69	697	29	85	-204	-294	70	56	7	74	-207	-25	-89	94	-295	-317	142	-295	112	142	893	15	42	75	-287	42	-294	-287	-41	-300	96	108	-297	110	-267	861	165	71	-10	-254	64	-244	-52	-14	-301	74	697	-295	85	-310	29	69	-204	-294	74	56	-25	70	-207	7	-89	753	45	6	-223	45	-277	-223	74	-20	-206	57	-25	-206	76	-25	-113	-300	110	108	861	96	-267	-297	165	71	-244	-254	-14	-10	-52	64	-301	76	-268	815	141	-268	65	141	-308	-160	-11	28	-274	-11	-18	-274	61	-294	120	93	-288	120	901	-288	-40	108	-319	21	48	-319	135	48	-309	103	-292	-280	69	844	148	4	-295	-295	102	64	-4	107	-270	-237	-32	85	-267	-269	139	-267	-31	139	783	14	95	95	-297	95	-229	-297	-49	-285	98	188	-273	21	-307	762	70	94	10	-297	88	-230	77	21	-299	103	844	-280	4	-292	148	69	-295	-295	107	64	-237	102	-270	-4	-32	827	124	62	-290	124	-292	-290	60	76	-276	-179	5	-276	68	5	-10	-285	21	188	762	98	-307	-273	70	94	-230	-297	21	10	77	88	-299	56	-281	786	132	-281	49	132	-298	-191	67	33	-287	67	-1	-287	41
-311	64	59	-280	59	-280	829	142	39	17	-276	12	-276	12	161	-232	94	-317	-295	142	-295	142	112	893	15	75	42	-287	42	-287	-294	-41	74	-295	-310	69	697	85	29	-204	-294	56	70	7	74	-25	-207	-89	-300	108	96	-297	110	861	-267	165	71	-254	-10	64	-244	-14	-52	-301	74	-295	697	85	-310	69	29	-204	-294	56	74	-25	70	7	-207	-89	-300	108	110	861	96	-297	-267	165	71	-254	-244	-14	-10	64	-52	-301	753	6	45	-223	45	-223	-277	74	-20	57	-206	-25	-206	-25	76	-113	76	815	-268	141	-268	141	65	-308	-160	28	-11	-274	-11	-274	-18	61	-294	93	120	-288	120	-288	901	-40	108	21	-319	48	-319	48	135	-309	85	-269	-267	139	-267	139	-31	783	14	95	95	-297	95	-297	-229	-49	103	-280	-292	69	844	4	148	-295	-295	64	102	-4	107	-237	-270	-32	-285	188	98	-273	21	762	-307	70	94	-297	10	88	-230	21	77	-299	103	-280	844	4	-292	69	148	-295	-295	64	107	-237	102	-4	-270	-32	-285	188	21	762	98	-273	-307	70	94	-297	-230	21	10	88	77	-299	827	62	124	-290	124	-290	-292	60	76	-179	-276	5	-276	5	68	-10	56	786	-281	132	-281	132	49	-298	-191	33	67	-287	67	-287	-1	41
85	-366	-366	146	-366	146	146	990	-12	57	57	-143	57	-143	-143	-99	-340	77	69	-314	69	-314	803	135	37	6	-80	-12	-80	-12	-3	6	-340	69	77	-314	69	803	-314	135	37	-80	6	-12	-80	-3	-12	6	36	-304	-304	38	697	40	40	-245	-22	-11	-11	12	-24	60	60	-18	-340	69	69	803	77	-314	-314	135	37	-80	-80	-3	6	-12	-12	6	36	-304	697	40	-304	38	40	-245	-22	-11	-24	60	-11	12	60	-18	36	697	-304	40	-304	40	38	-245	-22	-24	-11	60	-11	60	12	-18	720	-40	-40	-275	-40	-275	-275	63	-14	40	40	34	40	34	34	-1	72	-330	-330	157	-330	157	157	744	7	89	89	-156	89	-156	-156	-58	-314	74	135	-271	135	-271	712	126	75	13	-159	47	-159	47	8	-151	-314	135	74	-271	135	712	-271	126	75	-159	13	47	-159	8	47	-151	80	-310	-310	45	744	121	121	-245	-143	61	61	15	55	-115	-115	-18	-314	135	135	712	74	-271	-271	126	75	-159	-159	8	13	47	47	-151	80	-310	744	121	-310	45	121	-245	-143	61	55	-115	61	15	-115	-18	80	744	-310	121	-310	121	45	-245	-143	55	61	-115	61	-115	15	-18	812	88	88	-235	88	-235	-235	59	47	-115	-115	-28	-115	-28	-28	-1
118	-277	-277	65	-277	65	65	-3	703	79	79	-174	79	-174	-174	-260	-261	53	64	-270	64	-270	4	26	117	842	-300	143	-300	143	-16	-404	-261	64	53	-270	64	4	-270	26	117	-300	842	143	-300	-16	143	-404	61	-266	-266	110	21	68	68	-265	-327	130	130	860	79	-384	-384	3	-261	64	64	4	53	-270	-270	26	117	-300	-300	-16	842	143	143	-404	61	-266	21	68	-266	110	68	-265	-327	130	79	-384	130	860	-384	3	61	21	-266	68	-266	68	110	-265	-327	79	130	-384	130	-384	860	3	23	64	64	-234	64	-234	-234	132	127	-364	-364	26	-364	26	26	878	78	-268	-268	85	-268	85	85	-192	791	28	28	-186	28	-186	-186	-18	-310	137	70	-292	70	-292	-24	-11	79	809	-301	113	-301	113	100	-323	-310	70	137	-292	70	-24	-292	-11	79	-301	809	113	-301	100	113	-323	80	-311	-311	153	7	51	51	-312	-317	102	102	869	124	-342	-342	29	-310	70	70	-24	137	-292	-292	-11	79	-301	-301	100	809	113	113	-323	80	-311	7	51	-311	153	51	-312	-317	102	124	-342	102	869	-342	29	80	7	-311	51	-311	51	153	-312	-317	124	102	-342	102	-342	869	29	15	67	67	-320	67	-320	-320	161	120	-328	-328	87	-328	87	87	821
-297	56	59	-274	59	-274	10	-7	83	802	-275	146	-275	146	-0	-233	69	-319	-290	65	-290	65	43	10	702	25	74	-202	74	-202	-11	-85	102	-307	-290	135	7	40	81	-296	-296	139	143	879	61	-320	-312	-39	-310	92	107	-298	63	4	-276	59	108	-268	852	152	-233	-45	11	-290	102	-307	7	40	-290	135	81	-296	-296	139	61	-320	143	879	-312	-39	-310	92	63	4	107	-298	-276	59	108	-268	-233	-45	852	152	11	-290	21	97	106	-298	106	-298	-276	117	86	-251	-286	-24	-286	-24	144	791	95	13	-285	90	-285	90	149	-281	-242	88	14	-306	14	-306	786	90	-304	33	59	-206	59	-206	14	-89	85	691	-296	74	-296	74	43	-11	66	-265	-220	76	-220	76	-34	-121	736	36	-10	-206	-10	-206	73	-45	99	-256	-311	165	-5	-34	61	-306	-304	105	120	854	75	-240	-288	-6	-288	65	111	-289	14	-14	-272	64	109	-285	812	111	-179	3	35	-272	99	-256	-5	-34	-311	165	61	-306	-304	105	75	-240	120	854	-288	-6	-288	65	14	-14	111	-289	-272	64	109	-285	-179	3	812	111	35	-272	10	79	76	-301	76	-301	-263	104	99	-237	-290	18	-290	18	154	776	84	14	-286	56	-286	56	93	-289	-239	66	42	-282	42	-282	788	152
-297	59	56	-274	59	10	-274	-7	83	-275	802	146	-275	-0	146	-233	102	-290	-307	135	7	81	40	-296	-296	143	139	879	61	-312	-320	-39	69	-290	-319	65	-290	43	65	10	702	74	25	-202	74	-11	-202	-85	-310	107	92	-298	63	-276	4	59	108	852	-268	152	-233	11	-45	-290	102	7	-307	40	-290	81	135	-296	-296	61	139	-320	143	-312	879	-39	21	106	97	-298	106	-276	-298	117	86	-286	-251	-24	-286	144	-24	791	-310	63	92	4	107	-276	-298	59	108	-233	-268	-45	852	11	152	-290	95	-285	13	90	-285	149	90	-281	-242	14	88	-306	14	786	-306	90	-304	59	33	-206	59	14	-206	-89	85	-296	691	74	-296	43	74	-11	99	-311	-256	165	-5	61	-34	-306	-304	120	105	854	75	-288	-240	-6	66	-220	-265	76	-220	-34	76	-121	736	-10	36	-206	-10	73	-206	-45	-288	111	65	-289	14	-272	-14	64	109	812	-285	111	-179	35	3	-272	99	-5	-256	-34	-311	61	165	-306	-304	75	105	-240	120	-288	854	-6	10	76	79	-301	76	-263	-301	104	99	-290	-237	18	-290	154	18	776	-288	14	65	-14	111	-272	-289	64	109	-179	-285	3	812	35	111	-272	84	-286	14	56	-286	93	56	-289	-239	42	66	-282	42	788	-282	152
114	-371	-371	143	-7	66	66	-148	-378	154	154	968	84	-167	-167	-87	-344	73	71	-310	51	10	-68	-17	58	-312	834	104	-99	-15	15	4	-344	71	73	-310	51	-68	10	-17	58	834	-312	104	-99	15	-15	4	66	-307	-307	51	-22	-15	-15	11	717	21	21	-218	-26	49	49	-18	23	84	84	-150	93	-334	-334	163	90	-162	-162	-57	-335	168	168	717	84	20	-158	48	-337	80	132	-271	-155	62	13	-141	133	-279	710	116	84	-158	20	48	-337	132	80	-271	-155	13	62	-141	133	710	-279	116	-155	68	68	20	82	-319	-319	48	52	-108	-108	-27	761	135	135	-279	80	-308	-308	96	16	-13	-13	6	-374	73	73	845	66	-86	-86	-10	-316	58	15	-203	-7	1	45	-24	44	-314	708	44	-29	-1	-29	61	-316	15	58	-203	-7	45	1	-24	44	708	-314	44	-29	-29	-1	61	-13	-260	-260	53	2	43	43	-5	689	-17	-17	-284	-3	20	20	44	17	62	62	-136	77	-288	-288	94	80	-136	-136	-11	-342	142	142	715	67	15	-105	-16	-315	54	111	-255	-147	66	33	-113	116	-328	737	134	67	-105	15	-16	-315	111	54	-255	-147	33	66	-113	116	737	-328	134	-100	-20	-20	6	82	-239	-239	37	59	-102	-102	-38	777	94	94	-234
-297	59	59	10	56	-274	-274	-7	83	-275	-275	-0	802	146	146	-233	102	-290	7	81	-307	135	40	-296	-296	143	61	-312	139	879	-320	-39	102	7	-290	81	-307	40	135	-296	-296	61	143	-312	139	-320	879	-39	21	106	106	-276	97	-298	-298	117	86	-286	-286	144	-251	-24	-24	791	69	-290	-290	43	-319	65	65	10	702	74	74	-11	25	-202	-202	-85	-310	107	63	-276	92	-298	4	59	108	852	-233	11	-268	152	-45	-290	-310	63	107	-276	92	4	-298	59	108	-233	852	11	-268	-45	152	-290	95	-285	-285	149	13	90	90	-281	-242	14	14	786	88	-306	-306	90	-304	59	59	14	33	-206	-206	-89	85	-296	-296	43	691	74	74	-11	99	-311	-5	61	-256	165	-34	-306	-304	120	75	-288	105	854	-240	-6	99	-5	-311	61	-256	-34	165	-306	-304	75	120	-288	105	-240	854	-6	10	76	76	-263	79	-301	-301	104	99	-290	-290	154	-237	18	18	776	66	-220	-220	-34	-265	76	76	-121	736	-10	-10	73	36	-206	-206	-45	-288	111	14	-272	65	-289	-14	64	109	812	-179	35	-285	111	3	-272	-288	14	111	-272	65	-14	-289	64	109	-179	812	35	-285	3	111	-272	84	-286	-286	93	14	56	56	-289	-239	42	42	788	66	-282	-282	152
114	-371	-7	66	-371	143	66	-148	-378	154	84	-167	154	968	-167	-87	-344	73	51	10	71	-310	-68	-17	58	-312	-99	-15	834	104	15	4	23	84	93	-334	84	-150	-334	163	90	-162	-335	168	-162	-57	168	717	84	20	-337	80	-158	48	132	-271	-155	62	133	-279	13	-141	710	116	-344	71	51	-68	73	-310	10	-17	58	834	-99	15	-312	104	-15	4	66	-307	-22	-15	-307	51	-15	11	717	21	-26	49	21	-218	49	-18	84	-158	-337	132	20	48	80	-271	-155	13	133	710	62	-141	-279	116	-155	68	82	-319	68	20	-319	48	52	-108	761	135	-108	-27	135	-279	80	-308	16	-13	-308	96	-13	6	-374	73	66	-86	73	845	-86	-10	-316	58	-7	1	15	-203	45	-24	44	-314	-29	-1	708	44	-29	61	17	62	77	-288	62	-136	-288	94	80	-136	-342	142	-136	-11	142	715	67	15	-315	54	-105	-16	111	-255	-147	66	116	-328	33	-113	737	134	-316	15	-7	45	58	-203	1	-24	44	708	-29	-29	-314	44	-1	61	-13	-260	2	43	-260	53	43	-5	689	-17	-3	20	-17	-284	20	44	67	-105	-315	111	15	-16	54	-255	-147	33	116	737	66	-113	-328	134	-100	-20	82	-239	-20	6	-239	37	59	-102	777	94	-102	-38	94	-234
114	-7	-371	66	-371	66	143	-148	-378	84	154	-167	154	-167	968	-87	23	93	84	-334	84	-334	-150	163	90	-335	-162	168	-162	168	-57	717	-344	51	73	10	71	-68	-310	-17	58	-99	-312	-15	834	15	104	4	84	-337	20	80	-158	132	48	-271	-155	133	62	-279	13	710	-141	116	-344	51	71	-68	73	10	-310	-17	58	-99	834	15	-312	-15	104	4	84	-337	-158	132	20	80	48	-271	-155	133	13	710	62	-279	-141	116	66	-22	-307	-15	-307	-15	51	11	717	-26	21	49	21	49	-218	-18	-155	82	68	-319	68	-319	20	48	52	761	-108	135	-108	135	-27	-279	80	16	-308	-13	-308	-13	96	6	-374	66	73	-86	73	-86	845	-10	17	77	62	-288	62	-288	-136	94	80	-342	-136	142	-136	142	-11	715	-316	-7	58	1	15	45	-203	-24	44	-29	-314	-1	708	-29	44	61	67	-315	15	54	-105	111	-16	-255	-147	116	66	-328	33	737	-113	134	-316	-7	15	45	58	1	-203	-24	44	-29	708	-29	-314	-1	44	61	67	-315	-105	111	15	54	-16	-255	-147	116	33	737	66	-328	-113	134	-13	2	-260	43	-260	43	53	-5	689	-3	-17	20	-17	20	-284	44	-100	82	-20	-239	-20	-239	6	37	59	777	-102	94	-102	94	-38	-234
163	273	273	185	273	185	185	161	275	208	208	130	208	130	130	456	234	185	182	244	182	244	164	179	187	220	171	202	171	202	371	303	234	182	185	244	182	164	244	179	187	171	220	202	171	371	202	303	116	268	268	156	196	173	173	231	177	150	150	221	445	181	181	356	234	182	182	164	185	244	244	179	187	171	171	371	220	202	202	303	116	268	196	173	268	156	173	231	177	150	445	181	150	221	181	356	116	196	268	173	268	173	156	231	177	445	150	181	150	181	221	356	181	163	163	213	163	213	213	189	507	179	179	207	179	207	207	280	166	240	240	159	240	159	159	306	233	209	209	174	209	174	174	387	281	149	150	222	150	222	157	353	133	272	208	153	208	153	440	190	281	150	149	222	150	157	222	353	133	208	272	153	208	440	153	190	136	225	225	186	190	207	207	276	156	172	172	227	490	190	190	193	281	150	150	157	149	222	222	353	133	208	208	440	272	153	153	190	136	225	190	207	225	186	207	276	156	172	490	190	172	227	190	193	136	190	225	207	225	207	186	276	156	490	172	190	172	190	227	193	172	167	167	220	167	220	220	151	512	214	214	190	214	190	190	234
847	45	45	-298	45	-298	-298	105	65	-296	-296	108	-296	108	108	-134	781	77	131	-308	131	-308	-341	95	98	-309	-332	88	-332	88	23	-23	781	131	77	-308	131	-341	-308	95	98	-332	-309	88	-332	23	88	-23	822	94	94	-294	134	-325	-325	84	148	-359	-359	90	-337	35	35	23	781	131	131	-341	77	-308	-308	95	98	-332	-332	23	-309	88	88	-23	822	94	134	-325	94	-294	-325	84	148	-359	-337	35	-359	90	35	23	822	134	94	-325	94	-325	-294	84	148	-337	-359	35	-359	35	90	23	850	156	156	-310	156	-310	-310	52	52	-383	-383	65	-383	65	65	23	54	-304	-304	72	-304	72	72	-53	797	125	125	-318	125	-318	-318	35	94	-280	-327	81	-327	81	26	20	801	95	142	-339	142	-339	-355	43	94	-327	-280	81	-327	26	81	20	801	142	95	-339	142	-355	-339	43	118	-285	-285	54	-357	59	59	21	853	134	134	-330	66	-375	-375	67	94	-327	-327	26	-280	81	81	20	801	142	142	-355	95	-339	-339	43	118	-285	-357	59	-285	54	59	21	853	134	66	-375	134	-330	-375	67	118	-357	-285	59	-285	59	54	21	853	66	134	-375	134	-375	-330	67	114	-292	-292	46	-292	46	46	20	866	74	74	-324	74	-324	-324	47
92	703	-297	88	-297	88	47	-158	-280	94	60	-169	60	-169	4	-280	121	772	-290	27	-290	27	94	-176	-283	15	95	-183	95	-183	-225	-34	70	818	-270	83	-295	141	68	-285	-287	150	69	-294	31	-408	-2	-7	132	807	-305	81	-314	109	77	-297	-319	106	80	-279	-19	-320	-36	79	70	818	-295	141	-270	83	68	-285	-287	150	31	-408	69	-294	-2	-7	132	807	-314	109	-305	81	77	-297	-319	106	-19	-320	80	-279	-36	79	101	870	-286	133	-286	133	54	-307	-300	13	67	-391	67	-391	23	84	159	873	-315	96	-315	96	94	-326	-315	34	50	-367	50	-367	7	127	-278	68	66	-285	66	-285	-7	-29	87	842	-303	157	-303	157	36	-408	-284	68	57	-287	57	-287	-46	95	108	797	-303	127	-303	127	-22	-322	-287	110	61	-319	67	-384	21	91	99	887	-277	119	-307	26	61	-386	-295	102	79	-295	40	-365	9	122	131	842	-310	100	-314	42	42	-349	-287	110	67	-384	61	-319	21	91	99	887	-307	26	-277	119	61	-386	-295	102	40	-365	79	-295	9	122	131	842	-314	42	-310	100	42	-349	-256	70	65	-366	65	-366	15	117	115	831	-252	48	-252	48	64	-363	-316	80	73	-340	73	-340	10	133	134	851	-330	86	-330	86	70	-358
92	-297	703	88	-297	47	88	-158	-280	60	94	-169	60	4	-169	-280	70	-270	818	83	-295	68	141	-285	-287	69	150	-294	31	-2	-408	-7	121	-290	772	27	-290	94	27	-176	-283	95	15	-183	95	-225	-183	-34	132	-305	807	81	-314	77	109	-297	-319	80	106	-279	-19	-36	-320	79	70	-295	818	141	-270	68	83	-285	-287	31	150	-408	69	-2	-294	-7	101	-286	870	133	-286	54	133	-307	-300	67	13	-391	67	23	-391	84	132	-314	807	109	-305	77	81	-297	-319	-19	106	-320	80	-36	-279	79	159	-315	873	96	-315	94	96	-326	-315	50	34	-367	50	7	-367	127	-278	66	68	-285	66	-7	-285	-29	87	-303	842	157	-303	36	157	-408	-287	61	110	-319	67	21	-384	91	99	-277	887	119	-307	61	26	-386	-284	57	68	-287	57	-46	-287	95	108	-303	797	127	-303	-22	127	-322	-295	79	102	-295	40	9	-365	122	131	-310	842	100	-314	42	42	-349	-287	67	110	-384	61	21	-319	91	99	-307	887	26	-277	61	119	-386	-256	65	70	-366	65	15	-366	117	115	-252	831	48	-252	64	48	-363	-295	40	102	-365	79	9	-295	122	131	-314	842	42	-310	42	100	-349	-316	73	80	-340	73	10	-340	133	134	-330	851	86	-330	70	86	-358
-287	75	75	805	56	-286	-286	145	36	-273	-273	149	9	4	4	-218	-311	69	26	704	70	-285	-199	84	70	-297	-217	96	6	46	-94	-31	-311	26	69	704	70	-199	-285	84	70	-217	-297	96	6	-94	46	-31	-297	56	56	717	81	-218	-218	0	90	-210	-210	-5	-123	-17	-17	51	-291	132	132	888	79	-299	-299	121	72	-286	-286	-31	13	49	49	-308	-301	110	179	840	108	-292	-273	96	64	-268	-304	-3	-2	72	-52	-237	-301	179	110	840	108	-273	-292	96	64	-304	-268	-3	-2	-52	72	-237	-322	128	128	823	57	-266	-266	83	60	-269	-269	34	-13	1	1	-172	100	-306	-306	134	17	49	49	-311	-313	122	122	914	75	-286	-286	-36	102	-295	-270	115	3	59	-31	-244	-287	97	146	851	65	-278	-291	-5	102	-270	-295	115	3	-31	59	-244	-287	146	97	851	65	-291	-278	-5	67	-264	-264	77	-13	-4	-4	-184	-312	128	128	824	53	-275	-275	55	110	-299	-299	-24	17	89	89	-240	-273	142	142	787	93	-275	-275	-47	83	-290	-299	9	6	105	81	-224	-257	174	80	755	92	-282	-310	16	83	-299	-290	9	6	81	105	-224	-257	80	174	755	92	-310	-282	16	50	-293	-293	44	-0	76	76	-205	-291	143	143	785	51	-294	-294	40
92	-297	-297	47	703	88	88	-158	-280	60	60	4	94	-169	-169	-280	70	-270	-295	68	818	83	141	-285	-287	69	31	-2	150	-294	-408	-7	70	-295	-270	68	818	141	83	-285	-287	31	69	-2	150	-408	-294	-7	101	-286	-286	54	870	133	133	-307	-300	67	67	23	13	-391	-391	84	121	-290	-290	94	772	27	27	-176	-283	95	95	-225	15	-183	-183	-34	132	-305	-314	77	807	81	109	-297	-319	80	-19	-36	106	-279	-320	79	132	-314	-305	77	807	109	81	-297	-319	-19	80	-36	106	-320	-279	79	159	-315	-315	94	873	96	96	-326	-315	50	50	7	34	-367	-367	127	-278	66	66	-7	68	-285	-285	-29	87	-303	-303	36	842	157	157	-408	-287	61	67	21	110	-319	-384	91	99	-277	-307	61	887	119	26	-386	-287	67	61	21	110	-384	-319	91	99	-307	-277	61	887	26	119	-386	-256	65	65	15	70	-366	-366	117	115	-252	-252	64	831	48	48	-363	-284	57	57	-46	68	-287	-287	95	108	-303	-303	-22	797	127	127	-322	-295	79	40	9	102	-295	-365	122	131	-310	-314	42	842	100	42	-349	-295	40	79	9	102	-365	-295	122	131	-314	-310	42	842	42	100	-349	-316	73	73	10	80	-340	-340	133	134	-330	-330	70	851	86	86	-358
-287	75	56	-286	75	805	-286	145	36	-273	9	4	-273	149	4	-218	-311	69	70	-285	26	704	-199	84	70	-297	6	46	-217	96	-94	-31	-291	132	79	-299	132	888	-299	121	72	-286	13	49	-286	-31	49	-308	-301	110	108	-292	179	840	-273	96	64	-268	-2	72	-304	-3	-52	-237	-311	26	70	-199	69	704	-285	84	70	-217	6	-94	-297	96	46	-31	-297	56	81	-218	56	717	-218	0	90	-210	-123	-17	-210	-5	-17	51	-301	179	108	-273	110	840	-292	96	64	-304	-2	-52	-268	-3	72	-237	-322	128	57	-266	128	823	-266	83	60	-269	-13	1	-269	34	1	-172	100	-306	17	49	-306	134	49	-311	-313	122	75	-286	122	914	-286	-36	102	-295	3	59	-270	115	-31	-244	-287	97	65	-278	146	851	-291	-5	110	-299	17	89	-299	-24	89	-240	-273	142	93	-275	142	787	-275	-47	83	-290	6	105	-299	9	81	-224	-257	174	92	-282	80	755	-310	16	102	-270	3	-31	-295	115	59	-244	-287	146	65	-291	97	851	-278	-5	67	-264	-13	-4	-264	77	-4	-184	-312	128	53	-275	128	824	-275	55	83	-299	6	81	-290	9	105	-224	-257	80	92	-310	174	755	-282	16	50	-293	-0	76	-293	44	76	-205	-291	143	51	-294	143	785	-294	40
-287	56	75	-286	75	-286	805	145	36	9	-273	4	-273	4	149	-218	-291	79	132	-299	132	-299	888	121	72	13	-286	49	-286	49	-31	-308	-311	70	69	-285	26	-199	704	84	70	6	-297	46	-217	-94	96	-31	-301	108	110	-292	179	-273	840	96	64	-2	-268	72	-304	-52	-3	-237	-311	70	26	-199	69	-285	704	84	70	6	-217	-94	-297	46	96	-31	-301	108	179	-273	110	-292	840	96	64	-2	-304	-52	-268	72	-3	-237	-297	81	56	-218	56	-218	717	0	90	-123	-210	-17	-210	-17	-5	51	-322	57	128	-266	128	-266	823	83	60	-13	-269	1	-269	1	34	-172	100	17	-306	49	-306	49	134	-311	-313	75	122	-286	122	-286	914	-36	110	17	-299	89	-299	89	-24	-240	-273	93	142	-275	142	-275	787	-47	102	3	-295	59	-270	-31	115	-244	-287	65	97	-278	146	-291	851	-5	83	6	-290	105	-299	81	9	-224	-257	92	174	-282	80	-310	755	16	102	3	-270	-31	-295	59	115	-244	-287	65	146	-291	97	-278	851	-5	83	6	-299	81	-290	105	9	-224	-257	92	80	-310	174	-282	755	16	67	-13	-264	-4	-264	-4	77	-184	-312	53	128	-275	128	-275	824	55	50	-0	-293	76	-293	76	44	-205	-291	51	143	-294	143	-294	785	40
88	-363	-363	168	-363	168	168	948	1	59	59	-170	59	-170	-170	-71	51	-347	-304	68	-304	68	124	802	12	52	-19	-75	-19	-75	0	14	51	-304	-347	68	-304	124	68	802	12	-19	52	-75	-19	0	-75	14	52	-304	-304	47	-226	39	39	693	4	-8	-8	-29	-31	59	59	-34	51	-304	-304	124	-347	68	68	802	12	-19	-19	0	52	-75	-75	14	52	-304	-226	39	-304	47	39	693	4	-8	-31	59	-8	-29	59	-34	52	-226	-304	39	-304	39	47	693	4	-31	-8	59	-8	59	-29	-34	52	-274	-274	-28	-274	-28	-28	696	-8	41	41	27	41	27	27	11	14	80	80	-154	80	-154	-154	-46	88	-319	-319	150	-319	150	150	718	19	85	48	-148	48	-148	-137	-5	85	-332	-296	141	-296	141	138	704	19	48	85	-148	48	-137	-148	-5	85	-296	-332	141	-296	138	141	704	8	61	61	-154	-14	-122	-122	50	46	-309	-309	95	-259	145	145	724	19	48	48	-137	85	-148	-148	-5	85	-296	-296	138	-332	141	141	704	8	61	-14	-122	61	-154	-122	50	46	-309	-259	145	-309	95	145	724	8	-14	61	-122	61	-122	-154	50	46	-259	-309	145	-309	145	95	724	13	-6	-6	-128	-6	-128	-128	67	36	-251	-251	98	-251	98	98	791
111	-286	-286	64	-286	64	64	-7	648	86	86	-164	86	-164	-164	-243	64	-255	-283	60	-283	60	26	6	834	93	140	-293	140	-293	-402	-3	64	-283	-255	60	-283	26	60	6	834	140	93	-293	140	-402	-293	-3	88	-276	-276	63	-278	64	64	23	876	132	132	-345	9	-375	-375	84	64	-283	-283	26	-255	60	60	6	834	140	140	-402	93	-293	-293	-3	88	-276	-278	64	-276	63	64	23	876	132	9	-375	132	-345	-375	84	88	-278	-276	64	-276	64	63	23	876	9	132	-375	132	-375	-345	84	100	-242	-242	73	-242	73	73	20	873	36	36	-367	36	-367	-367	116	825	4	4	-180	4	-180	-180	-18	110	-276	-276	88	-276	88	88	-216	792	83	115	-291	115	-291	-308	86	118	-297	-304	78	-304	78	-34	-27	792	115	83	-291	115	-308	-291	86	118	-304	-297	78	-304	-34	78	-27	839	105	105	-330	41	-350	-350	121	175	-316	-316	94	-325	55	55	4	792	115	115	-308	83	-291	-291	86	118	-304	-304	-34	-297	78	78	-27	839	105	41	-350	105	-330	-350	121	175	-316	-325	55	-316	94	55	4	839	41	105	-350	105	-350	-330	121	175	-325	-316	55	-316	55	94	4	847	93	93	-355	93	-355	-355	123	118	-317	-317	79	-317	79	79	23
-294	64	56	-259	56	-259	12	2	57	815	-271	143	-271	143	4	-248	-299	76	78	-296	78	-296	5	33	30	711	-199	74	-199	74	-106	-14	-297	138	101	-315	86	-280	14	45	132	892	-312	142	-305	-28	59	-323	-287	91	96	-300	71	-270	-11	67	162	858	-257	108	-300	-2	-38	-237	-297	138	86	-280	101	-315	14	45	132	892	-305	-28	-312	142	59	-323	-287	91	71	-270	96	-300	-11	67	162	858	-300	-2	-257	108	-38	-237	-270	103	108	-289	108	-289	17	104	145	777	-273	-41	-273	-41	95	-233	-265	144	76	-292	76	-292	15	120	106	776	-303	13	-303	13	91	-227	69	717	-304	76	-304	76	42	11	-302	29	79	-210	79	-210	3	-101	55	714	-211	-15	-211	-15	-41	90	-272	74	74	-205	74	-205	-127	-29	122	845	-307	118	-274	-21	69	-225	-298	167	99	-260	72	-306	-6	-46	112	827	-291	92	-283	39	22	-176	-286	117	68	-282	54	-264	-16	17	122	845	-274	-21	-307	118	69	-225	-298	167	72	-306	99	-260	-6	-46	112	827	-283	39	-291	92	22	-176	-286	117	54	-264	68	-282	-16	17	180	783	-295	19	-295	19	103	-226	-263	84	84	-316	84	-316	16	89	153	779	-286	54	-286	54	77	-235	-282	124	48	-294	48	-294	11	80
-294	56	64	-259	56	12	-259	2	57	-271	815	143	-271	4	143	-248	-297	101	138	-315	86	14	-280	45	132	-312	892	142	-305	59	-28	-323	-299	78	76	-296	78	5	-296	33	30	-199	711	74	-199	-106	74	-14	-287	96	91	-300	71	-11	-270	67	162	-257	858	108	-300	-38	-2	-237	-297	86	138	-280	101	14	-315	45	132	-305	892	-28	-312	59	142	-323	-270	108	103	-289	108	17	-289	104	145	-273	777	-41	-273	95	-41	-233	-287	71	91	-270	96	-11	-300	67	162	-300	858	-2	-257	-38	108	-237	-265	76	144	-292	76	15	-292	120	106	-303	776	13	-303	91	13	-227	69	-304	717	76	-304	42	76	11	-302	79	29	-210	79	3	-210	-101	122	-307	845	118	-274	69	-21	-225	-298	99	167	-260	72	-6	-306	-46	55	-211	714	-15	-211	-41	-15	90	-272	74	74	-205	74	-127	-205	-29	112	-291	827	92	-283	22	39	-176	-286	68	117	-282	54	-16	-264	17	122	-274	845	-21	-307	69	118	-225	-298	72	167	-306	99	-6	-260	-46	180	-295	783	19	-295	103	19	-226	-263	84	84	-316	84	16	-316	89	112	-283	827	39	-291	22	92	-176	-286	54	117	-264	68	-16	-282	17	153	-286	779	54	-286	77	54	-235	-282	48	124	-294	48	11	-294	80
114	-368	-368	138	-13	59	59	-148	-355	144	144	989	58	-166	-166	-68	74	-348	-321	72	10	50	-17	-72	-305	66	114	831	-12	-106	1	18	74	-321	-348	72	10	-17	50	-72	-305	114	66	831	-12	1	-106	18	46	-316	-316	65	7	-7	-7	0	-219	17	17	706	-31	52	52	-14	86	-338	-338	138	20	96	96	-152	-330	173	173	756	100	-167	-167	-92	69	-330	-284	135	19	94	53	-149	-288	121	132	722	57	-152	-135	-9	69	-284	-330	135	19	53	94	-149	-288	132	121	722	57	-135	-152	-9	59	-321	-321	113	20	57	57	-148	-273	125	125	764	-13	-111	-111	32	-346	79	79	830	74	-93	-93	-11	66	-310	-310	114	8	-18	-18	2	-315	54	45	703	-10	-34	55	-32	53	-308	-209	11	13	-6	-19	53	-315	45	54	703	-10	55	-34	-32	53	-209	-308	11	13	-19	-6	53	-269	-40	-40	697	44	25	25	-16	43	-247	-247	-14	-2	47	47	1	-346	137	137	717	94	-139	-139	-22	78	-282	-282	104	11	54	54	-119	-319	112	120	734	68	-156	-105	22	58	-323	-240	117	20	71	-10	-114	-319	120	112	734	68	-105	-156	22	58	-240	-323	117	20	-10	71	-114	-240	93	93	755	-33	-98	-98	56	37	-242	-242	104	3	-16	-16	-102
-294	56	56	12	64	-259	-259	2	57	-271	-271	4	815	143	143	-248	-297	101	86	14	138	-315	-280	45	132	-312	-305	59	892	142	-28	-323	-297	86	101	14	138	-280	-315	45	132	-305	-312	59	892	-28	142	-323	-270	108	108	17	103	-289	-289	104	145	-273	-273	95	777	-41	-41	-233	-299	78	78	5	76	-296	-296	33	30	-199	-199	-106	711	74	74	-14	-287	96	71	-11	91	-300	-270	67	162	-257	-300	-38	858	108	-2	-237	-287	71	96	-11	91	-270	-300	67	162	-300	-257	-38	858	-2	108	-237	-265	76	76	15	144	-292	-292	120	106	-303	-303	91	776	13	13	-227	69	-304	-304	42	717	76	76	11	-302	79	79	3	29	-210	-210	-101	122	-307	-274	69	845	118	-21	-225	-298	99	72	-6	167	-260	-306	-46	122	-274	-307	69	845	-21	118	-225	-298	72	99	-6	167	-306	-260	-46	180	-295	-295	103	783	19	19	-226	-263	84	84	16	84	-316	-316	89	55	-211	-211	-41	714	-15	-15	90	-272	74	74	-127	74	-205	-205	-29	112	-291	-283	22	827	92	39	-176	-286	68	54	-16	117	-282	-264	17	112	-283	-291	22	827	39	92	-176	-286	54	68	-16	117	-264	-282	17	153	-286	-286	77	779	54	54	-235	-282	48	48	11	124	-294	-294	80
114	-368	-13	59	-368	138	59	-148	-355	144	58	-166	144	989	-166	-68	74	-348	10	50	-321	72	-17	-72	-305	66	-12	-106	114	831	1	18	86	-338	20	96	-338	138	96	-152	-330	173	100	-167	173	756	-167	-92	69	-330	19	94	-284	135	53	-149	-288	121	57	-152	132	722	-135	-9	74	-321	10	-17	-348	72	50	-72	-305	114	-12	1	66	831	-106	18	46	-316	7	-7	-316	65	-7	0	-219	17	-31	52	17	706	52	-14	69	-284	19	53	-330	135	94	-149	-288	132	57	-135	121	722	-152	-9	59	-321	20	57	-321	113	57	-148	-273	125	-13	-111	125	764	-111	32	-346	79	74	-93	79	830	-93	-11	66	-310	8	-18	-310	114	-18	2	-315	54	-10	-34	45	703	55	-32	53	-308	13	-6	-209	11	-19	53	-346	137	94	-139	137	717	-139	-22	78	-282	11	54	-282	104	54	-119	-319	112	68	-156	120	734	-105	22	58	-323	20	71	-240	117	-10	-114	-315	45	-10	55	54	703	-34	-32	53	-209	13	-19	-308	11	-6	53	-269	-40	44	25	-40	697	25	-16	43	-247	-2	47	-247	-14	47	1	-319	120	68	-105	112	734	-156	22	58	-240	20	-10	-323	117	71	-114	-240	93	-33	-98	93	755	-98	56	37	-242	3	-16	-242	104	-16	-102
114	-13	-368	59	-368	59	138	-148	-355	58	144	-166	144	-166	989	-68	86	20	-338	96	-338	96	138	-152	-330	100	173	-167	173	-167	756	-92	74	10	-348	50	-321	-17	72	-72	-305	-12	66	-106	114	1	831	18	69	19	-330	94	-284	53	135	-149	-288	57	121	-152	132	-135	722	-9	74	10	-321	-17	-348	50	72	-72	-305	-12	114	1	66	-106	831	18	69	19	-284	53	-330	94	135	-149	-288	57	132	-135	121	-152	722	-9	46	7	-316	-7	-316	-7	65	0	-219	-31	17	52	17	52	706	-14	59	20	-321	57	-321	57	113	-148	-273	-13	125	-111	125	-111	764	32	-346	74	79	-93	79	-93	830	-11	66	8	-310	-18	-310	-18	114	2	-346	94	137	-139	137	-139	717	-22	78	11	-282	54	-282	54	104	-119	-315	-10	54	-34	45	55	703	-32	53	13	-308	-6	-209	-19	11	53	-319	68	112	-156	120	-105	734	22	58	20	-323	71	-240	-10	117	-114	-315	-10	45	55	54	-34	703	-32	53	13	-209	-19	-308	-6	11	53	-319	68	120	-105	112	-156	734	22	58	20	-240	-10	-323	71	117	-114	-269	44	-40	25	-40	25	697	-16	43	-2	-247	47	-247	47	-14	1	-240	-33	93	-98	93	-98	755	56	37	3	-242	-16	-242	-16	104	-102
150	253	253	210	253	210	210	130	304	204	204	154	204	154	154	398	185	264	249	180	249	180	190	155	256	192	179	161	179	161	294	370	185	249	264	180	249	190	180	155	256	179	192	161	179	294	161	370	170	268	268	102	209	163	163	193	219	162	162	194	332	186	186	466	185	249	249	190	264	180	180	155	256	179	179	294	192	161	161	370	170	268	209	163	268	102	163	193	219	162	332	186	162	194	186	466	170	209	268	163	268	163	102	193	219	332	162	186	162	186	194	466	195	249	249	155	249	155	155	143	282	183	183	194	183	194	194	479	243	182	182	177	182	177	177	390	181	260	260	152	260	152	152	317	254	130	167	199	167	199	201	440	159	276	215	154	215	154	332	183	254	167	130	199	167	201	199	440	159	215	276	154	215	332	154	183	241	161	161	174	225	181	181	514	170	225	225	134	261	200	200	190	254	167	167	201	130	199	199	440	159	215	215	332	276	154	154	183	241	161	225	181	161	174	181	514	170	225	261	200	225	134	200	190	241	225	161	181	161	181	174	514	170	261	225	200	225	200	134	190	192	187	187	168	187	168	168	529	165	228	228	200	228	200	200	208
851	40	48	-283	48	-283	-308	103	40	-302	-283	102	-283	102	103	-137	64	765	-329	135	-329	135	86	-328	-308	116	91	-315	91	-315	-24	23	769	124	83	-322	125	-328	-311	93	124	-325	-322	84	-328	22	93	-23	93	827	-297	89	-345	135	85	-331	-336	155	84	-336	41	-360	16	37	769	124	125	-328	83	-322	-311	93	124	-325	-328	22	-322	84	93	-23	93	827	-345	135	-297	89	85	-331	-336	155	41	-360	84	-336	16	37	827	136	89	-334	89	-334	-285	77	136	-321	-334	24	-334	24	77	21	135	846	-287	114	-287	114	52	-285	-363	67	60	-372	60	-372	21	57	64	-308	-329	91	-329	91	86	-24	765	116	135	-315	135	-315	-328	23	-301	91	72	-342	72	-342	14	34	91	826	-342	171	-342	171	34	-351	93	-336	-297	84	-345	41	85	16	827	155	89	-336	135	-360	-331	37	-290	139	56	-303	51	-391	21	60	139	880	-303	146	-391	61	60	-377	93	-336	-345	41	-297	84	85	16	827	155	135	-360	89	-336	-331	37	-290	139	51	-391	56	-303	21	60	139	880	-391	61	-303	146	60	-377	135	-363	-287	60	-287	60	52	21	846	67	114	-372	114	-372	-285	57	-291	59	58	-305	58	-305	14	38	59	871	-305	82	-305	82	38	-292
119	696	-293	75	-293	75	64	-159	-298	84	63	-169	63	-169	7	-266	791	109	24	-283	24	-283	-181	98	19	-277	-193	90	-193	90	-23	-214	83	839	-268	91	-280	131	81	-295	-301	153	68	-305	36	-420	-7	-9	791	128	87	-309	125	-309	-279	86	117	-298	-310	71	-318	-37	80	-27	83	839	-280	131	-268	91	81	-295	-301	153	36	-420	68	-305	-7	-9	791	128	125	-309	87	-309	-279	86	117	-298	-318	-37	-310	71	80	-27	89	890	-276	119	-276	119	66	-317	-288	0	59	-376	59	-376	23	82	867	145	103	-309	103	-309	-308	75	50	-321	-365	49	-365	49	115	18	-267	75	61	-299	61	-299	-9	-32	98	856	-284	151	-284	151	38	-418	70	-282	-293	75	-293	75	71	-39	828	122	110	-323	110	-323	-305	-7	-281	113	53	-314	61	-383	21	81	96	876	-279	136	-291	34	71	-396	112	-312	-308	77	-351	54	115	14	853	150	104	-312	38	-332	-351	45	-281	113	61	-383	53	-314	21	81	96	876	-291	34	-279	136	71	-396	112	-312	-351	54	-308	77	115	14	853	150	38	-332	104	-312	-351	45	-233	40	61	-364	61	-364	20	117	111	838	-249	54	-249	54	67	-363	104	-306	-344	64	-344	64	126	15	858	110	90	-333	90	-333	-339	76
99	-292	705	75	-294	52	78	-168	-292	71	75	-139	52	5	-168	-270	-285	80	101	835	61	-297	-303	152	67	-282	-303	137	-3	34	0	-405	104	-293	781	24	-287	88	29	-186	-293	91	24	-183	88	-201	-186	-11	-304	130	90	796	73	-305	-300	120	71	-316	-282	114	-22	-27	75	-325	69	-287	815	165	-251	62	98	-298	-287	39	165	-427	62	-1	-298	-35	-287	97	127	871	49	-261	-312	114	62	-287	-388	19	21	63	85	-383	103	-320	830	117	-282	75	76	-293	-320	-22	117	-322	75	-45	-293	94	-295	157	104	859	77	-311	-318	114	51	-331	-357	38	1	41	109	-350	-285	67	101	-303	61	-3	-303	0	80	-282	835	137	-297	34	152	-405	67	-293	-311	131	23	62	87	-394	-293	105	131	880	62	-271	-394	-3	-304	71	90	-282	73	-22	-300	75	130	-316	796	114	-305	-27	120	-325	79	-304	-311	103	3	48	115	-365	-304	145	103	845	48	-311	-365	59	-287	62	127	-388	49	21	-312	85	97	-287	871	19	-261	63	114	-383	71	-252	-362	38	20	62	112	-361	-252	117	38	853	62	-223	-361	27	-295	51	104	-357	77	1	-318	109	157	-331	859	38	-311	41	114	-350	67	-329	-355	96	7	74	123	-342	-329	127	96	859	74	-327	-342	89
-309	73	72	823	46	-288	-273	146	61	-271	-283	144	13	8	4	-228	85	-306	707	30	-300	56	78	-208	-300	58	88	-202	53	-1	-1	-101	-318	39	62	697	64	-216	-307	76	76	-204	-289	97	9	-96	49	-3	56	-285	738	36	-220	92	-13	-221	-222	79	-15	-198	-38	-113	90	-29	-304	125	127	905	98	-299	-318	123	86	-296	-289	-25	4	56	49	-304	111	-291	851	152	-295	103	103	-258	-273	52	-0	-305	69	-10	-239	-32	-293	170	92	848	98	-258	-315	105	66	-311	-262	2	-4	-45	76	-233	109	-292	822	123	-270	73	95	-274	-280	52	44	-276	-1	-15	-184	9	100	-319	-301	148	8	47	55	-319	-305	126	136	900	81	-298	-295	-28	-311	106	118	-271	66	-12	-229	-46	112	-293	848	176	-269	47	-3	-303	101	-254	-307	103	3	-54	66	-228	-304	162	115	863	56	-304	-283	1	-275	55	103	-279	14	-26	-177	19	121	-300	813	129	-277	61	32	-278	103	-280	-284	-27	13	94	87	-251	-274	146	132	797	95	-289	-286	-39	-301	100	18	-297	95	10	-225	90	155	-262	777	75	-284	70	8	-293	81	-303	-286	23	6	80	99	-220	-280	83	175	780	78	-293	-310	24	-275	33	38	-283	72	14	-211	69	131	-289	792	131	-297	49	35	-271
99	-292	-294	52	705	75	78	-168	-292	71	52	5	75	-139	-168	-270	-285	80	61	-297	101	835	-303	152	67	-282	-3	34	-303	137	0	-405	69	-287	-251	62	815	165	98	-298	-287	39	62	-1	165	-427	-298	-35	-287	97	49	-261	127	871	-312	114	62	-287	21	63	-388	19	85	-383	104	-293	-287	88	781	24	29	-186	-293	91	88	-201	24	-183	-186	-11	-304	130	73	-305	90	796	-300	120	71	-316	-22	-27	-282	114	75	-325	103	-320	-282	75	830	117	76	-293	-320	-22	75	-45	117	-322	-293	94	-295	157	77	-311	104	859	-318	114	51	-331	1	41	-357	38	109	-350	-285	67	61	-3	101	-303	-303	0	80	-282	-297	34	835	137	152	-405	67	-293	23	62	-311	131	87	-394	-293	105	62	-271	131	880	-394	-3	-287	62	49	21	127	-388	-312	85	97	-287	-261	63	871	19	114	-383	71	-252	20	62	-362	38	112	-361	-252	117	62	-223	38	853	-361	27	-304	71	73	-22	90	-282	-300	75	130	-316	-305	-27	796	114	120	-325	79	-304	3	48	-311	103	115	-365	-304	145	48	-311	103	845	-365	59	-295	51	77	1	104	-357	-318	109	157	-331	-311	41	859	38	114	-350	67	-329	7	74	-355	96	123	-342	-329	127	74	-327	96	859	-342	89
-309	73	46	-288	72	823	-273	146	61	-271	13	8	-283	144	4	-228	85	-306	-300	56	707	30	78	-208	-300	58	53	-1	88	-202	-1	-101	-304	125	98	-299	127	905	-318	123	86	-296	4	56	-289	-25	49	-304	111	-291	-295	103	851	152	103	-258	-273	52	69	-10	-0	-305	-239	-32	-318	39	64	-216	62	697	-307	76	76	-204	9	-96	-289	97	49	-3	56	-285	-220	92	738	36	-13	-221	-222	79	-38	-113	-15	-198	90	-29	-293	170	98	-258	92	848	-315	105	66	-311	-4	-45	-262	2	76	-233	109	-292	-270	73	822	123	95	-274	-280	52	-1	-15	44	-276	-184	9	100	-319	8	47	-301	148	55	-319	-305	126	81	-298	136	900	-295	-28	-311	106	66	-12	118	-271	-229	-46	112	-293	-269	47	848	176	-3	-303	103	-280	13	94	-284	-27	87	-251	-274	146	95	-289	132	797	-286	-39	-301	100	95	10	18	-297	-225	90	155	-262	-284	70	777	75	8	-293	101	-254	3	-54	-307	103	66	-228	-304	162	56	-304	115	863	-283	1	-275	55	14	-26	103	-279	-177	19	121	-300	-277	61	813	129	32	-278	81	-303	6	80	-286	23	99	-220	-280	83	78	-293	175	780	-310	24	-275	33	72	14	38	-283	-211	69	131	-289	-297	49	792	131	35	-271
-277	60	46	-270	46	-270	841	144	60	15	-270	0	-270	0	144	-243	94	-290	-318	126	-318	126	141	910	14	82	59	-279	59	-279	-324	-45	-300	54	83	-289	54	-198	705	80	54	8	-289	48	-198	-99	80	-36	103	-277	-308	94	-282	164	119	850	-3	52	72	-279	-41	-296	-214	6	-300	54	54	-198	83	-289	705	80	54	8	-198	-99	-289	48	80	-36	103	-277	-282	164	-308	94	119	850	-3	52	-41	-296	72	-279	-214	6	-255	64	71	-214	71	-214	739	-10	64	-121	-214	-39	-214	-39	-10	77	62	-287	-288	122	-288	122	102	826	-24	58	20	-278	20	-278	-165	33	94	14	-318	59	-318	59	141	-324	-290	82	126	-279	126	-279	910	-45	20	95	95	-277	95	-277	-257	-30	95	-241	-277	118	-277	118	-30	790	103	-3	-308	72	-282	-41	119	-214	-277	52	94	-279	164	-296	850	6	5	87	106	-273	85	-315	-229	23	87	-266	-273	150	-315	89	23	773	103	-3	-282	-41	-308	72	119	-214	-277	52	164	-296	94	-279	850	6	5	87	85	-315	106	-273	-229	23	87	-266	-315	89	-273	150	23	773	62	-24	-288	20	-288	20	102	-165	-287	58	122	-278	122	-278	826	33	8	59	69	-300	69	-300	-193	67	59	-293	-300	129	-300	129	67	787
101	-369	-352	158	-352	158	129	1000	-13	44	60	-155	60	-155	-188	-78	-341	55	87	-301	87	-301	805	113	45	7	-89	-19	-89	-19	4	1	74	-300	-347	83	-311	120	75	833	1	-26	61	-97	-27	7	-74	-24	-298	45	53	-306	29	-209	706	28	-15	3	-13	-2	52	-27	-32	33	74	-300	-311	120	-347	83	75	833	1	-26	-27	7	61	-97	-74	-24	-298	45	29	-209	53	-306	706	28	-15	3	52	-27	-13	-2	-32	33	47	-220	-326	44	-326	44	74	721	4	-26	-14	67	-14	67	-29	-64	-273	55	-25	-256	-25	-256	700	-38	47	9	11	30	11	30	3	24	8	96	95	-160	95	-160	-155	-65	97	-332	-332	149	-332	149	157	737	85	6	-163	63	-163	63	14	-123	-341	85	130	-287	130	-287	714	123	15	55	87	-160	55	-129	-153	1	72	-287	-324	137	-281	120	136	701	62	13	-152	67	-109	-8	34	-131	-313	48	105	-317	138	-255	734	131	15	55	55	-129	87	-160	-153	1	72	-287	-281	120	-324	137	136	701	62	13	-109	-8	-152	67	34	-131	-313	48	138	-255	105	-317	734	131	11	-10	65	-120	65	-120	-140	30	43	-261	-318	138	-318	138	98	747	-14	12	-116	-18	-116	-18	48	-98	-241	47	92	-246	92	-246	759	112
119	-298	-293	63	-293	63	64	7	696	84	75	-169	75	-169	-159	-266	-267	98	61	-284	61	-284	-9	38	75	856	-299	151	-299	151	-32	-418	83	-301	-268	68	-280	36	81	-7	839	153	91	-305	131	-420	-295	-9	-281	96	53	-279	61	-291	21	71	113	876	-314	136	-383	34	81	-396	83	-301	-280	36	-268	68	81	-7	839	153	131	-420	91	-305	-295	-9	-281	96	61	-291	53	-279	21	71	113	876	-383	34	-314	136	81	-396	89	-288	-276	59	-276	59	66	23	890	0	119	-376	119	-376	-317	82	-233	111	61	-249	61	-249	20	67	40	838	-364	54	-364	54	117	-363	791	19	24	-193	24	-193	-181	-23	109	-277	-283	90	-283	90	98	-214	70	828	-293	110	-293	110	71	-305	-282	122	75	-323	75	-323	-39	-7	791	117	87	-310	125	-318	-279	80	128	-298	-309	71	-309	-37	86	-27	112	853	-308	104	-351	38	115	-351	-312	150	77	-312	54	-332	14	45	791	117	125	-318	87	-310	-279	80	128	-298	-309	-37	-309	71	86	-27	112	853	-351	38	-308	104	115	-351	-312	150	54	-332	77	-312	14	45	867	50	103	-365	103	-365	-308	115	145	-321	-309	49	-309	49	75	18	104	858	-344	90	-344	90	126	-339	-306	110	64	-333	64	-333	15	76
-279	55	37	-273	37	-273	19	3	55	828	-273	151	-273	151	3	-230	94	-298	-295	59	-295	59	44	4	711	22	78	-201	78	-201	-18	-105	-275	121	94	-318	72	-295	11	63	121	897	-318	138	-295	-34	63	-311	103	-296	-300	97	-267	69	58	-13	843	173	125	-282	2	-294	-232	-52	-275	121	72	-295	94	-318	11	63	121	897	-295	-34	-318	138	63	-311	103	-296	-267	69	-300	97	58	-13	843	173	2	-294	125	-282	-232	-52	-248	116	96	-275	96	-275	1	94	116	782	-275	-34	-275	-34	94	-241	152	-247	-297	90	-297	90	97	15	778	76	23	-309	23	-309	-226	77	94	711	-295	78	-295	78	44	-18	-298	22	59	-201	59	-201	4	-105	761	47	-2	-213	-2	-213	87	-46	47	-307	-213	80	-213	80	-46	-113	103	843	-300	125	-267	2	58	-232	-296	173	97	-282	69	-294	-13	-52	809	138	95	-287	33	-272	-161	10	138	-309	-287	64	-272	53	10	-26	103	843	-267	2	-300	125	58	-232	-296	173	69	-294	97	-282	-13	-52	809	138	33	-272	95	-287	-161	10	138	-309	-272	53	-287	64	10	-26	152	778	-297	23	-297	23	97	-226	-247	76	90	-309	90	-309	15	77	778	141	54	-287	54	-287	-212	71	141	-306	-287	43	-287	43	71	5
-309	61	72	-283	46	13	-273	4	73	-271	823	144	-288	8	146	-228	100	-305	-301	136	8	81	55	-295	-319	126	148	900	47	-298	-319	-28	-318	76	62	-289	64	9	-307	49	39	-204	697	97	-216	-96	76	-3	101	-304	-307	115	3	56	66	-283	-254	162	103	863	-54	-304	-228	1	-304	86	127	-289	98	4	-318	49	125	-296	905	-25	-299	56	123	-304	103	-274	-284	132	13	95	87	-286	-280	146	-27	797	94	-289	-251	-39	-293	66	92	-262	98	-4	-315	76	170	-311	848	2	-258	-45	105	-233	81	-280	-286	175	6	78	99	-310	-303	83	23	780	80	-293	-220	24	85	-300	707	88	-300	53	78	-1	-306	58	30	-202	56	-1	-208	-101	-311	112	118	848	66	-269	-229	-3	106	-293	-271	176	-12	47	-46	-303	56	-222	738	-15	-220	-38	-13	90	-285	79	36	-198	92	-113	-221	-29	-275	121	103	813	14	-277	-177	32	55	-300	-279	129	-26	61	19	-278	111	-273	851	-0	-295	69	103	-239	-291	52	152	-305	103	-10	-258	-32	-301	155	18	777	95	-284	-225	8	100	-262	-297	75	10	70	90	-293	109	-280	822	44	-270	-1	95	-184	-292	52	123	-276	73	-15	-274	9	-275	131	38	792	72	-297	-211	35	33	-289	-283	131	14	49	69	-271
103	-367	-358	149	-11	68	58	-158	-367	151	149	971	68	-173	-158	-75	-352	66	61	-302	63	7	-77	-29	82	-308	829	120	-96	-12	-6	3	72	-300	-348	70	12	-37	47	-86	-300	101	70	839	-37	11	-86	20	-315	40	50	-303	-14	-0	-23	-9	15	-205	714	36	41	-20	-23	63	84	-334	-330	163	23	91	97	-178	-334	175	163	738	91	-154	-178	-71	-326	72	147	-278	81	17	-141	52	143	-303	705	111	-151	52	7	-139	76	-285	-332	131	11	44	80	-152	-285	135	131	736	44	-135	-152	0	-317	43	106	-310	65	12	-149	64	138	-259	726	120	-113	-12	47	-113	-352	82	61	829	63	-96	-77	-6	66	-308	-302	120	7	-12	-29	3	82	-319	697	20	-28	1	-46	62	-319	38	20	-196	1	15	62	-42	-315	15	50	714	-14	41	-23	-23	40	-205	-303	36	-0	-20	-9	63	-54	-257	678	-4	24	34	-6	26	-257	51	-4	-279	34	0	26	35	-326	143	147	705	81	-151	-141	7	72	-303	-278	111	17	52	52	-139	115	-333	762	122	-151	69	53	-126	-333	37	122	-244	69	16	-126	-5	-317	138	106	726	65	-113	-149	47	43	-259	-310	120	12	-12	64	-113	111	-239	748	88	-94	-18	75	-117	-239	42	88	-239	-18	8	-117	-31
-309	61	46	13	72	-283	-273	4	73	-271	-288	8	823	144	146	-228	100	-305	8	81	-301	136	55	-295	-319	126	47	-298	148	900	-319	-28	-304	86	98	4	127	-289	-318	49	125	-296	-299	56	905	-25	123	-304	103	-274	13	95	-284	132	87	-286	-280	146	94	-289	-27	797	-251	-39	-318	76	64	9	62	-289	-307	49	39	-204	-216	-96	697	97	76	-3	101	-304	3	56	-307	115	66	-283	-254	162	-54	-304	103	863	-228	1	-293	66	98	-4	92	-262	-315	76	170	-311	-258	-45	848	2	105	-233	81	-280	6	78	-286	175	99	-310	-303	83	80	-293	23	780	-220	24	85	-300	-300	53	707	88	78	-1	-306	58	56	-1	30	-202	-208	-101	-311	112	66	-269	118	848	-229	-3	106	-293	-12	47	-271	176	-46	-303	111	-273	-295	69	851	-0	103	-239	-291	52	103	-10	152	-305	-258	-32	-301	155	95	-284	18	777	-225	8	100	-262	10	70	-297	75	90	-293	56	-222	-220	-38	738	-15	-13	90	-285	79	92	-113	36	-198	-221	-29	-275	121	14	-277	103	813	-177	32	55	-300	-26	61	-279	129	19	-278	109	-280	-270	-1	822	44	95	-184	-292	52	73	-15	123	-276	-274	9	-275	131	72	-297	38	792	-211	35	33	-289	14	49	-283	131	69	-271
103	-367	-11	68	-358	149	58	-158	-367	151	68	-173	149	971	-158	-75	-352	66	63	7	61	-302	-77	-29	82	-308	-96	-12	829	120	-6	3	84	-334	23	91	-330	163	97	-178	-334	175	91	-154	163	738	-178	-71	-326	72	81	17	147	-278	-141	52	143	-303	-151	52	705	111	7	-139	72	-300	12	-37	-348	70	47	-86	-300	101	-37	11	70	839	-86	20	-315	40	-14	-0	50	-303	-23	-9	15	-205	41	-20	714	36	-23	63	76	-285	11	44	-332	131	80	-152	-285	135	44	-135	131	736	-152	0	-317	43	65	12	106	-310	-149	64	138	-259	-113	-12	726	120	47	-113	-352	82	63	-96	61	829	-77	-6	66	-308	7	-12	-302	120	-29	3	82	-319	-28	1	697	20	-46	62	-319	38	1	15	20	-196	62	-42	-326	143	81	-151	147	705	-141	7	72	-303	17	52	-278	111	52	-139	115	-333	-151	69	762	122	53	-126	-333	37	69	16	122	-244	-126	-5	-315	15	-14	41	50	714	-23	-23	40	-205	-0	-20	-303	36	-9	63	-54	-257	24	34	678	-4	-6	26	-257	51	34	0	-4	-279	26	35	-317	138	65	-113	106	726	-149	47	43	-259	12	-12	-310	120	64	-113	111	-239	-94	-18	748	88	75	-117	-239	42	-18	8	88	-239	-117	-31
101	-13	-352	60	-352	60	129	-188	-369	44	158	-155	158	-155	1000	-78	8	97	95	-332	95	-332	-155	157	96	-332	-160	149	-160	149	-65	737	74	1	-347	61	-311	-27	75	-74	-300	-26	83	-97	120	7	833	-24	15	72	87	-324	55	-281	-153	136	55	-287	-160	137	-129	120	1	701	74	1	-311	-27	-347	61	75	-74	-300	-26	120	7	83	-97	833	-24	15	72	55	-281	87	-324	-153	136	55	-287	-129	120	-160	137	1	701	47	4	-326	-14	-326	-14	74	-29	-220	-26	44	67	44	67	721	-64	11	43	65	-318	65	-318	-140	98	-10	-261	-120	138	-120	138	30	747	-341	45	87	-89	87	-89	805	4	55	7	-301	-19	-301	-19	113	1	85	-341	-163	130	-163	130	14	714	6	85	63	-287	63	-287	-123	123	-298	-15	53	-13	29	52	706	-32	45	3	-306	-2	-209	-27	28	33	62	-313	-152	105	-109	138	34	734	13	48	67	-317	-8	-255	-131	131	-298	-15	29	52	53	-13	706	-32	45	3	-209	-27	-306	-2	28	33	62	-313	-109	138	-152	105	34	734	13	48	-8	-255	67	-317	-131	131	-273	47	-25	11	-25	11	700	3	55	9	-256	30	-256	30	-38	24	-14	-241	-116	92	-116	92	48	759	12	47	-18	-246	-18	-246	-98	112
165	272	275	209	275	209	233	141	272	193	209	126	209	126	141	404	233	185	182	254	182	254	172	194	195	256	159	171	159	171	383	307	176	257	238	185	247	181	180	183	257	170	185	151	181	311	183	371	272	159	145	277	141	224	195	171	168	220	183	148	183	345	427	198	176	257	247	181	238	185	180	183	257	170	181	311	185	151	183	371	272	159	141	224	145	277	195	171	168	220	183	345	183	148	427	198	155	234	281	147	281	147	149	195	234	351	147	162	147	162	195	470	212	197	165	234	165	234	153	152	203	309	199	189	199	189	486	174	233	195	182	159	182	159	172	383	185	256	254	171	254	171	194	307	93	284	199	164	199	164	446	199	284	131	164	205	164	205	199	361	272	168	145	183	141	183	195	427	159	220	277	148	224	345	171	198	158	228	148	145	193	206	467	201	228	200	145	235	206	284	201	211	272	168	141	183	145	183	195	427	159	220	224	345	277	148	171	198	158	228	193	206	148	145	467	201	228	200	206	284	145	235	201	211	212	203	165	199	165	199	153	486	197	309	234	189	234	189	152	174	176	204	193	200	193	200	489	183	204	235	200	230	200	230	183	141
851	48	40	-283	48	-308	-283	103	40	-283	-302	102	-283	103	102	-137	769	83	124	-322	125	-311	-328	93	124	-322	-325	84	-328	93	22	-23	64	-329	765	135	-329	86	135	-328	-308	91	116	-315	91	-24	-315	23	93	-297	827	89	-345	85	135	-331	-336	84	155	-336	41	16	-360	37	769	125	124	-328	83	-311	-322	93	124	-328	-325	22	-322	93	84	-23	827	89	136	-334	89	-285	-334	77	136	-334	-321	24	-334	77	24	21	93	-345	827	135	-297	85	89	-331	-336	41	155	-360	84	16	-336	37	135	-287	846	114	-287	52	114	-285	-363	60	67	-372	60	21	-372	57	64	-329	-308	91	-329	86	91	-24	765	135	116	-315	135	-328	-315	23	93	-297	-336	84	-345	85	41	16	827	89	155	-336	135	-331	-360	37	-301	72	91	-342	72	14	-342	34	91	-342	826	171	-342	34	171	-351	-290	56	139	-303	51	21	-391	60	139	-303	880	146	-391	60	61	-377	93	-345	-336	41	-297	85	84	16	827	135	155	-360	89	-331	-336	37	135	-287	-363	60	-287	52	60	21	846	114	67	-372	114	-285	-372	57	-290	51	139	-391	56	21	-303	60	139	-391	880	61	-303	60	146	-377	-291	58	59	-305	58	14	-305	38	59	-305	871	82	-305	38	82	-292
99	705	-292	75	-294	78	52	-168	-292	75	71	-139	52	-168	5	-270	104	781	-293	24	-287	29	88	-186	-293	24	91	-183	88	-186	-201	-11	-285	101	80	835	61	-303	-297	152	67	-303	-282	137	-3	0	34	-405	-304	90	130	796	73	-300	-305	120	71	-282	-316	114	-22	75	-27	-325	69	815	-287	165	-251	98	62	-298	-287	165	39	-427	62	-298	-1	-35	103	830	-320	117	-282	76	75	-293	-320	117	-22	-322	75	-293	-45	94	-287	127	97	871	49	-312	-261	114	62	-388	-287	19	21	85	63	-383	-295	104	157	859	77	-318	-311	114	51	-357	-331	38	1	109	41	-350	-285	101	67	-303	61	-303	-3	0	80	835	-282	137	-297	152	34	-405	-304	90	71	-282	73	-300	-22	75	130	796	-316	114	-305	120	-27	-325	67	-311	-293	131	23	87	62	-394	-293	131	105	880	62	-394	-271	-3	79	-311	-304	103	3	115	48	-365	-304	103	145	845	48	-365	-311	59	-287	127	62	-388	49	-312	21	85	97	871	-287	19	-261	114	63	-383	-295	104	51	-357	77	-318	1	109	157	859	-331	38	-311	114	41	-350	71	-362	-252	38	20	112	62	-361	-252	38	117	853	62	-361	-223	27	67	-355	-329	96	7	123	74	-342	-329	96	127	859	74	-342	-327	89
119	-293	696	75	-293	64	75	-159	-298	63	84	-169	63	7	-169	-266	83	-268	839	91	-280	81	131	-295	-301	68	153	-305	36	-7	-420	-9	791	24	109	-283	24	-181	-283	98	19	-193	-277	90	-193	-23	90	-214	791	87	128	-309	125	-279	-309	86	117	-310	-298	71	-318	80	-37	-27	83	-280	839	131	-268	81	91	-295	-301	36	153	-420	68	-7	-305	-9	89	-276	890	119	-276	66	119	-317	-288	59	0	-376	59	23	-376	82	791	125	128	-309	87	-279	-309	86	117	-318	-298	-37	-310	80	71	-27	867	103	145	-309	103	-308	-309	75	50	-365	-321	49	-365	115	49	18	-267	61	75	-299	61	-9	-299	-32	98	-284	856	151	-284	38	151	-418	-281	53	113	-314	61	21	-383	81	96	-279	876	136	-291	71	34	-396	70	-293	-282	75	-293	71	75	-39	828	110	122	-323	110	-305	-323	-7	112	-308	-312	77	-351	115	54	14	853	104	150	-312	38	-351	-332	45	-281	61	113	-383	53	21	-314	81	96	-291	876	34	-279	71	136	-396	-233	61	40	-364	61	20	-364	117	111	-249	838	54	-249	67	54	-363	112	-351	-312	54	-308	115	77	14	853	38	150	-332	104	-351	-312	45	104	-344	-306	64	-344	126	64	15	858	90	110	-333	90	-339	-333	76
-309	72	73	823	46	-273	-288	146	61	-283	-271	144	13	4	8	-228	-318	62	39	697	64	-307	-216	76	76	-289	-204	97	9	49	-96	-3	85	707	-306	30	-300	78	56	-208	-300	88	58	-202	53	-1	-1	-101	56	738	-285	36	-220	-13	92	-221	-222	-15	79	-198	-38	90	-113	-29	-304	127	125	905	98	-318	-299	123	86	-289	-296	-25	4	49	56	-304	-293	92	170	848	98	-315	-258	105	66	-262	-311	2	-4	76	-45	-233	111	851	-291	152	-295	103	103	-258	-273	-0	52	-305	69	-239	-10	-32	109	822	-292	123	-270	95	73	-274	-280	44	52	-276	-1	-184	-15	9	100	-301	-319	148	8	55	47	-319	-305	136	126	900	81	-295	-298	-28	101	-307	-254	103	3	66	-54	-228	-304	115	162	863	56	-283	-304	1	-311	118	106	-271	66	-229	-12	-46	112	848	-293	176	-269	-3	47	-303	-275	103	55	-279	14	-177	-26	19	121	813	-300	129	-277	32	61	-278	103	-284	-280	-27	13	87	94	-251	-274	132	146	797	95	-286	-289	-39	81	-286	-303	23	6	99	80	-220	-280	175	83	780	78	-310	-293	24	-301	18	100	-297	95	-225	10	90	155	777	-262	75	-284	8	70	-293	-275	38	33	-283	72	-211	14	69	131	792	-289	131	-297	35	49	-271
99	-294	-292	52	705	78	75	-168	-292	52	71	5	75	-168	-139	-270	69	-251	-287	62	815	98	165	-298	-287	62	39	-1	165	-298	-427	-35	-285	61	80	-297	101	-303	835	152	67	-3	-282	34	-303	0	137	-405	-287	49	97	-261	127	-312	871	114	62	21	-287	63	-388	85	19	-383	104	-287	-293	88	781	29	24	-186	-293	88	91	-201	24	-186	-183	-11	103	-282	-320	75	830	76	117	-293	-320	75	-22	-45	117	-293	-322	94	-304	73	130	-305	90	-300	796	120	71	-22	-316	-27	-282	75	114	-325	-295	77	157	-311	104	-318	859	114	51	1	-331	41	-357	109	38	-350	-285	61	67	-3	101	-303	-303	0	80	-297	-282	34	835	152	137	-405	-287	49	62	21	127	-312	-388	85	97	-261	-287	63	871	114	19	-383	67	23	-293	62	-311	87	131	-394	-293	62	105	-271	131	-394	880	-3	71	20	-252	62	-362	112	38	-361	-252	62	117	-223	38	-361	853	27	-304	73	71	-22	90	-300	-282	75	130	-305	-316	-27	796	120	114	-325	-295	77	51	1	104	-318	-357	109	157	-311	-331	41	859	114	38	-350	79	3	-304	48	-311	115	103	-365	-304	48	145	-311	103	-365	845	59	67	7	-329	74	-355	123	96	-342	-329	74	127	-327	96	-342	859	89
-277	46	60	-270	46	841	-270	144	60	-270	15	0	-270	144	0	-243	-300	83	54	-289	54	705	-198	80	54	-289	8	48	-198	80	-99	-36	94	-318	-290	126	-318	141	126	910	14	59	82	-279	59	-324	-279	-45	103	-308	-277	94	-282	119	164	850	-3	72	52	-279	-41	-214	-296	6	-300	54	54	-198	83	705	-289	80	54	-198	8	-99	-289	80	48	-36	-255	71	64	-214	71	739	-214	-10	64	-214	-121	-39	-214	-10	-39	77	103	-282	-277	164	-308	119	94	850	-3	-41	52	-296	72	-214	-279	6	62	-288	-287	122	-288	102	122	826	-24	20	58	-278	20	-165	-278	33	94	-318	14	59	-318	141	59	-324	-290	126	82	-279	126	910	-279	-45	103	-308	-3	72	-282	119	-41	-214	-277	94	52	-279	164	850	-296	6	20	95	95	-277	95	-257	-277	-30	95	-277	-241	118	-277	-30	118	790	5	106	87	-273	85	-229	-315	23	87	-273	-266	150	-315	23	89	773	103	-282	-3	-41	-308	119	72	-214	-277	164	52	-296	94	850	-279	6	62	-288	-24	20	-288	102	20	-165	-287	122	58	-278	122	826	-278	33	5	85	87	-315	106	-229	-273	23	87	-315	-266	89	-273	23	150	773	8	69	59	-300	69	-193	-300	67	59	-300	-293	129	-300	67	129	787
-309	46	73	-288	72	-273	823	146	61	13	-271	8	-283	4	144	-228	-304	98	125	-299	127	-318	905	123	86	4	-296	56	-289	49	-25	-304	85	-300	-306	56	707	78	30	-208	-300	53	58	-1	88	-1	-202	-101	111	-295	-291	103	851	103	152	-258	-273	69	52	-10	-0	-239	-305	-32	-318	64	39	-216	62	-307	697	76	76	9	-204	-96	-289	49	97	-3	-293	98	170	-258	92	-315	848	105	66	-4	-311	-45	-262	76	2	-233	56	-220	-285	92	738	-13	36	-221	-222	-38	79	-113	-15	90	-198	-29	109	-270	-292	73	822	95	123	-274	-280	-1	52	-15	44	-184	-276	9	100	8	-319	47	-301	55	148	-319	-305	81	126	-298	136	-295	900	-28	103	13	-280	94	-284	87	-27	-251	-274	95	146	-289	132	-286	797	-39	-311	66	106	-12	118	-229	-271	-46	112	-269	-293	47	848	-3	176	-303	-301	95	100	10	18	-225	-297	90	155	-284	-262	70	777	8	75	-293	101	3	-254	-54	-307	66	103	-228	-304	56	162	-304	115	-283	863	1	81	6	-303	80	-286	99	23	-220	-280	78	83	-293	175	-310	780	24	-275	14	55	-26	103	-177	-279	19	121	-277	-300	61	813	32	129	-278	-275	72	33	14	38	-211	-283	69	131	-297	-289	49	792	35	131	-271
101	-352	-369	158	-352	129	158	1000	-13	60	44	-155	60	-188	-155	-78	74	-347	-300	83	-311	75	120	833	1	61	-26	-97	-27	-74	7	-24	-341	87	55	-301	87	805	-301	113	45	-89	7	-19	-89	4	-19	1	-298	53	45	-306	29	706	-209	28	-15	-13	3	-2	52	-32	-27	33	74	-311	-300	120	-347	75	83	833	1	-27	-26	7	61	-74	-97	-24	47	-326	-220	44	-326	74	44	721	4	-14	-26	67	-14	-29	67	-64	-298	29	45	-209	53	706	-306	28	-15	52	3	-27	-13	-32	-2	33	-273	-25	55	-256	-25	700	-256	-38	47	11	9	30	11	3	30	24	8	95	96	-160	95	-155	-160	-65	97	-332	-332	149	-332	157	149	737	15	87	55	-160	55	-153	-129	1	72	-324	-287	137	-281	136	120	701	85	-163	6	63	-163	14	63	-123	-341	130	85	-287	130	714	-287	123	62	-152	13	67	-109	34	-8	-131	-313	105	48	-317	138	734	-255	131	15	55	55	-129	87	-153	-160	1	72	-281	-287	120	-324	136	137	701	11	65	-10	-120	65	-140	-120	30	43	-318	-261	138	-318	98	138	747	62	-109	13	-8	-152	34	67	-131	-313	138	48	-255	105	734	-317	131	-14	-116	12	-18	-116	48	-18	-98	-241	92	47	-246	92	759	-246	112
119	-293	-298	63	-293	64	63	7	696	75	84	-169	75	-159	-169	-266	83	-268	-301	68	-280	81	36	-7	839	91	153	-305	131	-295	-420	-9	-267	61	98	-284	61	-9	-284	38	75	-299	856	151	-299	-32	151	-418	-281	53	96	-279	61	21	-291	71	113	-314	876	136	-383	81	34	-396	83	-280	-301	36	-268	81	68	-7	839	131	153	-420	91	-295	-305	-9	89	-276	-288	59	-276	66	59	23	890	119	0	-376	119	-317	-376	82	-281	61	96	-291	53	21	-279	71	113	-383	876	34	-314	81	136	-396	-233	61	111	-249	61	20	-249	67	40	-364	838	54	-364	117	54	-363	791	24	19	-193	24	-181	-193	-23	109	-283	-277	90	-283	98	90	-214	791	87	117	-310	125	-279	-318	80	128	-309	-298	71	-309	86	-37	-27	70	-293	828	110	-293	71	110	-305	-282	75	122	-323	75	-39	-323	-7	112	-308	853	104	-351	115	38	-351	-312	77	150	-312	54	14	-332	45	791	125	117	-318	87	-279	-310	80	128	-309	-298	-37	-309	86	71	-27	867	103	50	-365	103	-308	-365	115	145	-309	-321	49	-309	75	49	18	112	-351	853	38	-308	115	104	-351	-312	54	150	-332	77	14	-312	45	104	-344	858	90	-344	126	90	-339	-306	64	110	-333	64	15	-333	76
-309	72	61	-283	46	-273	13	4	73	823	-271	144	-288	146	8	-228	-318	62	76	-289	64	-307	9	49	39	697	-204	97	-216	76	-96	-3	100	-301	-305	136	8	55	81	-295	-319	148	126	900	47	-319	-298	-28	101	-307	-304	115	3	66	56	-283	-254	103	162	863	-54	-228	-304	1	-304	127	86	-289	98	-318	4	49	125	905	-296	-25	-299	123	56	-304	-293	92	66	-262	98	-315	-4	76	170	848	-311	2	-258	105	-45	-233	103	-284	-274	132	13	87	95	-286	-280	-27	146	797	94	-251	-289	-39	81	-286	-280	175	6	99	78	-310	-303	23	83	780	80	-220	-293	24	85	707	-300	88	-300	78	53	-1	-306	30	58	-202	56	-208	-1	-101	56	738	-222	-15	-220	-13	-38	90	-285	36	79	-198	92	-221	-113	-29	-311	118	112	848	66	-229	-269	-3	106	-271	-293	176	-12	-46	47	-303	-275	103	121	813	14	-177	-277	32	55	-279	-300	129	-26	19	61	-278	111	851	-273	-0	-295	103	69	-239	-291	152	52	-305	103	-258	-10	-32	109	822	-280	44	-270	95	-1	-184	-292	123	52	-276	73	-274	-15	9	-301	18	155	777	95	-225	-284	8	100	-297	-262	75	10	90	70	-293	-275	38	131	792	72	-211	-297	35	33	-283	-289	131	14	69	49	-271
-279	37	55	-273	37	19	-273	3	55	-273	828	151	-273	3	151	-230	-275	94	121	-318	72	11	-295	63	121	-318	897	138	-295	63	-34	-311	94	-295	-298	59	-295	44	59	4	711	78	22	-201	78	-18	-201	-105	103	-300	-296	97	-267	58	69	-13	843	125	173	-282	2	-232	-294	-52	-275	72	121	-295	94	11	-318	63	121	-295	897	-34	-318	63	138	-311	-248	96	116	-275	96	1	-275	94	116	-275	782	-34	-275	94	-34	-241	103	-267	-296	69	-300	58	97	-13	843	2	173	-294	125	-232	-282	-52	152	-297	-247	90	-297	97	90	15	778	23	76	-309	23	-226	-309	77	94	-295	711	78	-295	44	78	-18	-298	59	22	-201	59	4	-201	-105	103	-300	843	125	-267	58	2	-232	-296	97	173	-282	69	-13	-294	-52	761	-2	47	-213	-2	87	-213	-46	47	-213	-307	80	-213	-46	80	-113	809	95	138	-287	33	-161	-272	10	138	-287	-309	64	-272	10	53	-26	103	-267	843	2	-300	58	125	-232	-296	69	173	-294	97	-13	-282	-52	152	-297	778	23	-297	97	23	-226	-247	90	76	-309	90	15	-309	77	809	33	138	-272	95	-161	-287	10	138	-272	-309	53	-287	10	64	-26	778	54	141	-287	54	-212	-287	71	141	-287	-306	43	-287	71	43	5
103	-358	-367	149	-11	58	68	-158	-367	149	151	971	68	-158	-173	-75	72	-348	-300	70	12	47	-37	-86	-300	70	101	839	-37	-86	11	20	-352	61	66	-302	63	-77	7	-29	82	829	-308	120	-96	-6	-12	3	-315	50	40	-303	-14	-23	-0	-9	15	714	-205	36	41	-23	-20	63	84	-330	-334	163	23	97	91	-178	-334	163	175	738	91	-178	-154	-71	76	-332	-285	131	11	80	44	-152	-285	131	135	736	44	-152	-135	0	-326	147	72	-278	81	-141	17	52	143	705	-303	111	-151	7	52	-139	-317	106	43	-310	65	-149	12	64	138	726	-259	120	-113	47	-12	-113	-352	61	82	829	63	-77	-96	-6	66	-302	-308	120	7	-29	-12	3	-315	50	15	714	-14	-23	41	-23	40	-303	-205	36	-0	-9	-20	63	82	697	-319	20	-28	-46	1	62	-319	20	38	-196	1	62	15	-42	-54	678	-257	-4	24	-6	34	26	-257	-4	51	-279	34	26	0	35	-326	147	143	705	81	-141	-151	7	72	-278	-303	111	17	52	52	-139	-317	106	138	726	65	-149	-113	47	43	-310	-259	120	12	64	-12	-113	115	762	-333	122	-151	53	69	-126	-333	122	37	-244	69	-126	16	-5	111	748	-239	88	-94	75	-18	-117	-239	88	42	-239	-18	-117	8	-31
-309	46	61	13	72	-273	-283	4	73	-288	-271	8	823	146	144	-228	-304	98	86	4	127	-318	-289	49	125	-299	-296	56	905	123	-25	-304	100	8	-305	81	-301	55	136	-295	-319	47	126	-298	148	-319	900	-28	103	13	-274	95	-284	87	132	-286	-280	94	146	-289	-27	-251	797	-39	-318	64	76	9	62	-307	-289	49	39	-216	-204	-96	697	76	97	-3	-293	98	66	-4	92	-315	-262	76	170	-258	-311	-45	848	105	2	-233	101	3	-304	56	-307	66	115	-283	-254	-54	162	-304	103	-228	863	1	81	6	-280	78	-286	99	175	-310	-303	80	83	-293	23	-220	780	24	85	-300	-300	53	707	78	88	-1	-306	56	58	-1	30	-208	-202	-101	111	-295	-273	69	851	103	-0	-239	-291	103	52	-10	152	-258	-305	-32	-311	66	112	-269	118	-229	848	-3	106	-12	-293	47	-271	-46	176	-303	-301	95	155	-284	18	-225	777	8	100	10	-262	70	-297	90	75	-293	56	-220	-222	-38	738	-13	-15	90	-285	92	79	-113	36	-221	-198	-29	109	-270	-280	-1	822	95	44	-184	-292	73	52	-15	123	-274	-276	9	-275	14	121	-277	103	-177	813	32	55	-26	-300	61	-279	19	129	-278	-275	72	131	-297	38	-211	792	35	33	14	-289	49	-283	69	131	-271
101	-352	-13	60	-352	129	60	-188	-369	158	44	-155	158	1000	-155	-78	74	-347	1	61	-311	75	-27	-74	-300	83	-26	-97	120	833	7	-24	8	95	97	-332	95	-155	-332	157	96	-160	-332	149	-160	-65	149	737	15	87	72	-324	55	-153	-281	136	55	-160	-287	137	-129	1	120	701	74	-311	1	-27	-347	75	61	-74	-300	120	-26	7	83	833	-97	-24	47	-326	4	-14	-326	74	-14	-29	-220	44	-26	67	44	721	67	-64	15	55	72	-281	87	-153	-324	136	55	-129	-287	120	-160	1	137	701	11	65	43	-318	65	-140	-318	98	-10	-120	-261	138	-120	30	138	747	-341	87	45	-89	87	805	-89	4	55	-301	7	-19	-301	113	-19	1	-298	53	-15	-13	29	706	52	-32	45	-306	3	-2	-209	28	-27	33	85	-163	-341	130	-163	14	130	714	6	63	85	-287	63	-123	-287	123	62	-152	-313	105	-109	34	138	734	13	67	48	-317	-8	-131	-255	131	-298	29	-15	52	53	706	-13	-32	45	-209	3	-27	-306	28	-2	33	-273	-25	47	11	-25	700	11	3	55	-256	9	30	-256	-38	30	24	62	-109	-313	138	-152	34	105	734	13	-8	48	-255	67	-131	-317	131	-14	-116	-241	92	-116	48	92	759	12	-18	47	-246	-18	-98	-246	112
103	-11	-367	68	-358	58	149	-158	-367	68	151	-173	149	-158	971	-75	84	23	-334	91	-330	97	163	-178	-334	91	175	-154	163	-178	738	-71	-352	63	66	7	61	-77	-302	-29	82	-96	-308	-12	829	-6	120	3	-326	81	72	17	147	-141	-278	52	143	-151	-303	52	705	7	111	-139	72	12	-300	-37	-348	47	70	-86	-300	-37	101	11	70	-86	839	20	76	11	-285	44	-332	80	131	-152	-285	44	135	-135	131	-152	736	0	-315	-14	40	-0	50	-23	-303	-9	15	41	-205	-20	714	-23	36	63	-317	65	43	12	106	-149	-310	64	138	-113	-259	-12	726	47	120	-113	-352	63	82	-96	61	-77	829	-6	66	7	-308	-12	-302	-29	120	3	-326	81	143	-151	147	-141	705	7	72	17	-303	52	-278	52	111	-139	82	-28	-319	1	697	-46	20	62	-319	1	38	15	20	62	-196	-42	115	-151	-333	69	762	53	122	-126	-333	69	37	16	122	-126	-244	-5	-315	-14	15	41	50	-23	714	-23	40	-0	-205	-20	-303	-9	36	63	-317	65	138	-113	106	-149	726	47	43	12	-259	-12	-310	64	120	-113	-54	24	-257	34	678	-6	-4	26	-257	34	51	0	-4	26	-279	35	111	-94	-239	-18	748	75	88	-117	-239	-18	42	8	88	-117	-239	-31
165	275	272	209	275	233	209	141	272	209	193	126	209	141	126	404	176	238	257	185	247	180	181	183	257	185	170	151	181	183	311	371	233	182	185	254	182	172	254	194	195	159	256	171	159	383	171	307	272	145	159	277	141	195	224	171	168	183	220	148	183	427	345	198	176	247	257	181	238	180	185	183	257	181	170	311	185	183	151	371	155	281	234	147	281	149	147	195	234	147	351	162	147	195	162	470	272	141	159	224	145	195	277	171	168	183	220	345	183	427	148	198	212	165	197	234	165	153	234	152	203	199	309	189	199	486	189	174	233	182	195	159	182	172	159	383	185	254	256	171	254	194	171	307	272	145	168	183	141	195	183	427	159	277	220	148	224	171	345	198	93	199	284	164	199	446	164	199	284	164	131	205	164	199	205	361	158	148	228	145	193	467	206	201	228	145	200	235	206	201	284	211	272	141	168	183	145	195	183	427	159	224	220	345	277	171	148	198	212	165	203	199	165	153	199	486	197	234	309	189	234	152	189	174	158	193	228	206	148	467	145	201	228	206	200	284	145	201	235	211	176	193	204	200	193	489	200	183	204	200	235	230	200	183	230	141
870	47	47	-290	65	-305	-305	116	47	-290	-290	80	-305	116	116	-139	80	793	-327	123	-320	130	94	-319	-327	123	97	-336	94	-319	-23	16	80	-327	793	123	-320	94	130	-319	-327	97	123	-336	94	-23	-319	16	-291	94	94	824	76	-335	-335	133	90	-331	-331	148	16	46	46	-363	782	127	127	-327	72	-298	-298	81	127	-327	-327	19	-298	81	81	-45	91	805	-337	147	-272	83	84	-321	-337	147	34	-355	84	-321	13	33	91	-337	805	147	-272	84	83	-321	-337	34	147	-355	84	13	-321	33	-319	143	143	845	58	-297	-297	132	54	-362	-362	55	21	58	58	-352	80	-327	-327	97	-320	94	94	-23	793	123	123	-336	130	-319	-319	16	-291	94	90	-331	76	-335	16	46	94	824	-331	148	-335	133	46	-363	-291	90	94	-331	76	16	-335	46	94	-331	824	148	-335	46	133	-363	71	-292	-292	127	19	55	55	-386	-292	127	127	903	55	-386	-386	75	91	-337	-337	34	-272	84	84	13	805	147	147	-355	83	-321	-321	33	-319	143	54	-362	58	-297	21	58	143	845	-362	55	-297	132	58	-352	-319	54	143	-362	58	21	-297	58	143	-362	845	55	-297	58	132	-352	56	-314	-314	87	19	44	44	-293	-314	87	87	871	44	-293	-293	61
105	690	-290	90	-290	60	69	-167	-290	90	56	-164	69	-167	-8	-265	763	106	47	-288	29	-278	-180	85	47	-288	-207	90	-180	85	-23	-218	-277	88	87	833	56	-309	-283	158	62	-284	-293	151	-4	-16	32	-411	86	-311	810	124	-277	71	106	-302	-298	81	107	-313	83	-29	-313	-36	75	860	-303	153	-257	80	58	-286	-303	153	32	-419	58	-286	-12	-18	817	110	110	-317	80	-281	-290	72	110	-317	-320	-18	-290	72	87	-37	-284	120	107	878	62	-322	-281	127	66	-382	-314	21	23	88	59	-380	120	-307	827	151	-316	82	101	-294	-358	53	41	-325	119	13	-356	37	-277	88	62	-284	56	-309	-4	-16	87	833	-293	151	-283	158	32	-411	86	-311	-298	81	-277	71	83	-29	810	124	107	-313	106	-302	-313	-36	54	-316	-279	119	21	88	64	-386	-279	119	95	877	64	-386	-272	5	-317	93	96	-307	115	8	-360	55	96	-307	850	144	-360	55	42	-314	-284	120	66	-382	62	-322	23	88	107	878	-314	21	-281	127	59	-380	120	-307	-358	53	-316	82	119	13	827	151	41	-325	101	-294	-356	37	63	-349	-250	39	22	109	67	-366	-250	39	111	844	67	-366	-238	45	-354	77	93	-322	132	7	-355	74	93	-322	845	132	-355	74	83	-314
105	-290	690	90	-290	69	60	-167	-290	56	90	-164	69	-8	-167	-265	-277	87	88	833	56	-283	-309	158	62	-293	-284	151	-4	32	-16	-411	763	47	106	-288	29	-180	-278	85	47	-207	-288	90	-180	-23	85	-218	86	810	-311	124	-277	106	71	-302	-298	107	81	-313	83	-313	-29	-36	75	-303	860	153	-257	58	80	-286	-303	32	153	-419	58	-12	-286	-18	-284	107	120	878	62	-281	-322	127	66	-314	-382	21	23	59	88	-380	817	110	110	-317	80	-290	-281	72	110	-320	-317	-18	-290	87	72	-37	120	827	-307	151	-316	101	82	-294	-358	41	53	-325	119	-356	13	37	-277	62	88	-284	56	-4	-309	-16	87	-293	833	151	-283	32	158	-411	54	-279	-316	119	21	64	88	-386	-279	95	119	877	64	-272	-386	5	86	-298	-311	81	-277	83	71	-29	810	107	124	-313	106	-313	-302	-36	-317	96	93	-307	115	-360	8	55	96	850	-307	144	-360	42	55	-314	-284	66	120	-382	62	23	-322	88	107	-314	878	21	-281	59	127	-380	63	-250	-349	39	22	67	109	-366	-250	111	39	844	67	-238	-366	45	120	-358	-307	53	-316	119	82	13	827	41	151	-325	101	-356	-294	37	-354	93	77	-322	132	-355	7	74	93	845	-322	132	-355	83	74	-314
-311	59	59	829	39	-276	-276	161	64	-280	-280	142	17	12	12	-232	74	-310	697	29	-294	70	74	-207	-295	69	85	-204	56	7	-25	-89	74	697	-310	29	-294	74	70	-207	-295	85	69	-204	56	-25	7	-89	753	45	45	-277	-20	-206	-206	76	6	-223	-223	74	57	-25	-25	-113	-294	120	120	901	108	-319	-319	135	93	-288	-288	-40	21	48	48	-309	103	-292	844	148	-295	102	107	-270	-280	69	4	-295	64	-4	-237	-32	103	844	-292	148	-295	107	102	-270	-280	4	69	-295	64	-237	-4	-32	827	124	124	-292	76	-276	-276	68	62	-290	-290	60	-179	5	5	-10	94	-295	-295	112	15	42	42	-294	-317	142	142	893	75	-287	-287	-41	-300	96	110	-267	71	-10	-244	-52	108	-297	861	165	-254	64	-14	-301	-300	110	96	-267	71	-244	-10	-52	108	861	-297	165	-254	-14	64	-301	76	-268	-268	65	-160	-11	-11	-18	815	141	141	-308	28	-274	-274	61	85	-267	-267	-31	14	95	95	-229	-269	139	139	783	95	-297	-297	-49	-285	98	21	-307	94	10	-230	77	188	-273	762	70	-297	88	21	-299	-285	21	98	-307	94	-230	10	77	188	762	-273	70	-297	21	88	-299	56	-281	-281	49	-191	67	67	-1	786	132	132	-298	33	-287	-287	41
118	-277	-277	65	703	79	79	-174	-277	65	65	-3	79	-174	-174	-260	-261	53	64	-270	117	842	-300	143	64	-270	4	26	-300	143	-16	-404	-261	64	53	-270	117	-300	842	143	64	4	-270	26	-300	-16	143	-404	61	-266	-266	110	-327	130	130	860	21	68	68	-265	79	-384	-384	3	78	-268	-268	85	791	28	28	-186	-268	85	85	-192	28	-186	-186	-18	-310	137	70	-292	79	809	-301	113	70	-292	-24	-11	-301	113	100	-323	-310	70	137	-292	79	-301	809	113	70	-24	-292	-11	-301	100	113	-323	80	-311	-311	153	-317	102	102	869	7	51	51	-312	124	-342	-342	29	-261	64	64	4	117	-300	-300	-16	53	-270	-270	26	842	143	143	-404	61	-266	21	68	-327	130	79	-384	-266	110	68	-265	130	860	-384	3	61	21	-266	68	-327	79	130	-384	-266	68	110	-265	130	-384	860	3	23	64	64	-234	127	-364	-364	26	64	-234	-234	132	-364	26	26	878	-310	70	70	-24	79	-301	-301	100	137	-292	-292	-11	809	113	113	-323	80	-311	7	51	-317	102	124	-342	-311	153	51	-312	102	869	-342	29	80	7	-311	51	-317	124	102	-342	-311	51	153	-312	102	-342	869	29	15	67	67	-320	120	-328	-328	87	67	-320	-320	161	-328	87	87	821
-297	56	59	-274	83	802	-275	146	59	-274	10	-7	-275	146	-0	-233	69	-319	-290	65	702	25	74	-202	-290	65	43	10	74	-202	-11	-85	102	-307	-290	135	-296	139	143	879	7	40	81	-296	61	-320	-312	-39	-310	92	107	-298	108	-268	852	152	63	4	-276	59	-233	-45	11	-290	-304	33	59	-206	85	691	-296	74	59	-206	14	-89	-296	74	43	-11	66	-265	-220	76	736	36	-10	-206	-220	76	-34	-121	-10	-206	73	-45	99	-256	-311	165	-304	105	120	854	-5	-34	61	-306	75	-240	-288	-6	-288	65	111	-289	109	-285	812	111	14	-14	-272	64	-179	3	35	-272	102	-307	7	40	-296	139	61	-320	-290	135	81	-296	143	879	-312	-39	-310	92	63	4	108	-268	-233	-45	107	-298	-276	59	852	152	11	-290	21	97	106	-298	86	-251	-286	-24	106	-298	-276	117	-286	-24	144	791	95	13	-285	90	-242	88	14	-306	-285	90	149	-281	14	-306	786	90	99	-256	-5	-34	-304	105	75	-240	-311	165	61	-306	120	854	-288	-6	-288	65	14	-14	109	-285	-179	3	111	-289	-272	64	812	111	35	-272	10	79	76	-301	99	-237	-290	18	76	-301	-263	104	-290	18	154	776	84	14	-286	56	-239	66	42	-282	-286	56	93	-289	42	-282	788	152
-297	59	56	-274	83	-275	802	146	59	10	-274	-7	-275	-0	146	-233	102	-290	-307	135	-296	143	139	879	7	81	40	-296	61	-312	-320	-39	69	-290	-319	65	702	74	25	-202	-290	43	65	10	74	-11	-202	-85	-310	107	92	-298	108	852	-268	152	63	-276	4	59	-233	11	-45	-290	-304	59	33	-206	85	-296	691	74	59	14	-206	-89	-296	43	74	-11	99	-311	-256	165	-304	120	105	854	-5	61	-34	-306	75	-288	-240	-6	66	-220	-265	76	736	-10	36	-206	-220	-34	76	-121	-10	73	-206	-45	-288	111	65	-289	109	812	-285	111	14	-272	-14	64	-179	35	3	-272	102	7	-307	40	-296	61	139	-320	-290	81	135	-296	143	-312	879	-39	21	106	97	-298	86	-286	-251	-24	106	-276	-298	117	-286	144	-24	791	-310	63	92	4	108	-233	-268	-45	107	-276	-298	59	852	11	152	-290	95	-285	13	90	-242	14	88	-306	-285	149	90	-281	14	786	-306	90	99	-5	-256	-34	-304	75	105	-240	-311	61	165	-306	120	-288	854	-6	10	76	79	-301	99	-290	-237	18	76	-263	-301	104	-290	154	18	776	-288	14	65	-14	109	-179	-285	3	111	-272	-289	64	812	35	111	-272	84	-286	14	56	-239	42	66	-282	-286	93	56	-289	42	788	-282	152
114	-371	-371	143	-378	154	154	968	-7	66	66	-148	84	-167	-167	-87	-344	73	71	-310	58	-312	834	104	51	10	-68	-17	-99	-15	15	4	-344	71	73	-310	58	834	-312	104	51	-68	10	-17	-99	15	-15	4	66	-307	-307	51	717	21	21	-218	-22	-15	-15	11	-26	49	49	-18	80	-308	-308	96	-374	73	73	845	16	-13	-13	6	66	-86	-86	-10	-316	58	15	-203	44	-314	708	44	-7	1	45	-24	-29	-1	-29	61	-316	15	58	-203	44	708	-314	44	-7	45	1	-24	-29	-29	-1	61	-13	-260	-260	53	689	-17	-17	-284	2	43	43	-5	-3	20	20	44	23	84	84	-150	90	-162	-162	-57	93	-334	-334	163	-335	168	168	717	84	20	-158	48	-155	62	13	-141	-337	80	132	-271	133	-279	710	116	84	-158	20	48	-155	13	62	-141	-337	132	80	-271	133	710	-279	116	-155	68	68	20	52	-108	-108	-27	82	-319	-319	48	761	135	135	-279	17	62	62	-136	80	-136	-136	-11	77	-288	-288	94	-342	142	142	715	67	15	-105	-16	-147	66	33	-113	-315	54	111	-255	116	-328	737	134	67	-105	15	-16	-147	33	66	-113	-315	111	54	-255	116	737	-328	134	-100	-20	-20	6	59	-102	-102	-38	82	-239	-239	37	777	94	94	-234
105	-290	-290	56	-290	69	69	-8	690	90	90	-164	60	-167	-167	-265	-277	87	62	-293	56	-283	-4	32	88	833	-284	151	-309	158	-16	-411	-277	62	87	-293	56	-4	-283	32	88	-284	833	151	-309	-16	158	-411	54	-279	-279	95	21	64	64	-272	-316	119	119	877	88	-386	-386	5	75	-303	-303	32	-257	58	58	-12	860	153	153	-419	80	-286	-286	-18	-284	107	66	-314	62	-281	23	59	120	878	-382	21	-322	127	88	-380	-284	66	107	-314	62	23	-281	59	120	-382	878	21	-322	88	127	-380	63	-250	-250	111	22	67	67	-238	-349	39	39	844	109	-366	-366	45	763	47	47	-207	29	-180	-180	-23	106	-288	-288	90	-278	85	85	-218	86	810	-298	107	-277	106	83	-313	-311	124	81	-313	71	-302	-29	-36	86	-298	810	107	-277	83	106	-313	-311	81	124	-313	71	-29	-302	-36	-317	96	96	850	115	-360	-360	42	93	-307	-307	144	8	55	55	-314	817	110	110	-320	80	-290	-290	87	110	-317	-317	-18	-281	72	72	-37	120	827	-358	41	-316	101	119	-356	-307	151	53	-325	82	-294	13	37	120	-358	827	41	-316	119	101	-356	-307	53	151	-325	82	13	-294	37	-354	93	93	845	132	-355	-355	83	77	-322	-322	132	7	74	74	-314
-311	59	64	-280	39	-276	17	12	59	829	-280	142	-276	161	12	-232	74	-310	-295	69	-294	70	56	7	697	29	85	-204	74	-207	-25	-89	94	-295	-317	142	15	42	75	-287	-295	112	142	893	42	-294	-287	-41	-300	96	108	-297	71	-10	-254	64	110	-267	861	165	-244	-52	-14	-301	-294	120	93	-288	108	-319	21	48	120	901	-288	-40	-319	135	48	-309	103	-292	-280	69	-295	102	64	-4	844	148	4	-295	107	-270	-237	-32	85	-267	-269	139	14	95	95	-297	-267	-31	139	783	95	-229	-297	-49	-285	98	188	-273	94	10	-297	88	21	-307	762	70	-230	77	21	-299	74	697	-295	85	-294	74	56	-25	-310	29	69	-204	70	-207	7	-89	753	45	6	-223	-20	-206	57	-25	45	-277	-223	74	-206	76	-25	-113	-300	110	108	861	71	-244	-254	-14	96	-267	-297	165	-10	-52	64	-301	76	-268	815	141	-160	-11	28	-274	-268	65	141	-308	-11	-18	-274	61	103	844	-280	4	-295	107	64	-237	-292	148	69	-295	102	-270	-4	-32	827	124	62	-290	76	-276	-179	5	124	-292	-290	60	-276	68	5	-10	-285	21	188	762	94	-230	-297	21	98	-307	-273	70	10	77	88	-299	56	-281	786	132	-191	67	33	-287	-281	49	132	-298	67	-1	-287	41
-311	64	59	-280	39	17	-276	12	59	-280	829	142	-276	12	161	-232	94	-317	-295	142	15	75	42	-287	-295	142	112	893	42	-287	-294	-41	74	-295	-310	69	-294	56	70	7	697	85	29	-204	74	-25	-207	-89	-300	108	96	-297	71	-254	-10	64	110	861	-267	165	-244	-14	-52	-301	-294	93	120	-288	108	21	-319	48	120	-288	901	-40	-319	48	135	-309	85	-269	-267	139	14	95	95	-297	-267	139	-31	783	95	-297	-229	-49	103	-280	-292	69	-295	64	102	-4	844	4	148	-295	107	-237	-270	-32	-285	188	98	-273	94	-297	10	88	21	762	-307	70	-230	21	77	-299	74	-295	697	85	-294	56	74	-25	-310	69	29	-204	70	7	-207	-89	-300	108	110	861	71	-254	-244	-14	96	-297	-267	165	-10	64	-52	-301	753	6	45	-223	-20	57	-206	-25	45	-223	-277	74	-206	-25	76	-113	76	815	-268	141	-160	28	-11	-274	-268	141	65	-308	-11	-274	-18	61	103	-280	844	4	-295	64	107	-237	-292	69	148	-295	102	-4	-270	-32	-285	188	21	762	94	-297	-230	21	98	-273	-307	70	10	88	77	-299	827	62	124	-290	76	-179	-276	5	124	-290	-292	60	-276	5	68	-10	56	786	-281	132	-191	33	67	-287	-281	132	49	-298	67	-287	-1	41
85	-366	-366	146	-12	57	57	-143	-366	146	146	990	57	-143	-143	-99	-340	77	69	-314	37	6	-80	-12	69	-314	803	135	-80	-12	-3	6	-340	69	77	-314	37	-80	6	-12	69	803	-314	135	-80	-3	-12	6	36	-304	-304	38	-22	-11	-11	12	697	40	40	-245	-24	60	60	-18	72	-330	-330	157	7	89	89	-156	-330	157	157	744	89	-156	-156	-58	-314	74	135	-271	75	13	-159	47	135	-271	712	126	-159	47	8	-151	-314	135	74	-271	75	-159	13	47	135	712	-271	126	-159	8	47	-151	80	-310	-310	45	-143	61	61	15	744	121	121	-245	55	-115	-115	-18	-340	69	69	803	37	-80	-80	-3	77	-314	-314	135	6	-12	-12	6	36	-304	697	40	-22	-11	-24	60	-304	38	40	-245	-11	12	60	-18	36	697	-304	40	-22	-24	-11	60	-304	40	38	-245	-11	60	12	-18	720	-40	-40	-275	-14	40	40	34	-40	-275	-275	63	40	34	34	-1	-314	135	135	712	75	-159	-159	8	74	-271	-271	126	13	47	47	-151	80	-310	744	121	-143	61	55	-115	-310	45	121	-245	61	15	-115	-18	80	744	-310	121	-143	55	61	-115	-310	121	45	-245	61	-115	15	-18	812	88	88	-235	47	-115	-115	-28	88	-235	-235	59	-115	-28	-28	-1
-297	59	59	10	83	-275	-275	-0	56	-274	-274	-7	802	146	146	-233	102	-290	7	81	-296	143	61	-312	-307	135	40	-296	139	879	-320	-39	102	7	-290	81	-296	61	143	-312	-307	40	135	-296	139	-320	879	-39	21	106	106	-276	86	-286	-286	144	97	-298	-298	117	-251	-24	-24	791	-304	59	59	14	85	-296	-296	43	33	-206	-206	-89	691	74	74	-11	99	-311	-5	61	-304	120	75	-288	-256	165	-34	-306	105	854	-240	-6	99	-5	-311	61	-304	75	120	-288	-256	-34	165	-306	105	-240	854	-6	10	76	76	-263	99	-290	-290	154	79	-301	-301	104	-237	18	18	776	69	-290	-290	43	702	74	74	-11	-319	65	65	10	25	-202	-202	-85	-310	107	63	-276	108	852	-233	11	92	-298	4	59	-268	152	-45	-290	-310	63	107	-276	108	-233	852	11	92	4	-298	59	-268	-45	152	-290	95	-285	-285	149	-242	14	14	786	13	90	90	-281	88	-306	-306	90	66	-220	-220	-34	736	-10	-10	73	-265	76	76	-121	36	-206	-206	-45	-288	111	14	-272	109	812	-179	35	65	-289	-14	64	-285	111	3	-272	-288	14	111	-272	109	-179	812	35	65	-14	-289	64	-285	3	111	-272	84	-286	-286	93	-239	42	42	788	14	56	56	-289	66	-282	-282	152
114	-371	-7	66	-378	154	84	-167	-371	143	66	-148	154	968	-167	-87	-344	73	51	10	58	-312	-99	-15	71	-310	-68	-17	834	104	15	4	23	84	93	-334	90	-162	-335	168	84	-150	-334	163	-162	-57	168	717	84	20	-337	80	-155	62	133	-279	-158	48	132	-271	13	-141	710	116	80	-308	16	-13	-374	73	66	-86	-308	96	-13	6	73	845	-86	-10	-316	58	-7	1	44	-314	-29	-1	15	-203	45	-24	708	44	-29	61	17	62	77	-288	80	-136	-342	142	62	-136	-288	94	-136	-11	142	715	67	15	-315	54	-147	66	116	-328	-105	-16	111	-255	33	-113	737	134	-344	71	51	-68	58	834	-99	15	73	-310	10	-17	-312	104	-15	4	66	-307	-22	-15	717	21	-26	49	-307	51	-15	11	21	-218	49	-18	84	-158	-337	132	-155	13	133	710	20	48	80	-271	62	-141	-279	116	-155	68	82	-319	52	-108	761	135	68	20	-319	48	-108	-27	135	-279	-316	15	-7	45	44	708	-29	-29	58	-203	1	-24	-314	44	-1	61	-13	-260	2	43	689	-17	-3	20	-260	53	43	-5	-17	-284	20	44	67	-105	-315	111	-147	33	116	737	15	-16	54	-255	66	-113	-328	134	-100	-20	82	-239	59	-102	777	94	-20	6	-239	37	-102	-38	94	-234
114	-7	-371	66	-378	84	154	-167	-371	66	143	-148	154	-167	968	-87	23	93	84	-334	90	-335	-162	168	84	-334	-150	163	-162	168	-57	717	-344	51	73	10	58	-99	-312	-15	71	-68	-310	-17	834	15	104	4	84	-337	20	80	-155	133	62	-279	-158	132	48	-271	13	710	-141	116	80	16	-308	-13	-374	66	73	-86	-308	-13	96	6	73	-86	845	-10	17	77	62	-288	80	-342	-136	142	62	-288	-136	94	-136	142	-11	715	-316	-7	58	1	44	-29	-314	-1	15	45	-203	-24	708	-29	44	61	67	-315	15	54	-147	116	66	-328	-105	111	-16	-255	33	737	-113	134	-344	51	71	-68	58	-99	834	15	73	10	-310	-17	-312	-15	104	4	84	-337	-158	132	-155	133	13	710	20	80	48	-271	62	-279	-141	116	66	-22	-307	-15	717	-26	21	49	-307	-15	51	11	21	49	-218	-18	-155	82	68	-319	52	761	-108	135	68	-319	20	48	-108	135	-27	-279	-316	-7	15	45	44	-29	708	-29	58	1	-203	-24	-314	-1	44	61	67	-315	-105	111	-147	116	33	737	15	54	-16	-255	66	-328	-113	134	-13	2	-260	43	689	-3	-17	20	-260	43	53	-5	-17	20	-284	44	-100	82	-20	-239	59	777	-102	94	-20	-239	6	37	-102	94	-38	-234
163	273	273	185	275	208	208	130	273	185	185	161	208	130	130	456	234	185	182	244	187	220	171	202	182	244	164	179	171	202	371	303	234	182	185	244	187	171	220	202	182	164	244	179	171	371	202	303	116	268	268	156	177	150	150	221	196	173	173	231	445	181	181	356	166	240	240	159	233	209	209	174	240	159	159	306	209	174	174	387	281	149	150	222	133	272	208	153	150	222	157	353	208	153	440	190	281	150	149	222	133	208	272	153	150	157	222	353	208	440	153	190	136	225	225	186	156	172	172	227	190	207	207	276	490	190	190	193	234	182	182	164	187	171	171	371	185	244	244	179	220	202	202	303	116	268	196	173	177	150	445	181	268	156	173	231	150	221	181	356	116	196	268	173	177	445	150	181	268	173	156	231	150	181	221	356	181	163	163	213	507	179	179	207	163	213	213	189	179	207	207	280	281	150	150	157	133	208	208	440	149	222	222	353	272	153	153	190	136	225	190	207	156	172	490	190	225	186	207	276	172	227	190	193	136	190	225	207	156	490	172	190	225	207	186	276	172	190	227	193	172	167	167	220	512	214	214	190	167	220	220	151	214	190	190	234
851	48	48	-308	40	-283	-283	103	40	-283	-283	103	-302	102	102	-137	769	83	125	-311	124	-322	-328	93	124	-322	-328	93	-325	84	22	-23	769	125	83	-311	124	-328	-322	93	124	-328	-322	93	-325	22	84	-23	827	89	89	-285	136	-334	-334	77	136	-334	-334	77	-321	24	24	21	64	-329	-329	86	765	135	135	-328	-308	91	91	-24	116	-315	-315	23	93	-297	-345	85	827	89	135	-331	-336	84	41	16	155	-336	-360	37	93	-345	-297	85	827	135	89	-331	-336	41	84	16	155	-360	-336	37	135	-287	-287	52	846	114	114	-285	-363	60	60	21	67	-372	-372	57	64	-329	-329	86	-308	91	91	-24	765	135	135	-328	116	-315	-315	23	93	-297	-345	85	-336	84	41	16	827	89	135	-331	155	-336	-360	37	93	-345	-297	85	-336	41	84	16	827	135	89	-331	155	-360	-336	37	135	-287	-287	52	-363	60	60	21	846	114	114	-285	67	-372	-372	57	-301	72	72	14	91	-342	-342	34	91	-342	-342	34	826	171	171	-351	-290	56	51	21	139	-303	-391	60	139	-303	-391	60	880	146	61	-377	-290	51	56	21	139	-391	-303	60	139	-391	-303	60	880	61	146	-377	-291	58	58	14	59	-305	-305	38	59	-305	-305	38	871	82	82	-292
99	705	-294	78	-292	75	52	-168	-292	75	52	-168	71	-139	5	-270	104	781	-287	29	-293	24	88	-186	-293	24	88	-186	91	-183	-201	-11	69	815	-251	98	-287	165	62	-298	-287	165	62	-298	39	-427	-1	-35	103	830	-282	76	-320	117	75	-293	-320	117	75	-293	-22	-322	-45	94	-285	101	61	-303	80	835	-297	152	67	-303	-3	0	-282	137	34	-405	-304	90	73	-300	130	796	-305	120	71	-282	-22	75	-316	114	-27	-325	-287	127	49	-312	97	871	-261	114	62	-388	21	85	-287	19	63	-383	-295	104	77	-318	157	859	-311	114	51	-357	1	109	-331	38	41	-350	-285	101	61	-303	67	-303	-3	0	80	835	-297	152	-282	137	34	-405	-304	90	73	-300	71	-282	-22	75	130	796	-305	120	-316	114	-27	-325	-287	127	49	-312	62	-388	21	85	97	871	-261	114	-287	19	63	-383	-295	104	77	-318	51	-357	1	109	157	859	-311	114	-331	38	41	-350	67	-311	23	87	-293	131	62	-394	-293	131	62	-394	105	880	-271	-3	79	-311	3	115	-304	103	48	-365	-304	103	48	-365	145	845	-311	59	71	-362	20	112	-252	38	62	-361	-252	38	62	-361	117	853	-223	27	67	-355	7	123	-329	96	74	-342	-329	96	74	-342	127	859	-327	89
99	-294	705	78	-292	52	75	-168	-292	52	75	-168	71	5	-139	-270	69	-251	815	98	-287	62	165	-298	-287	62	165	-298	39	-1	-427	-35	104	-287	781	29	-293	88	24	-186	-293	88	24	-186	91	-201	-183	-11	103	-282	830	76	-320	75	117	-293	-320	75	117	-293	-22	-45	-322	94	-285	61	101	-303	80	-297	835	152	67	-3	-303	0	-282	34	137	-405	-287	49	127	-312	97	-261	871	114	62	21	-388	85	-287	63	19	-383	-304	73	90	-300	130	-305	796	120	71	-22	-282	75	-316	-27	114	-325	-295	77	104	-318	157	-311	859	114	51	1	-357	109	-331	41	38	-350	-285	61	101	-303	67	-3	-303	0	80	-297	835	152	-282	34	137	-405	-287	49	127	-312	62	21	-388	85	97	-261	871	114	-287	63	19	-383	-304	73	90	-300	71	-22	-282	75	130	-305	796	120	-316	-27	114	-325	-295	77	104	-318	51	1	-357	109	157	-311	859	114	-331	41	38	-350	67	23	-311	87	-293	62	131	-394	-293	62	131	-394	105	-271	880	-3	71	20	-362	112	-252	62	38	-361	-252	62	38	-361	117	-223	853	27	79	3	-311	115	-304	48	103	-365	-304	48	103	-365	145	-311	845	59	67	7	-355	123	-329	74	96	-342	-329	74	96	-342	127	-327	859	89
-277	46	46	841	60	-270	-270	144	60	-270	-270	144	15	0	0	-243	-300	83	54	705	54	-289	-198	80	54	-289	-198	80	8	48	-99	-36	-300	54	83	705	54	-198	-289	80	54	-198	-289	80	8	-99	48	-36	-255	71	71	739	64	-214	-214	-10	64	-214	-214	-10	-121	-39	-39	77	94	-318	-318	141	-290	126	126	910	14	59	59	-324	82	-279	-279	-45	103	-308	-282	119	-277	94	164	850	-3	72	-41	-214	52	-279	-296	6	103	-282	-308	119	-277	164	94	850	-3	-41	72	-214	52	-296	-279	6	62	-288	-288	102	-287	122	122	826	-24	20	20	-165	58	-278	-278	33	94	-318	-318	141	14	59	59	-324	-290	126	126	910	82	-279	-279	-45	103	-308	-282	119	-3	72	-41	-214	-277	94	164	850	52	-279	-296	6	103	-282	-308	119	-3	-41	72	-214	-277	164	94	850	52	-296	-279	6	62	-288	-288	102	-24	20	20	-165	-287	122	122	826	58	-278	-278	33	20	95	95	-257	95	-277	-277	-30	95	-277	-277	-30	-241	118	118	790	5	106	85	-229	87	-273	-315	23	87	-273	-315	23	-266	150	89	773	5	85	106	-229	87	-315	-273	23	87	-315	-273	23	-266	89	150	773	8	69	69	-193	59	-300	-300	67	59	-300	-300	67	-293	129	129	787
119	-293	-293	64	696	75	75	-159	-298	63	63	7	84	-169	-169	-266	83	-268	-280	81	839	91	131	-295	-301	68	36	-7	153	-305	-420	-9	83	-280	-268	81	839	131	91	-295	-301	36	68	-7	153	-420	-305	-9	89	-276	-276	66	890	119	119	-317	-288	59	59	23	0	-376	-376	82	791	24	24	-181	109	-283	-283	98	19	-193	-193	-23	-277	90	90	-214	791	87	125	-279	128	-309	-309	86	117	-310	-318	80	-298	71	-37	-27	791	125	87	-279	128	-309	-309	86	117	-318	-310	80	-298	-37	71	-27	867	103	103	-308	145	-309	-309	75	50	-365	-365	115	-321	49	49	18	-267	61	61	-9	75	-299	-299	-32	98	-284	-284	38	856	151	151	-418	-281	53	61	21	113	-314	-383	81	96	-279	-291	71	876	136	34	-396	-281	61	53	21	113	-383	-314	81	96	-291	-279	71	876	34	136	-396	-233	61	61	20	40	-364	-364	117	111	-249	-249	67	838	54	54	-363	70	-293	-293	71	-282	75	75	-39	828	110	110	-305	122	-323	-323	-7	112	-308	-351	115	-312	77	54	14	853	104	38	-351	150	-312	-332	45	112	-351	-308	115	-312	54	77	14	853	38	104	-351	150	-332	-312	45	104	-344	-344	126	-306	64	64	15	858	90	90	-339	110	-333	-333	76
-309	72	46	-273	73	823	-288	146	61	-283	13	4	-271	144	8	-228	-318	62	64	-307	39	697	-216	76	76	-289	9	49	-204	97	-96	-3	-304	127	98	-318	125	905	-299	123	86	-289	4	49	-296	-25	56	-304	-293	92	98	-315	170	848	-258	105	66	-262	-4	76	-311	2	-45	-233	85	707	-300	78	-306	30	56	-208	-300	88	53	-1	58	-202	-1	-101	56	738	-220	-13	-285	36	92	-221	-222	-15	-38	90	79	-198	-113	-29	111	851	-295	103	-291	152	103	-258	-273	-0	69	-239	52	-305	-10	-32	109	822	-270	95	-292	123	73	-274	-280	44	-1	-184	52	-276	-15	9	100	-301	8	55	-319	148	47	-319	-305	136	81	-295	126	900	-298	-28	101	-307	3	66	-254	103	-54	-228	-304	115	56	-283	162	863	-304	1	103	-284	13	87	-280	-27	94	-251	-274	132	95	-286	146	797	-289	-39	81	-286	6	99	-303	23	80	-220	-280	175	78	-310	83	780	-293	24	-311	118	66	-229	106	-271	-12	-46	112	848	-269	-3	-293	176	47	-303	-275	103	14	-177	55	-279	-26	19	121	813	-277	32	-300	129	61	-278	-301	18	95	-225	100	-297	10	90	155	777	-284	8	-262	75	70	-293	-275	38	72	-211	33	-283	14	69	131	792	-297	35	-289	131	49	-271
-309	46	72	-273	73	-288	823	146	61	13	-283	4	-271	8	144	-228	-304	98	127	-318	125	-299	905	123	86	4	-289	49	-296	56	-25	-304	-318	64	62	-307	39	-216	697	76	76	9	-289	49	-204	-96	97	-3	-293	98	92	-315	170	-258	848	105	66	-4	-262	76	-311	-45	2	-233	85	-300	707	78	-306	56	30	-208	-300	53	88	-1	58	-1	-202	-101	111	-295	851	103	-291	103	152	-258	-273	69	-0	-239	52	-10	-305	-32	56	-220	738	-13	-285	92	36	-221	-222	-38	-15	90	79	-113	-198	-29	109	-270	822	95	-292	73	123	-274	-280	-1	44	-184	52	-15	-276	9	100	8	-301	55	-319	47	148	-319	-305	81	136	-295	126	-298	900	-28	103	13	-284	87	-280	94	-27	-251	-274	95	132	-286	146	-289	797	-39	101	3	-307	66	-254	-54	103	-228	-304	56	115	-283	162	-304	863	1	81	6	-286	99	-303	80	23	-220	-280	78	175	-310	83	-293	780	24	-311	66	118	-229	106	-12	-271	-46	112	-269	848	-3	-293	47	176	-303	-301	95	18	-225	100	10	-297	90	155	-284	777	8	-262	70	75	-293	-275	14	103	-177	55	-26	-279	19	121	-277	813	32	-300	61	129	-278	-275	72	38	-211	33	14	-283	69	131	-297	792	35	-289	49	131	-271
101	-352	-352	129	-369	158	158	1000	-13	60	60	-188	44	-155	-155	-78	74	-347	-311	75	-300	83	120	833	1	61	-27	-74	-26	-97	7	-24	74	-311	-347	75	-300	120	83	833	1	-27	61	-74	-26	7	-97	-24	47	-326	-326	74	-220	44	44	721	4	-14	-14	-29	-26	67	67	-64	-341	87	87	805	55	-301	-301	113	45	-89	-89	4	7	-19	-19	1	-298	53	29	706	45	-306	-209	28	-15	-13	52	-32	3	-2	-27	33	-298	29	53	706	45	-209	-306	28	-15	52	-13	-32	3	-27	-2	33	-273	-25	-25	700	55	-256	-256	-38	47	11	11	3	9	30	30	24	8	95	95	-155	96	-160	-160	-65	97	-332	-332	157	-332	149	149	737	15	87	55	-153	55	-160	-129	1	72	-324	-281	136	-287	137	120	701	15	55	87	-153	55	-129	-160	1	72	-281	-324	136	-287	120	137	701	11	65	65	-140	-10	-120	-120	30	43	-318	-318	98	-261	138	138	747	85	-163	-163	14	6	63	63	-123	-341	130	130	714	85	-287	-287	123	62	-152	-109	34	13	67	-8	-131	-313	105	138	734	48	-317	-255	131	62	-109	-152	34	13	-8	67	-131	-313	138	105	734	48	-255	-317	131	-14	-116	-116	48	12	-18	-18	-98	-241	92	92	759	47	-246	-246	112
119	-293	-293	64	-298	63	63	7	696	75	75	-159	84	-169	-169	-266	83	-268	-280	81	-301	68	36	-7	839	91	131	-295	153	-305	-420	-9	83	-280	-268	81	-301	36	68	-7	839	131	91	-295	153	-420	-305	-9	89	-276	-276	66	-288	59	59	23	890	119	119	-317	0	-376	-376	82	-267	61	61	-9	98	-284	-284	38	75	-299	-299	-32	856	151	151	-418	-281	53	61	21	96	-279	-291	71	113	-314	-383	81	876	136	34	-396	-281	61	53	21	96	-291	-279	71	113	-383	-314	81	876	34	136	-396	-233	61	61	20	111	-249	-249	67	40	-364	-364	117	838	54	54	-363	791	24	24	-181	19	-193	-193	-23	109	-283	-283	98	-277	90	90	-214	791	87	125	-279	117	-310	-318	80	128	-309	-309	86	-298	71	-37	-27	791	125	87	-279	117	-318	-310	80	128	-309	-309	86	-298	-37	71	-27	867	103	103	-308	50	-365	-365	115	145	-309	-309	75	-321	49	49	18	70	-293	-293	71	828	110	110	-305	-282	75	75	-39	122	-323	-323	-7	112	-308	-351	115	853	104	38	-351	-312	77	54	14	150	-312	-332	45	112	-351	-308	115	853	38	104	-351	-312	54	77	14	150	-332	-312	45	104	-344	-344	126	858	90	90	-339	-306	64	64	15	110	-333	-333	76
-309	72	46	-273	61	-283	13	4	73	823	-288	146	-271	144	8	-228	-318	62	64	-307	76	-289	9	49	39	697	-216	76	-204	97	-96	-3	-304	127	98	-318	86	-289	4	49	125	905	-299	123	-296	-25	56	-304	-293	92	98	-315	66	-262	-4	76	170	848	-258	105	-311	2	-45	-233	100	-301	8	55	-305	136	81	-295	-319	148	47	-319	126	900	-298	-28	101	-307	3	66	-304	115	56	-283	-254	103	-54	-228	162	863	-304	1	103	-284	13	87	-274	132	95	-286	-280	-27	94	-251	146	797	-289	-39	81	-286	6	99	-280	175	78	-310	-303	23	80	-220	83	780	-293	24	85	707	-300	78	-300	88	53	-1	-306	30	56	-208	58	-202	-1	-101	56	738	-220	-13	-222	-15	-38	90	-285	36	92	-221	79	-198	-113	-29	111	851	-295	103	-273	-0	69	-239	-291	152	103	-258	52	-305	-10	-32	109	822	-270	95	-280	44	-1	-184	-292	123	73	-274	52	-276	-15	9	-311	118	66	-229	112	848	-269	-3	106	-271	-12	-46	-293	176	47	-303	-275	103	14	-177	121	813	-277	32	55	-279	-26	19	-300	129	61	-278	-301	18	95	-225	155	777	-284	8	100	-297	10	90	-262	75	70	-293	-275	38	72	-211	131	792	-297	35	33	-283	14	69	-289	131	49	-271
-309	46	72	-273	61	13	-283	4	73	-288	823	146	-271	8	144	-228	-304	98	127	-318	86	4	-289	49	125	-299	905	123	-296	56	-25	-304	-318	64	62	-307	76	9	-289	49	39	-216	697	76	-204	-96	97	-3	-293	98	92	-315	66	-4	-262	76	170	-258	848	105	-311	-45	2	-233	100	8	-301	55	-305	81	136	-295	-319	47	148	-319	126	-298	900	-28	103	13	-284	87	-274	95	132	-286	-280	94	-27	-251	146	-289	797	-39	101	3	-307	66	-304	56	115	-283	-254	-54	103	-228	162	-304	863	1	81	6	-286	99	-280	78	175	-310	-303	80	23	-220	83	-293	780	24	85	-300	707	78	-300	53	88	-1	-306	56	30	-208	58	-1	-202	-101	111	-295	851	103	-273	69	-0	-239	-291	103	152	-258	52	-10	-305	-32	56	-220	738	-13	-222	-38	-15	90	-285	92	36	-221	79	-113	-198	-29	109	-270	822	95	-280	-1	44	-184	-292	73	123	-274	52	-15	-276	9	-311	66	118	-229	112	-269	848	-3	106	-12	-271	-46	-293	47	176	-303	-301	95	18	-225	155	-284	777	8	100	10	-297	90	-262	70	75	-293	-275	14	103	-177	121	-277	813	32	55	-26	-279	19	-300	61	129	-278	-275	72	38	-211	131	-297	792	35	33	14	-283	69	-289	49	131	-271
101	-352	-352	129	-13	60	60	-188	-369	158	158	1000	44	-155	-155	-78	74	-347	-311	75	1	61	-27	-74	-300	83	120	833	-26	-97	7	-24	74	-311	-347	75	1	-27	61	-74	-300	120	83	833	-26	7	-97	-24	47	-326	-326	74	4	-14	-14	-29	-220	44	44	721	-26	67	67	-64	8	95	95	-155	97	-332	-332	157	96	-160	-160	-65	-332	149	149	737	15	87	55	-153	72	-324	-281	136	55	-160	-129	1	-287	137	120	701	15	55	87	-153	72	-281	-324	136	55	-129	-160	1	-287	120	137	701	11	65	65	-140	43	-318	-318	98	-10	-120	-120	30	-261	138	138	747	-341	87	87	805	45	-89	-89	4	55	-301	-301	113	7	-19	-19	1	-298	53	29	706	-15	-13	52	-32	45	-306	-209	28	3	-2	-27	33	-298	29	53	706	-15	52	-13	-32	45	-209	-306	28	3	-27	-2	33	-273	-25	-25	700	47	11	11	3	55	-256	-256	-38	9	30	30	24	85	-163	-163	14	-341	130	130	714	6	63	63	-123	85	-287	-287	123	62	-152	-109	34	-313	105	138	734	13	67	-8	-131	48	-317	-255	131	62	-109	-152	34	-313	138	105	734	13	-8	67	-131	48	-255	-317	131	-14	-116	-116	48	-241	92	92	759	12	-18	-18	-98	47	-246	-246	112
-279	37	37	19	55	-273	-273	3	55	-273	-273	3	828	151	151	-230	-275	94	72	11	121	-318	-295	63	121	-318	-295	63	897	138	-34	-311	-275	72	94	11	121	-295	-318	63	121	-295	-318	63	897	-34	138	-311	-248	96	96	1	116	-275	-275	94	116	-275	-275	94	782	-34	-34	-241	94	-295	-295	44	-298	59	59	4	711	78	78	-18	22	-201	-201	-105	103	-300	-267	58	-296	97	69	-13	843	125	2	-232	173	-282	-294	-52	103	-267	-300	58	-296	69	97	-13	843	2	125	-232	173	-294	-282	-52	152	-297	-297	97	-247	90	90	15	778	23	23	-226	76	-309	-309	77	94	-295	-295	44	711	78	78	-18	-298	59	59	4	22	-201	-201	-105	103	-300	-267	58	843	125	2	-232	-296	97	69	-13	173	-282	-294	-52	103	-267	-300	58	843	2	125	-232	-296	69	97	-13	173	-294	-282	-52	152	-297	-297	97	778	23	23	-226	-247	90	90	15	76	-309	-309	77	761	-2	-2	87	47	-213	-213	-46	47	-213	-213	-46	-307	80	80	-113	809	95	33	-161	138	-287	-272	10	138	-287	-272	10	-309	64	53	-26	809	33	95	-161	138	-272	-287	10	138	-272	-287	10	-309	53	64	-26	778	54	54	-212	141	-287	-287	71	141	-287	-287	71	-306	43	43	5
103	-358	-11	58	-367	149	68	-158	-367	149	68	-158	151	971	-173	-75	72	-348	12	47	-300	70	-37	-86	-300	70	-37	-86	101	839	11	20	84	-330	23	97	-334	163	91	-178	-334	163	91	-178	175	738	-154	-71	76	-332	11	80	-285	131	44	-152	-285	131	44	-152	135	736	-135	0	-352	61	63	-77	66	-302	7	-29	82	829	-96	-6	-308	120	-12	3	-315	50	-14	-23	40	-303	-0	-9	15	714	41	-23	-205	36	-20	63	-326	147	81	-141	72	-278	17	52	143	705	-151	7	-303	111	52	-139	-317	106	65	-149	43	-310	12	64	138	726	-113	47	-259	120	-12	-113	-352	61	63	-77	82	829	-96	-6	66	-302	7	-29	-308	120	-12	3	-315	50	-14	-23	15	714	41	-23	40	-303	-0	-9	-205	36	-20	63	-326	147	81	-141	143	705	-151	7	72	-278	17	52	-303	111	52	-139	-317	106	65	-149	138	726	-113	47	43	-310	12	64	-259	120	-12	-113	82	697	-28	-46	-319	20	1	62	-319	20	1	62	38	-196	15	-42	-54	678	24	-6	-257	-4	34	26	-257	-4	34	26	51	-279	0	35	115	762	-151	53	-333	122	69	-126	-333	122	69	-126	37	-244	16	-5	111	748	-94	75	-239	88	-18	-117	-239	88	-18	-117	42	-239	8	-31
103	-11	-358	58	-367	68	149	-158	-367	68	149	-158	151	-173	971	-75	84	23	-330	97	-334	91	163	-178	-334	91	163	-178	175	-154	738	-71	72	12	-348	47	-300	-37	70	-86	-300	-37	70	-86	101	11	839	20	76	11	-332	80	-285	44	131	-152	-285	44	131	-152	135	-135	736	0	-352	63	61	-77	66	7	-302	-29	82	-96	829	-6	-308	-12	120	3	-326	81	147	-141	72	17	-278	52	143	-151	705	7	-303	52	111	-139	-315	-14	50	-23	40	-0	-303	-9	15	41	714	-23	-205	-20	36	63	-317	65	106	-149	43	12	-310	64	138	-113	726	47	-259	-12	120	-113	-352	63	61	-77	82	-96	829	-6	66	7	-302	-29	-308	-12	120	3	-326	81	147	-141	143	-151	705	7	72	17	-278	52	-303	52	111	-139	-315	-14	50	-23	15	41	714	-23	40	-0	-303	-9	-205	-20	36	63	-317	65	106	-149	138	-113	726	47	43	12	-310	64	-259	-12	120	-113	82	-28	697	-46	-319	1	20	62	-319	1	20	62	38	15	-196	-42	115	-151	762	53	-333	69	122	-126	-333	69	122	-126	37	16	-244	-5	-54	24	678	-6	-257	34	-4	26	-257	34	-4	26	51	0	-279	35	111	-94	748	75	-239	-18	88	-117	-239	-18	88	-117	42	8	-239	-31
165	275	275	233	272	209	209	141	272	209	209	141	193	126	126	404	176	238	247	180	257	185	181	183	257	185	181	183	170	151	311	371	176	247	238	180	257	181	185	183	257	181	185	183	170	311	151	371	155	281	281	149	234	147	147	195	234	147	147	195	351	162	162	470	233	182	182	172	185	254	254	194	195	159	159	383	256	171	171	307	272	145	141	195	159	277	224	171	168	183	183	427	220	148	345	198	272	141	145	195	159	224	277	171	168	183	183	427	220	345	148	198	212	165	165	153	197	234	234	152	203	199	199	486	309	189	189	174	233	182	182	172	195	159	159	383	185	254	254	194	256	171	171	307	272	145	141	195	168	183	183	427	159	277	224	171	220	148	345	198	272	141	145	195	168	183	183	427	159	224	277	171	220	345	148	198	212	165	165	153	203	199	199	486	197	234	234	152	309	189	189	174	93	199	199	446	284	164	164	199	284	164	164	199	131	205	205	361	158	148	193	467	228	145	206	201	228	145	206	201	200	235	284	211	158	193	148	467	228	206	145	201	228	206	145	201	200	284	235	211	176	193	193	489	204	200	200	183	204	200	200	183	235	230	230	141
870	47	65	-305	47	-290	-305	116	47	-290	-305	116	-290	80	116	-139	80	793	-320	130	-327	123	94	-319	-327	123	94	-319	97	-336	-23	16	782	127	72	-298	127	-327	-298	81	127	-327	-298	81	-327	19	81	-45	91	805	-272	83	-337	147	84	-321	-337	147	84	-321	34	-355	13	33	80	-327	-320	94	793	123	130	-319	-327	97	94	-23	123	-336	-319	16	-291	94	76	-335	94	824	-335	133	90	-331	16	46	-331	148	46	-363	91	-337	-272	84	805	147	83	-321	-337	34	84	13	147	-355	-321	33	-319	143	58	-297	143	845	-297	132	54	-362	21	58	-362	55	58	-352	80	-327	-320	94	-327	97	94	-23	793	123	130	-319	123	-336	-319	16	-291	94	76	-335	90	-331	16	46	94	824	-335	133	-331	148	46	-363	91	-337	-272	84	-337	34	84	13	805	147	83	-321	147	-355	-321	33	-319	143	58	-297	54	-362	21	58	143	845	-297	132	-362	55	58	-352	-291	90	76	16	94	-331	-335	46	94	-331	-335	46	824	148	133	-363	71	-292	19	55	-292	127	55	-386	-292	127	55	-386	127	903	-386	75	-319	54	58	21	143	-362	-297	58	143	-362	-297	58	845	55	132	-352	56	-314	19	44	-314	87	44	-293	-314	87	44	-293	87	871	-293	61
105	690	-290	60	-290	90	69	-167	-290	90	69	-167	56	-164	-8	-265	763	106	29	-278	47	-288	-180	85	47	-288	-180	85	-207	90	-23	-218	75	860	-257	80	-303	153	58	-286	-303	153	58	-286	32	-419	-12	-18	817	110	80	-281	110	-317	-290	72	110	-317	-290	72	-320	-18	87	-37	-277	88	56	-309	87	833	-283	158	62	-284	-4	-16	-293	151	32	-411	86	-311	-277	71	810	124	106	-302	-298	81	83	-29	107	-313	-313	-36	-284	120	62	-322	107	878	-281	127	66	-382	23	88	-314	21	59	-380	120	-307	-316	82	827	151	101	-294	-358	53	119	13	41	-325	-356	37	-277	88	56	-309	62	-284	-4	-16	87	833	-283	158	-293	151	32	-411	86	-311	-277	71	-298	81	83	-29	810	124	106	-302	107	-313	-313	-36	-284	120	62	-322	66	-382	23	88	107	878	-281	127	-314	21	59	-380	120	-307	-316	82	-358	53	119	13	827	151	101	-294	41	-325	-356	37	54	-316	21	88	-279	119	64	-386	-279	119	64	-386	95	877	-272	5	-317	93	115	8	96	-307	-360	55	96	-307	-360	55	850	144	42	-314	63	-349	22	109	-250	39	67	-366	-250	39	67	-366	111	844	-238	45	-354	77	132	7	93	-322	-355	74	93	-322	-355	74	845	132	83	-314
118	-277	703	79	-277	65	79	-174	-277	65	79	-174	65	-3	-174	-260	-261	53	117	842	64	-270	-300	143	64	-270	-300	143	4	26	-16	-404	78	-268	791	28	-268	85	28	-186	-268	85	28	-186	85	-192	-186	-18	-310	137	79	809	70	-292	-301	113	70	-292	-301	113	-24	-11	100	-323	-261	64	117	-300	53	-270	842	143	64	4	-300	-16	-270	26	143	-404	61	-266	-327	130	-266	110	130	860	21	68	79	-384	68	-265	-384	3	-310	70	79	-301	137	-292	809	113	70	-24	-301	100	-292	-11	113	-323	80	-311	-317	102	-311	153	102	869	7	51	124	-342	51	-312	-342	29	-261	64	117	-300	64	4	-300	-16	53	-270	842	143	-270	26	143	-404	61	-266	-327	130	21	68	79	-384	-266	110	130	860	68	-265	-384	3	-310	70	79	-301	70	-24	-301	100	137	-292	809	113	-292	-11	113	-323	80	-311	-317	102	7	51	124	-342	-311	153	102	869	51	-312	-342	29	61	21	-327	79	-266	68	130	-384	-266	68	130	-384	110	-265	860	3	23	64	127	-364	64	-234	-364	26	64	-234	-364	26	-234	132	26	878	80	7	-317	124	-311	51	102	-342	-311	51	102	-342	153	-312	869	29	15	67	120	-328	67	-320	-328	87	67	-320	-328	87	-320	161	87	821
-297	56	83	802	59	-274	-275	146	59	-274	-275	146	10	-7	-0	-233	69	-319	702	25	-290	65	74	-202	-290	65	74	-202	43	10	-11	-85	-304	33	85	691	59	-206	-296	74	59	-206	-296	74	14	-89	43	-11	66	-265	736	36	-220	76	-10	-206	-220	76	-10	-206	-34	-121	73	-45	102	-307	-296	139	-290	135	143	879	7	40	61	-320	81	-296	-312	-39	-310	92	108	-268	107	-298	852	152	63	4	-233	-45	-276	59	11	-290	99	-256	-304	105	-311	165	120	854	-5	-34	75	-240	61	-306	-288	-6	-288	65	109	-285	111	-289	812	111	14	-14	-179	3	-272	64	35	-272	102	-307	-296	139	7	40	61	-320	-290	135	143	879	81	-296	-312	-39	-310	92	108	-268	63	4	-233	-45	107	-298	852	152	-276	59	11	-290	99	-256	-304	105	-5	-34	75	-240	-311	165	120	854	61	-306	-288	-6	-288	65	109	-285	14	-14	-179	3	111	-289	812	111	-272	64	35	-272	21	97	86	-251	106	-298	-286	-24	106	-298	-286	-24	-276	117	144	791	95	13	-242	88	-285	90	14	-306	-285	90	14	-306	149	-281	786	90	10	79	99	-237	76	-301	-290	18	76	-301	-290	18	-263	104	154	776	84	14	-239	66	-286	56	42	-282	-286	56	42	-282	93	-289	788	152
105	-290	-290	69	690	90	60	-167	-290	56	69	-8	90	-164	-167	-265	-277	87	56	-283	88	833	-309	158	62	-293	-4	32	-284	151	-16	-411	75	-303	-257	58	860	153	80	-286	-303	32	58	-12	153	-419	-286	-18	-284	107	62	-281	120	878	-322	127	66	-314	23	59	-382	21	88	-380	763	47	29	-180	106	-288	-278	85	47	-207	-180	-23	-288	90	85	-218	86	810	-277	106	-311	124	71	-302	-298	107	83	-313	81	-313	-29	-36	817	110	80	-290	110	-317	-281	72	110	-320	-290	87	-317	-18	72	-37	120	827	-316	101	-307	151	82	-294	-358	41	119	-356	53	-325	13	37	-277	62	56	-4	88	-284	-309	-16	87	-293	-283	32	833	151	158	-411	54	-279	21	64	-316	119	88	-386	-279	95	64	-272	119	877	-386	5	-284	66	62	23	120	-382	-322	88	107	-314	-281	59	878	21	127	-380	63	-250	22	67	-349	39	109	-366	-250	111	67	-238	39	844	-366	45	86	-298	-277	83	-311	81	71	-29	810	107	106	-313	124	-313	-302	-36	-317	96	115	-360	93	-307	8	55	96	850	-360	42	-307	144	55	-314	120	-358	-316	119	-307	53	82	13	827	41	101	-356	151	-325	-294	37	-354	93	132	-355	77	-322	7	74	93	845	-355	83	-322	132	74	-314
-311	59	39	-276	59	829	-276	161	64	-280	17	12	-280	142	12	-232	74	-310	-294	70	697	29	74	-207	-295	69	56	7	85	-204	-25	-89	-294	120	108	-319	120	901	-319	135	93	-288	21	48	-288	-40	48	-309	103	-292	-295	102	844	148	107	-270	-280	69	64	-4	4	-295	-237	-32	74	697	-294	74	-310	29	70	-207	-295	85	56	-25	69	-204	7	-89	753	45	-20	-206	45	-277	-206	76	6	-223	57	-25	-223	74	-25	-113	103	844	-295	107	-292	148	102	-270	-280	4	64	-237	69	-295	-4	-32	827	124	76	-276	124	-292	-276	68	62	-290	-179	5	-290	60	5	-10	94	-295	15	42	-295	112	42	-294	-317	142	75	-287	142	893	-287	-41	-300	96	71	-10	110	-267	-244	-52	108	-297	-254	64	861	165	-14	-301	85	-267	14	95	-267	-31	95	-229	-269	139	95	-297	139	783	-297	-49	-285	98	94	10	21	-307	-230	77	188	-273	-297	88	762	70	21	-299	-300	110	71	-244	96	-267	-10	-52	108	861	-254	-14	-297	165	64	-301	76	-268	-160	-11	-268	65	-11	-18	815	141	28	-274	141	-308	-274	61	-285	21	94	-230	98	-307	10	77	188	762	-297	21	-273	70	88	-299	56	-281	-191	67	-281	49	67	-1	786	132	33	-287	132	-298	-287	41
-297	59	83	-275	56	-274	802	146	59	10	-275	-0	-274	-7	146	-233	102	-290	-296	143	-307	135	139	879	7	81	61	-312	40	-296	-320	-39	-304	59	85	-296	33	-206	691	74	59	14	-296	43	-206	-89	74	-11	99	-311	-304	120	-256	165	105	854	-5	61	75	-288	-34	-306	-240	-6	69	-290	702	74	-319	65	25	-202	-290	43	74	-11	65	10	-202	-85	-310	107	108	852	92	-298	-268	152	63	-276	-233	11	4	59	-45	-290	66	-220	736	-10	-265	76	36	-206	-220	-34	-10	73	76	-121	-206	-45	-288	111	109	812	65	-289	-285	111	14	-272	-179	35	-14	64	3	-272	102	7	-296	61	-307	40	139	-320	-290	81	143	-312	135	-296	879	-39	21	106	86	-286	97	-298	-251	-24	106	-276	-286	144	-298	117	-24	791	99	-5	-304	75	-256	-34	105	-240	-311	61	120	-288	165	-306	854	-6	10	76	99	-290	79	-301	-237	18	76	-263	-290	154	-301	104	18	776	-310	63	108	-233	92	4	-268	-45	107	-276	852	11	-298	59	152	-290	95	-285	-242	14	13	90	88	-306	-285	149	14	786	90	-281	-306	90	-288	14	109	-179	65	-14	-285	3	111	-272	812	35	-289	64	111	-272	84	-286	-239	42	14	56	66	-282	-286	93	42	788	56	-289	-282	152
114	-371	-378	154	-371	143	154	968	-7	66	84	-167	66	-148	-167	-87	-344	73	58	-312	71	-310	834	104	51	10	-99	-15	-68	-17	15	4	80	-308	-374	73	-308	96	73	845	16	-13	66	-86	-13	6	-86	-10	-316	58	44	-314	15	-203	708	44	-7	1	-29	-1	45	-24	-29	61	-344	71	58	834	73	-310	-312	104	51	-68	-99	15	10	-17	-15	4	66	-307	717	21	-307	51	21	-218	-22	-15	-26	49	-15	11	49	-18	-316	15	44	708	58	-203	-314	44	-7	45	-29	-29	1	-24	-1	61	-13	-260	689	-17	-260	53	-17	-284	2	43	-3	20	43	-5	20	44	23	84	90	-162	84	-150	-162	-57	93	-334	-335	168	-334	163	168	717	84	20	-155	62	-158	48	13	-141	-337	80	133	-279	132	-271	710	116	17	62	80	-136	62	-136	-136	-11	77	-288	-342	142	-288	94	142	715	67	15	-147	66	-105	-16	33	-113	-315	54	116	-328	111	-255	737	134	84	-158	-155	13	20	48	62	-141	-337	132	133	710	80	-271	-279	116	-155	68	52	-108	68	20	-108	-27	82	-319	761	135	-319	48	135	-279	67	-105	-147	33	15	-16	66	-113	-315	111	116	737	54	-255	-328	134	-100	-20	59	-102	-20	6	-102	-38	82	-239	777	94	-239	37	94	-234
105	-290	-290	69	-290	56	69	-8	690	90	60	-167	90	-164	-167	-265	-277	87	56	-283	62	-293	-4	32	88	833	-309	158	-284	151	-16	-411	75	-303	-257	58	-303	32	58	-12	860	153	80	-286	153	-419	-286	-18	-284	107	62	-281	66	-314	23	59	120	878	-322	127	-382	21	88	-380	-277	62	56	-4	87	-293	-283	32	88	-284	-309	-16	833	151	158	-411	54	-279	21	64	-279	95	64	-272	-316	119	88	-386	119	877	-386	5	-284	66	62	23	107	-314	-281	59	120	-382	-322	88	878	21	127	-380	63	-250	22	67	-250	111	67	-238	-349	39	109	-366	39	844	-366	45	763	47	29	-180	47	-207	-180	-23	106	-288	-278	85	-288	90	85	-218	86	810	-277	106	-298	107	83	-313	-311	124	71	-302	81	-313	-29	-36	817	110	80	-290	110	-320	-290	87	110	-317	-281	72	-317	-18	72	-37	120	827	-316	101	-358	41	119	-356	-307	151	82	-294	53	-325	13	37	86	-298	-277	83	810	107	106	-313	-311	81	71	-29	124	-313	-302	-36	-317	96	115	-360	96	850	-360	42	93	-307	8	55	-307	144	55	-314	120	-358	-316	119	827	41	101	-356	-307	53	82	13	151	-325	-294	37	-354	93	132	-355	93	845	-355	83	77	-322	7	74	-322	132	74	-314
-311	59	39	-276	64	-280	17	12	59	829	-276	161	-280	142	12	-232	74	-310	-294	70	-295	69	56	7	697	29	74	-207	85	-204	-25	-89	-294	120	108	-319	93	-288	21	48	120	901	-319	135	-288	-40	48	-309	103	-292	-295	102	-280	69	64	-4	844	148	107	-270	4	-295	-237	-32	94	-295	15	42	-317	142	75	-287	-295	112	42	-294	142	893	-287	-41	-300	96	71	-10	108	-297	-254	64	110	-267	-244	-52	861	165	-14	-301	85	-267	14	95	-269	139	95	-297	-267	-31	95	-229	139	783	-297	-49	-285	98	94	10	188	-273	-297	88	21	-307	-230	77	762	70	21	-299	74	697	-294	74	-295	85	56	-25	-310	29	70	-207	69	-204	7	-89	753	45	-20	-206	6	-223	57	-25	45	-277	-206	76	-223	74	-25	-113	103	844	-295	107	-280	4	64	-237	-292	148	102	-270	69	-295	-4	-32	827	124	76	-276	62	-290	-179	5	124	-292	-276	68	-290	60	5	-10	-300	110	71	-244	108	861	-254	-14	96	-267	-10	-52	-297	165	64	-301	76	-268	-160	-11	815	141	28	-274	-268	65	-11	-18	141	-308	-274	61	-285	21	94	-230	188	762	-297	21	98	-307	10	77	-273	70	88	-299	56	-281	-191	67	786	132	33	-287	-281	49	67	-1	132	-298	-287	41
-297	59	83	-275	59	10	-275	-0	56	-274	802	146	-274	-7	146	-233	102	-290	-296	143	7	81	61	-312	-307	135	139	879	40	-296	-320	-39	-304	59	85	-296	59	14	-296	43	33	-206	691	74	-206	-89	74	-11	99	-311	-304	120	-5	61	75	-288	-256	165	105	854	-34	-306	-240	-6	102	7	-296	61	-290	81	143	-312	-307	40	139	-320	135	-296	879	-39	21	106	86	-286	106	-276	-286	144	97	-298	-251	-24	-298	117	-24	791	99	-5	-304	75	-311	61	120	-288	-256	-34	105	-240	165	-306	854	-6	10	76	99	-290	76	-263	-290	154	79	-301	-237	18	-301	104	18	776	69	-290	702	74	-290	43	74	-11	-319	65	25	-202	65	10	-202	-85	-310	107	108	852	63	-276	-233	11	92	-298	-268	152	4	59	-45	-290	66	-220	736	-10	-220	-34	-10	73	-265	76	36	-206	76	-121	-206	-45	-288	111	109	812	14	-272	-179	35	65	-289	-285	111	-14	64	3	-272	-310	63	108	-233	107	-276	852	11	92	4	-268	-45	-298	59	152	-290	95	-285	-242	14	-285	149	14	786	13	90	88	-306	90	-281	-306	90	-288	14	109	-179	111	-272	812	35	65	-14	-285	3	-289	64	111	-272	84	-286	-239	42	-286	93	42	788	14	56	66	-282	56	-289	-282	152
114	-371	-378	154	-7	66	84	-167	-371	143	154	968	66	-148	-167	-87	-344	73	58	-312	51	10	-99	-15	71	-310	834	104	-68	-17	15	4	80	-308	-374	73	16	-13	66	-86	-308	96	73	845	-13	6	-86	-10	-316	58	44	-314	-7	1	-29	-1	15	-203	708	44	45	-24	-29	61	23	84	90	-162	93	-334	-335	168	84	-150	-162	-57	-334	163	168	717	84	20	-155	62	-337	80	133	-279	-158	48	13	-141	132	-271	710	116	17	62	80	-136	77	-288	-342	142	62	-136	-136	-11	-288	94	142	715	67	15	-147	66	-315	54	116	-328	-105	-16	33	-113	111	-255	737	134	-344	71	58	834	51	-68	-99	15	73	-310	-312	104	10	-17	-15	4	66	-307	717	21	-22	-15	-26	49	-307	51	21	-218	-15	11	49	-18	-316	15	44	708	-7	45	-29	-29	58	-203	-314	44	1	-24	-1	61	-13	-260	689	-17	2	43	-3	20	-260	53	-17	-284	43	-5	20	44	84	-158	-155	13	-337	132	133	710	20	48	62	-141	80	-271	-279	116	-155	68	52	-108	82	-319	761	135	68	20	-108	-27	-319	48	135	-279	67	-105	-147	33	-315	111	116	737	15	-16	66	-113	54	-255	-328	134	-100	-20	59	-102	82	-239	777	94	-20	6	-102	-38	-239	37	94	-234
-311	64	39	17	59	-280	-276	12	59	-280	-276	12	829	142	161	-232	94	-317	15	75	-295	142	42	-287	-295	142	42	-287	112	893	-294	-41	-294	93	108	21	120	-288	-319	48	120	-288	-319	48	901	-40	135	-309	85	-269	14	95	-267	139	95	-297	-267	139	95	-297	-31	783	-229	-49	74	-295	-294	56	-310	69	70	7	697	85	74	-25	29	-204	-207	-89	-300	108	71	-254	96	-297	-10	64	110	861	-244	-14	-267	165	-52	-301	103	-280	-295	64	-292	69	102	-4	844	4	107	-237	148	-295	-270	-32	-285	188	94	-297	98	-273	10	88	21	762	-230	21	-307	70	77	-299	74	-295	-294	56	697	85	74	-25	-310	69	70	7	29	-204	-207	-89	-300	108	71	-254	110	861	-244	-14	96	-297	-10	64	-267	165	-52	-301	103	-280	-295	64	844	4	107	-237	-292	69	102	-4	148	-295	-270	-32	-285	188	94	-297	21	762	-230	21	98	-273	10	88	-307	70	77	-299	753	6	-20	57	45	-223	-206	-25	45	-223	-206	-25	-277	74	76	-113	76	815	-160	28	-268	141	-11	-274	-268	141	-11	-274	65	-308	-18	61	827	62	76	-179	124	-290	-276	5	124	-290	-276	5	-292	60	68	-10	56	786	-191	33	-281	132	67	-287	-281	132	67	-287	49	-298	-1	41
85	-366	-12	57	-366	146	57	-143	-366	146	57	-143	146	990	-143	-99	-340	77	37	6	69	-314	-80	-12	69	-314	-80	-12	803	135	-3	6	72	-330	7	89	-330	157	89	-156	-330	157	89	-156	157	744	-156	-58	-314	74	75	13	135	-271	-159	47	135	-271	-159	47	712	126	8	-151	-340	69	37	-80	77	-314	6	-12	69	803	-80	-3	-314	135	-12	6	36	-304	-22	-11	-304	38	-11	12	697	40	-24	60	40	-245	60	-18	-314	135	75	-159	74	-271	13	47	135	712	-159	8	-271	126	47	-151	80	-310	-143	61	-310	45	61	15	744	121	55	-115	121	-245	-115	-18	-340	69	37	-80	69	803	-80	-3	77	-314	6	-12	-314	135	-12	6	36	-304	-22	-11	697	40	-24	60	-304	38	-11	12	40	-245	60	-18	-314	135	75	-159	135	712	-159	8	74	-271	13	47	-271	126	47	-151	80	-310	-143	61	744	121	55	-115	-310	45	61	15	121	-245	-115	-18	36	697	-22	-24	-304	40	-11	60	-304	40	-11	60	38	-245	12	-18	720	-40	-14	40	-40	-275	40	34	-40	-275	40	34	-275	63	34	-1	80	744	-143	55	-310	121	61	-115	-310	121	61	-115	45	-245	15	-18	812	88	47	-115	88	-235	-115	-28	88	-235	-115	-28	-235	59	-28	-1
114	-7	-378	84	-371	66	154	-167	-371	66	154	-167	143	-148	968	-87	23	93	90	-335	84	-334	-162	168	84	-334	-162	168	-150	163	-57	717	80	16	-374	66	-308	-13	73	-86	-308	-13	73	-86	96	6	845	-10	17	77	80	-342	62	-288	-136	142	62	-288	-136	142	-136	94	-11	715	-344	51	58	-99	73	10	-312	-15	71	-68	834	15	-310	-17	104	4	84	-337	-155	133	20	80	62	-279	-158	132	13	710	48	-271	-141	116	-316	-7	44	-29	58	1	-314	-1	15	45	708	-29	-203	-24	44	61	67	-315	-147	116	15	54	66	-328	-105	111	33	737	-16	-255	-113	134	-344	51	58	-99	71	-68	834	15	73	10	-312	-15	-310	-17	104	4	84	-337	-155	133	-158	132	13	710	20	80	62	-279	48	-271	-141	116	-316	-7	44	-29	15	45	708	-29	58	1	-314	-1	-203	-24	44	61	67	-315	-147	116	-105	111	33	737	15	54	66	-328	-16	-255	-113	134	66	-22	717	-26	-307	-15	21	49	-307	-15	21	49	51	11	-218	-18	-155	82	52	761	68	-319	-108	135	68	-319	-108	135	20	48	-27	-279	-13	2	689	-3	-260	43	-17	20	-260	43	-17	20	53	-5	-284	44	-100	82	59	777	-20	-239	-102	94	-20	-239	-102	94	6	37	-38	-234
163	273	275	208	273	185	208	130	273	185	208	130	185	161	130	456	234	185	187	220	182	244	171	202	182	244	171	202	164	179	371	303	166	240	233	209	240	159	209	174	240	159	209	174	159	306	174	387	281	149	133	272	150	222	208	153	150	222	208	153	157	353	440	190	234	182	187	171	185	244	220	202	182	164	171	371	244	179	202	303	116	268	177	150	268	156	150	221	196	173	445	181	173	231	181	356	281	150	133	208	149	222	272	153	150	157	208	440	222	353	153	190	136	225	156	172	225	186	172	227	190	207	490	190	207	276	190	193	234	182	187	171	182	164	171	371	185	244	220	202	244	179	202	303	116	268	177	150	196	173	445	181	268	156	150	221	173	231	181	356	281	150	133	208	150	157	208	440	149	222	272	153	222	353	153	190	136	225	156	172	190	207	490	190	225	186	172	227	207	276	190	193	116	196	177	445	268	173	150	181	268	173	150	181	156	231	221	356	181	163	507	179	163	213	179	207	163	213	179	207	213	189	207	280	136	190	156	490	225	207	172	190	225	207	172	190	186	276	227	193	172	167	512	214	167	220	214	190	167	220	214	190	220	151	190	234
870	65	47	-305	47	-305	-290	116	47	-305	-290	116	-290	116	80	-139	782	72	127	-298	127	-298	-327	81	127	-298	-327	81	-327	81	19	-45	80	-320	793	130	-327	94	123	-319	-327	94	123	-319	97	-23	-336	16	91	-272	805	83	-337	84	147	-321	-337	84	147	-321	34	13	-355	33	80	-320	-327	94	793	130	123	-319	-327	94	97	-23	123	-319	-336	16	91	-272	-337	84	805	83	147	-321	-337	84	34	13	147	-321	-355	33	-291	76	94	-335	94	-335	824	133	90	16	-331	46	-331	46	148	-363	-319	58	143	-297	143	-297	845	132	54	21	-362	58	-362	58	55	-352	80	-320	-327	94	-327	94	97	-23	793	130	123	-319	123	-319	-336	16	91	-272	-337	84	-337	84	34	13	805	83	147	-321	147	-321	-355	33	-291	76	94	-335	90	16	-331	46	94	-335	824	133	-331	46	148	-363	-319	58	143	-297	54	21	-362	58	143	-297	845	132	-362	58	55	-352	-291	76	90	16	94	-335	-331	46	94	-335	-331	46	824	133	148	-363	-319	58	54	21	143	-297	-362	58	143	-297	-362	58	845	132	55	-352	71	19	-292	55	-292	55	127	-386	-292	55	127	-386	127	-386	903	75	56	19	-314	44	-314	44	87	-293	-314	44	87	-293	87	-293	871	61
118	703	-277	79	-277	79	65	-174	-277	79	65	-174	65	-174	-3	-260	78	791	-268	28	-268	28	85	-186	-268	28	85	-186	85	-186	-192	-18	-261	117	53	842	64	-300	-270	143	64	-300	-270	143	4	-16	26	-404	-310	79	137	809	70	-301	-292	113	70	-301	-292	113	-24	100	-11	-323	-261	117	64	-300	53	842	-270	143	64	-300	4	-16	-270	143	26	-404	-310	79	70	-301	137	809	-292	113	70	-301	-24	100	-292	113	-11	-323	61	-327	-266	130	-266	130	110	860	21	79	68	-384	68	-384	-265	3	80	-317	-311	102	-311	102	153	869	7	124	51	-342	51	-342	-312	29	-261	117	64	-300	64	-300	4	-16	53	842	-270	143	-270	143	26	-404	-310	79	70	-301	70	-301	-24	100	137	809	-292	113	-292	113	-11	-323	61	-327	-266	130	21	79	68	-384	-266	130	110	860	68	-384	-265	3	80	-317	-311	102	7	124	51	-342	-311	102	153	869	51	-342	-312	29	61	-327	21	79	-266	130	68	-384	-266	130	68	-384	110	860	-265	3	80	-317	7	124	-311	102	51	-342	-311	102	51	-342	153	869	-312	29	23	127	64	-364	64	-364	-234	26	64	-364	-234	26	-234	26	132	878	15	120	67	-328	67	-328	-320	87	67	-328	-320	87	-320	87	161	821
105	-290	690	60	-290	69	90	-167	-290	69	90	-167	56	-8	-164	-265	75	-257	860	80	-303	58	153	-286	-303	58	153	-286	32	-12	-419	-18	763	29	106	-278	47	-180	-288	85	47	-180	-288	85	-207	-23	90	-218	817	80	110	-281	110	-290	-317	72	110	-290	-317	72	-320	87	-18	-37	-277	56	88	-309	87	-283	833	158	62	-4	-284	-16	-293	32	151	-411	-284	62	120	-322	107	-281	878	127	66	23	-382	88	-314	59	21	-380	86	-277	-311	71	810	106	124	-302	-298	83	81	-29	107	-313	-313	-36	120	-316	-307	82	827	101	151	-294	-358	119	53	13	41	-356	-325	37	-277	56	88	-309	62	-4	-284	-16	87	-283	833	158	-293	32	151	-411	-284	62	120	-322	66	23	-382	88	107	-281	878	127	-314	59	21	-380	86	-277	-311	71	-298	83	81	-29	810	106	124	-302	107	-313	-313	-36	120	-316	-307	82	-358	119	53	13	827	101	151	-294	41	-356	-325	37	54	21	-316	88	-279	64	119	-386	-279	64	119	-386	95	-272	877	5	63	22	-349	109	-250	67	39	-366	-250	67	39	-366	111	-238	844	45	-317	115	93	8	96	-360	-307	55	96	-360	-307	55	850	42	144	-314	-354	132	77	7	93	-355	-322	74	93	-355	-322	74	845	83	132	-314
-297	83	56	802	59	-275	-274	146	59	-275	-274	146	10	-0	-7	-233	-304	85	33	691	59	-296	-206	74	59	-296	-206	74	14	43	-89	-11	69	702	-319	25	-290	74	65	-202	-290	74	65	-202	43	-11	10	-85	66	736	-265	36	-220	-10	76	-206	-220	-10	76	-206	-34	73	-121	-45	102	-296	-307	139	-290	143	135	879	7	61	40	-320	81	-312	-296	-39	99	-304	-256	105	-311	120	165	854	-5	75	-34	-240	61	-288	-306	-6	-310	108	92	-268	107	852	-298	152	63	-233	4	-45	-276	11	59	-290	-288	109	65	-285	111	812	-289	111	14	-179	-14	3	-272	35	64	-272	102	-296	-307	139	7	61	40	-320	-290	143	135	879	81	-312	-296	-39	99	-304	-256	105	-5	75	-34	-240	-311	120	165	854	61	-288	-306	-6	-310	108	92	-268	63	-233	4	-45	107	852	-298	152	-276	11	59	-290	-288	109	65	-285	14	-179	-14	3	111	812	-289	111	-272	35	64	-272	21	86	97	-251	106	-286	-298	-24	106	-286	-298	-24	-276	144	117	791	10	99	79	-237	76	-290	-301	18	76	-290	-301	18	-263	154	104	776	95	-242	13	88	-285	14	90	-306	-285	14	90	-306	149	786	-281	90	84	-239	14	66	-286	42	56	-282	-286	42	56	-282	93	788	-289	152
105	-290	-290	69	690	60	90	-167	-290	69	56	-8	90	-167	-164	-265	75	-257	-303	58	860	80	153	-286	-303	58	32	-12	153	-286	-419	-18	-277	56	87	-283	88	-309	833	158	62	-4	-293	32	-284	-16	151	-411	-284	62	107	-281	120	-322	878	127	66	23	-314	59	-382	88	21	-380	763	29	47	-180	106	-278	-288	85	47	-180	-207	-23	-288	85	90	-218	817	80	110	-290	110	-281	-317	72	110	-290	-320	87	-317	72	-18	-37	86	-277	810	106	-311	71	124	-302	-298	83	107	-313	81	-29	-313	-36	120	-316	827	101	-307	82	151	-294	-358	119	41	-356	53	13	-325	37	-277	56	62	-4	88	-309	-284	-16	87	-283	-293	32	833	158	151	-411	-284	62	66	23	120	-322	-382	88	107	-281	-314	59	878	127	21	-380	54	21	-279	64	-316	88	119	-386	-279	64	95	-272	119	-386	877	5	63	22	-250	67	-349	109	39	-366	-250	67	111	-238	39	-366	844	45	86	-277	-298	83	-311	71	81	-29	810	106	107	-313	124	-302	-313	-36	120	-316	-358	119	-307	82	53	13	827	101	41	-356	151	-294	-325	37	-317	115	96	-360	93	8	-307	55	96	-360	850	42	-307	55	144	-314	-354	132	93	-355	77	7	-322	74	93	-355	845	83	-322	74	132	-314
-297	83	59	-275	56	802	-274	146	59	-275	10	-0	-274	146	-7	-233	-304	85	59	-296	33	691	-206	74	59	-296	14	43	-206	74	-89	-11	102	-296	-290	143	-307	139	135	879	7	61	81	-312	40	-320	-296	-39	99	-304	-311	120	-256	105	165	854	-5	75	61	-288	-34	-240	-306	-6	69	702	-290	74	-319	25	65	-202	-290	74	43	-11	65	-202	10	-85	66	736	-220	-10	-265	36	76	-206	-220	-10	-34	73	76	-206	-121	-45	-310	108	107	852	92	-268	-298	152	63	-233	-276	11	4	-45	59	-290	-288	109	111	812	65	-285	-289	111	14	-179	-272	35	-14	3	64	-272	102	-296	7	61	-307	139	40	-320	-290	143	81	-312	135	879	-296	-39	99	-304	-5	75	-256	105	-34	-240	-311	120	61	-288	165	854	-306	-6	21	86	106	-286	97	-251	-298	-24	106	-286	-276	144	-298	-24	117	791	10	99	76	-290	79	-237	-301	18	76	-290	-263	154	-301	18	104	776	-310	108	63	-233	92	-268	4	-45	107	852	-276	11	-298	152	59	-290	-288	109	14	-179	65	-285	-14	3	111	812	-272	35	-289	111	64	-272	95	-242	-285	14	13	88	90	-306	-285	14	149	786	90	-306	-281	90	84	-239	-286	42	14	66	56	-282	-286	42	93	788	56	-282	-289	152
-311	39	59	-276	59	-276	829	161	64	17	-280	12	-280	12	142	-232	-294	108	120	-319	120	-319	901	135	93	21	-288	48	-288	48	-40	-309	74	-294	-310	70	697	74	29	-207	-295	56	69	7	85	-25	-204	-89	103	-295	-292	102	844	107	148	-270	-280	64	69	-4	4	-237	-295	-32	74	-294	697	74	-310	70	29	-207	-295	56	85	-25	69	7	-204	-89	103	-295	844	107	-292	102	148	-270	-280	64	4	-237	69	-4	-295	-32	753	-20	45	-206	45	-206	-277	76	6	57	-223	-25	-223	-25	74	-113	827	76	124	-276	124	-276	-292	68	62	-179	-290	5	-290	5	60	-10	94	15	-295	42	-295	42	112	-294	-317	75	142	-287	142	-287	893	-41	85	14	-267	95	-267	95	-31	-229	-269	95	139	-297	139	-297	783	-49	-300	71	96	-10	110	-244	-267	-52	108	-254	-297	64	861	-14	165	-301	-285	94	98	10	21	-230	-307	77	188	-297	-273	88	762	21	70	-299	-300	71	110	-244	96	-10	-267	-52	108	-254	861	-14	-297	64	165	-301	-285	94	21	-230	98	10	-307	77	188	-297	762	21	-273	88	70	-299	76	-160	-268	-11	-268	-11	65	-18	815	28	141	-274	141	-274	-308	61	56	-191	-281	67	-281	67	49	-1	786	33	132	-287	132	-287	-298	41
114	-378	-371	154	-371	154	143	968	-7	84	66	-167	66	-167	-148	-87	80	-374	-308	73	-308	73	96	845	16	66	-13	-86	-13	-86	6	-10	-344	58	73	-312	71	834	-310	104	51	-99	10	-15	-68	15	-17	4	-316	44	58	-314	15	708	-203	44	-7	-29	1	-1	45	-29	-24	61	-344	58	71	834	73	-312	-310	104	51	-99	-68	15	10	-15	-17	4	-316	44	15	708	58	-314	-203	44	-7	-29	45	-29	1	-1	-24	61	66	717	-307	21	-307	21	51	-218	-22	-26	-15	49	-15	49	11	-18	-13	689	-260	-17	-260	-17	53	-284	2	-3	43	20	43	20	-5	44	23	90	84	-162	84	-162	-150	-57	93	-335	-334	168	-334	168	163	717	17	80	62	-136	62	-136	-136	-11	77	-342	-288	142	-288	142	94	715	84	-155	20	62	-158	13	48	-141	-337	133	80	-279	132	710	-271	116	67	-147	15	66	-105	33	-16	-113	-315	116	54	-328	111	737	-255	134	84	-155	-158	13	20	62	48	-141	-337	133	132	710	80	-279	-271	116	67	-147	-105	33	15	66	-16	-113	-315	116	111	737	54	-328	-255	134	-155	52	68	-108	68	-108	20	-27	82	761	-319	135	-319	135	48	-279	-100	59	-20	-102	-20	-102	6	-38	82	777	-239	94	-239	94	37	-234
105	-290	-290	69	-290	69	56	-8	690	60	90	-167	90	-167	-164	-265	75	-257	-303	58	-303	58	32	-12	860	80	153	-286	153	-286	-419	-18	-277	56	87	-283	62	-4	-293	32	88	-309	833	158	-284	-16	151	-411	-284	62	107	-281	66	23	-314	59	120	-322	878	127	-382	88	21	-380	-277	56	62	-4	87	-283	-293	32	88	-309	-284	-16	833	158	151	-411	-284	62	66	23	107	-281	-314	59	120	-322	-382	88	878	127	21	-380	54	21	-279	64	-279	64	95	-272	-316	88	119	-386	119	-386	877	5	63	22	-250	67	-250	67	111	-238	-349	109	39	-366	39	-366	844	45	763	29	47	-180	47	-180	-207	-23	106	-278	-288	85	-288	85	90	-218	817	80	110	-290	110	-290	-320	87	110	-281	-317	72	-317	72	-18	-37	86	-277	810	106	-298	83	107	-313	-311	71	124	-302	81	-29	-313	-36	120	-316	827	101	-358	119	41	-356	-307	82	151	-294	53	13	-325	37	86	-277	-298	83	810	106	107	-313	-311	71	81	-29	124	-302	-313	-36	120	-316	-358	119	827	101	41	-356	-307	82	53	13	151	-294	-325	37	-317	115	96	-360	96	-360	850	42	93	8	-307	55	-307	55	144	-314	-354	132	93	-355	93	-355	845	83	77	7	-322	74	-322	74	132	-314
-297	83	59	-275	59	-275	10	-0	56	802	-274	146	-274	146	-7	-233	-304	85	59	-296	59	-296	14	43	33	691	-206	74	-206	74	-89	-11	102	-296	-290	143	7	61	81	-312	-307	139	135	879	40	-320	-296	-39	99	-304	-311	120	-5	75	61	-288	-256	105	165	854	-34	-240	-306	-6	102	-296	7	61	-290	143	81	-312	-307	139	40	-320	135	879	-296	-39	99	-304	-5	75	-311	120	61	-288	-256	105	-34	-240	165	854	-306	-6	21	86	106	-286	106	-286	-276	144	97	-251	-298	-24	-298	-24	117	791	10	99	76	-290	76	-290	-263	154	79	-237	-301	18	-301	18	104	776	69	702	-290	74	-290	74	43	-11	-319	25	65	-202	65	-202	10	-85	66	736	-220	-10	-220	-10	-34	73	-265	36	76	-206	76	-206	-121	-45	-310	108	107	852	63	-233	-276	11	92	-268	-298	152	4	-45	59	-290	-288	109	111	812	14	-179	-272	35	65	-285	-289	111	-14	3	64	-272	-310	108	63	-233	107	852	-276	11	92	-268	4	-45	-298	152	59	-290	-288	109	14	-179	111	812	-272	35	65	-285	-14	3	-289	111	64	-272	95	-242	-285	14	-285	14	149	786	13	88	90	-306	90	-306	-281	90	84	-239	-286	42	-286	42	93	788	14	66	56	-282	56	-282	-289	152
-311	39	59	-276	64	17	-280	12	59	-276	829	161	-280	12	142	-232	-294	108	120	-319	93	21	-288	48	120	-319	901	135	-288	48	-40	-309	74	-294	-310	70	-295	56	69	7	697	74	29	-207	85	-25	-204	-89	103	-295	-292	102	-280	64	69	-4	844	107	148	-270	4	-237	-295	-32	94	15	-295	42	-317	75	142	-287	-295	42	112	-294	142	-287	893	-41	85	14	-267	95	-269	95	139	-297	-267	95	-31	-229	139	-297	783	-49	-300	71	96	-10	108	-254	-297	64	110	-244	-267	-52	861	-14	165	-301	-285	94	98	10	188	-297	-273	88	21	-230	-307	77	762	21	70	-299	74	-294	697	74	-295	56	85	-25	-310	70	29	-207	69	7	-204	-89	103	-295	844	107	-280	64	4	-237	-292	102	148	-270	69	-4	-295	-32	753	-20	45	-206	6	57	-223	-25	45	-206	-277	76	-223	-25	74	-113	827	76	124	-276	62	-179	-290	5	124	-276	-292	68	-290	5	60	-10	-300	71	110	-244	108	-254	861	-14	96	-10	-267	-52	-297	64	165	-301	-285	94	21	-230	188	-297	762	21	98	10	-307	77	-273	88	70	-299	76	-160	-268	-11	815	28	141	-274	-268	-11	65	-18	141	-274	-308	61	56	-191	-281	67	786	33	132	-287	-281	67	49	-1	132	-287	-298	41
114	-378	-371	154	-7	84	66	-167	-371	154	143	968	66	-167	-148	-87	80	-374	-308	73	16	66	-13	-86	-308	73	96	845	-13	-86	6	-10	-344	58	73	-312	51	-99	10	-15	71	834	-310	104	-68	15	-17	4	-316	44	58	-314	-7	-29	1	-1	15	708	-203	44	45	-29	-24	61	23	90	84	-162	93	-335	-334	168	84	-162	-150	-57	-334	168	163	717	17	80	62	-136	77	-342	-288	142	62	-136	-136	-11	-288	142	94	715	84	-155	20	62	-337	133	80	-279	-158	13	48	-141	132	710	-271	116	67	-147	15	66	-315	116	54	-328	-105	33	-16	-113	111	737	-255	134	-344	58	71	834	51	-99	-68	15	73	-312	-310	104	10	-15	-17	4	-316	44	15	708	-7	-29	45	-29	58	-314	-203	44	1	-1	-24	61	66	717	-307	21	-22	-26	-15	49	-307	21	51	-218	-15	49	11	-18	-13	689	-260	-17	2	-3	43	20	-260	-17	53	-284	43	20	-5	44	84	-155	-158	13	-337	133	132	710	20	62	48	-141	80	-279	-271	116	67	-147	-105	33	-315	116	111	737	15	66	-16	-113	54	-328	-255	134	-155	52	68	-108	82	761	-319	135	68	-108	20	-27	-319	135	48	-279	-100	59	-20	-102	82	777	-239	94	-20	-102	6	-38	-239	94	37	-234
-311	39	64	17	59	-276	-280	12	59	-276	-280	12	829	161	142	-232	-294	108	93	21	120	-319	-288	48	120	-319	-288	48	901	135	-40	-309	94	15	-317	75	-295	42	142	-287	-295	42	142	-287	112	-294	893	-41	85	14	-269	95	-267	95	139	-297	-267	95	139	-297	-31	-229	783	-49	74	-294	-295	56	-310	70	69	7	697	74	85	-25	29	-207	-204	-89	103	-295	-280	64	-292	102	69	-4	844	107	4	-237	148	-270	-295	-32	-300	71	108	-254	96	-10	-297	64	110	-244	861	-14	-267	-52	165	-301	-285	94	188	-297	98	10	-273	88	21	-230	762	21	-307	77	70	-299	74	-294	-295	56	697	74	85	-25	-310	70	69	7	29	-207	-204	-89	103	-295	-280	64	844	107	4	-237	-292	102	69	-4	148	-270	-295	-32	-300	71	108	-254	110	-244	861	-14	96	-10	-297	64	-267	-52	165	-301	-285	94	188	-297	21	-230	762	21	98	10	-273	88	-307	77	70	-299	753	-20	6	57	45	-206	-223	-25	45	-206	-223	-25	-277	76	74	-113	827	76	62	-179	124	-276	-290	5	124	-276	-290	5	-292	68	60	-10	76	-160	815	28	-268	-11	141	-274	-268	-11	141	-274	65	-18	-308	61	56	-191	786	33	-281	67	132	-287	-281	67	132	-287	49	-1	-298	41
114	-378	-7	84	-371	154	66	-167	-371	154	66	-167	143	968	-148	-87	80	-374	16	66	-308	73	-13	-86	-308	73	-13	-86	96	845	6	-10	23	90	93	-335	84	-162	-334	168	84	-162	-334	168	-150	-57	163	717	17	80	77	-342	62	-136	-288	142	62	-136	-288	142	-136	-11	94	715	-344	58	51	-99	73	-312	10	-15	71	834	-68	15	-310	104	-17	4	-316	44	-7	-29	58	-314	1	-1	15	708	45	-29	-203	44	-24	61	84	-155	-337	133	20	62	80	-279	-158	13	132	710	48	-141	-271	116	67	-147	-315	116	15	66	54	-328	-105	33	111	737	-16	-113	-255	134	-344	58	51	-99	71	834	-68	15	73	-312	10	-15	-310	104	-17	4	-316	44	-7	-29	15	708	45	-29	58	-314	1	-1	-203	44	-24	61	84	-155	-337	133	-158	13	132	710	20	62	80	-279	48	-141	-271	116	67	-147	-315	116	-105	33	111	737	15	66	54	-328	-16	-113	-255	134	66	717	-22	-26	-307	21	-15	49	-307	21	-15	49	51	-218	11	-18	-13	689	2	-3	-260	-17	43	20	-260	-17	43	20	53	-284	-5	44	-155	52	82	761	68	-108	-319	135	68	-108	-319	135	20	-27	48	-279	-100	59	82	777	-20	-102	-239	94	-20	-102	-239	94	6	-38	37	-234
85	-12	-366	57	-366	57	146	-143	-366	57	146	-143	146	-143	990	-99	72	7	-330	89	-330	89	157	-156	-330	89	157	-156	157	-156	744	-58	-340	37	77	6	69	-80	-314	-12	69	-80	-314	-12	803	-3	135	6	-314	75	74	13	135	-159	-271	47	135	-159	-271	47	712	8	126	-151	-340	37	69	-80	77	6	-314	-12	69	-80	803	-3	-314	-12	135	6	-314	75	135	-159	74	13	-271	47	135	-159	712	8	-271	47	126	-151	36	-22	-304	-11	-304	-11	38	12	697	-24	40	60	40	60	-245	-18	80	-143	-310	61	-310	61	45	15	744	55	121	-115	121	-115	-245	-18	-340	37	69	-80	69	-80	803	-3	77	6	-314	-12	-314	-12	135	6	-314	75	135	-159	135	-159	712	8	74	13	-271	47	-271	47	126	-151	36	-22	-304	-11	697	-24	40	60	-304	-11	38	12	40	60	-245	-18	80	-143	-310	61	744	55	121	-115	-310	61	45	15	121	-115	-245	-18	36	-22	697	-24	-304	-11	40	60	-304	-11	40	60	38	12	-245	-18	80	-143	744	55	-310	61	121	-115	-310	61	121	-115	45	15	-245	-18	720	-14	-40	40	-40	40	-275	34	-40	40	-275	34	-275	34	63	-1	812	47	88	-115	88	-115	-235	-28	88	-115	-235	-28	-235	-28	59	-1
163	275	273	208	273	208	185	130	273	208	185	130	185	130	161	456	166	233	240	209	240	209	159	174	240	209	159	174	159	174	306	387	234	187	185	220	182	171	244	202	182	171	244	202	164	371	179	303	281	133	149	272	150	208	222	153	150	208	222	153	157	440	353	190	234	187	182	171	185	220	244	202	182	171	164	371	244	202	179	303	281	133	150	208	149	272	222	153	150	208	157	440	222	153	353	190	116	177	268	150	268	150	156	221	196	445	173	181	173	181	231	356	136	156	225	172	225	172	186	227	190	490	207	190	207	190	276	193	234	187	182	171	182	171	164	371	185	220	244	202	244	202	179	303	281	133	150	208	150	208	157	440	149	272	222	153	222	153	353	190	116	177	268	150	196	445	173	181	268	150	156	221	173	181	231	356	136	156	225	172	190	490	207	190	225	172	186	227	207	190	276	193	116	177	196	445	268	150	173	181	268	150	173	181	156	221	231	356	136	156	190	490	225	172	207	190	225	172	207	190	186	227	276	193	181	507	163	179	163	179	213	207	163	179	213	207	213	207	189	280	172	512	167	214	167	214	220	190	167	214	220	190	220	190	151	234
821	49	49	-291	49	-291	-291	114	49	-291	-291	114	-291	114	114	-166	73	769	-312	129	-312	129	86	-322	-312	129	86	-322	86	-322	-18	-3	73	-312	769	129	-312	86	129	-322	-312	86	129	-322	86	-18	-322	-3	-305	76	76	811	83	-332	-332	157	83	-332	-332	157	20	46	46	-357	73	-312	-312	86	769	129	129	-322	-312	86	86	-18	129	-322	-322	-3	-305	76	83	-332	76	811	-332	157	83	-332	20	46	-332	157	46	-357	-305	83	76	-332	76	-332	811	157	83	20	-332	46	-332	46	157	-357	54	-298	-298	140	-298	140	140	870	19	54	54	-375	54	-375	-375	56	73	-312	-312	86	-312	86	86	-18	769	129	129	-322	129	-322	-322	-3	-305	76	83	-332	83	-332	20	46	76	811	-332	157	-332	157	46	-357	-305	83	76	-332	83	20	-332	46	76	-332	811	157	-332	46	157	-357	54	-298	-298	140	19	54	54	-375	-298	140	140	870	54	-375	-375	56	-305	83	83	20	76	-332	-332	46	76	-332	-332	46	811	157	157	-357	54	-298	19	54	-298	140	54	-375	-298	140	54	-375	140	870	-375	56	54	19	-298	54	-298	54	140	-375	-298	54	140	-375	140	-375	870	56	17	53	53	-304	53	-304	-304	67	53	-304	-304	67	-304	67	67	894
115	716	-284	81	-284	81	54	-167	-284	81	54	-167	54	-167	6	-292	825	101	32	-268	32	-268	-193	91	32	-268	-193	91	-193	91	-72	-244	-274	103	75	822	60	-296	-293	153	60	-296	-293	153	11	2	15	-404	105	-301	786	111	-301	65	110	-292	-301	65	110	-292	83	-19	-325	-11	-274	103	60	-296	75	822	-293	153	60	-296	11	2	-293	153	15	-404	105	-301	-301	65	786	111	110	-292	-301	65	83	-19	110	-292	-325	-11	64	-317	-288	120	-288	120	109	860	19	92	64	-378	64	-378	-283	14	-312	86	100	-309	100	-309	852	135	113	14	-370	58	-370	58	55	-307	-274	103	60	-296	60	-296	11	2	75	822	-293	153	-293	153	15	-404	105	-301	-301	65	-301	65	83	-19	786	111	110	-292	110	-292	-325	-11	64	-317	-288	120	19	92	64	-378	-288	120	109	860	64	-378	-283	14	-312	86	100	-309	113	14	-370	58	100	-309	852	135	-370	58	55	-307	64	-317	19	92	-288	120	64	-378	-288	120	64	-378	109	860	-283	14	-312	86	113	14	100	-309	-370	58	100	-309	-370	58	852	135	55	-307	23	119	72	-337	72	-337	-260	22	72	-337	-260	22	-260	22	133	827	132	23	-360	72	-360	72	84	-306	-360	72	84	-306	84	-306	852	118
115	-284	716	81	-284	54	81	-167	-284	54	81	-167	54	6	-167	-292	-274	75	103	822	60	-293	-296	153	60	-293	-296	153	11	15	2	-404	825	32	101	-268	32	-193	-268	91	32	-193	-268	91	-193	-72	91	-244	105	786	-301	111	-301	110	65	-292	-301	110	65	-292	83	-325	-19	-11	-274	60	103	-296	75	-293	822	153	60	11	-296	2	-293	15	153	-404	64	-288	-317	120	-288	109	120	860	19	64	92	-378	64	-283	-378	14	105	-301	-301	65	786	110	111	-292	-301	83	65	-19	110	-325	-292	-11	-312	100	86	-309	100	852	-309	135	113	-370	14	58	-370	55	58	-307	-274	60	103	-296	60	11	-296	2	75	-293	822	153	-293	15	153	-404	64	-288	-317	120	19	64	92	-378	-288	109	120	860	64	-283	-378	14	105	-301	-301	65	-301	83	65	-19	786	110	111	-292	110	-325	-292	-11	-312	100	86	-309	113	-370	14	58	100	852	-309	135	-370	55	58	-307	64	19	-317	92	-288	64	120	-378	-288	64	120	-378	109	-283	860	14	23	72	119	-337	72	-260	-337	22	72	-260	-337	22	-260	133	22	827	-312	113	86	14	100	-370	-309	58	100	-370	-309	58	852	55	135	-307	132	-360	23	72	-360	84	72	-306	-360	84	72	-306	84	852	-306	118
-301	59	59	820	51	-278	-278	148	51	-278	-278	148	23	4	4	-198	67	-298	711	39	-287	68	81	-208	-287	68	81	-208	50	7	-37	-88	67	711	-298	39	-287	81	68	-208	-287	81	68	-208	50	-37	7	-88	717	59	59	-279	30	-206	-206	68	30	-206	-206	68	61	-44	-44	-141	107	-316	-316	144	-310	137	137	872	10	45	45	-293	92	-280	-280	-34	-301	108	107	-268	118	-296	852	155	64	4	-226	-38	-279	64	-1	-303	-301	107	108	-268	118	852	-296	155	64	-226	4	-38	-279	-1	64	-303	110	-276	-276	71	837	108	108	-294	-170	13	13	-29	53	-287	-287	66	107	-316	-316	144	10	45	45	-293	-310	137	137	872	92	-280	-280	-34	-301	108	107	-268	64	4	-226	-38	118	-296	852	155	-279	64	-1	-303	-301	107	108	-268	64	-226	4	-38	118	852	-296	155	-279	-1	64	-303	110	-276	-276	71	-170	13	13	-29	837	108	108	-294	53	-287	-287	66	17	92	92	-225	110	-291	-291	-28	110	-291	-291	-28	-291	155	155	767	99	15	-225	80	-299	92	14	-296	-299	92	14	-296	181	-284	773	99	99	-225	15	80	-299	14	92	-296	-299	14	92	-296	181	773	-284	99	-203	82	82	17	50	-288	-288	57	50	-288	-288	57	787	118	118	-301
115	-284	-284	54	716	81	81	-167	-284	54	54	6	81	-167	-167	-292	-274	75	60	-293	103	822	-296	153	60	-293	11	15	-296	153	2	-404	-274	60	75	-293	103	-296	822	153	60	11	-293	15	-296	2	153	-404	64	-288	-288	109	-317	120	120	860	19	64	64	-283	92	-378	-378	14	825	32	32	-193	101	-268	-268	91	32	-193	-193	-72	-268	91	91	-244	105	786	-301	110	-301	111	65	-292	-301	110	83	-325	65	-292	-19	-11	105	-301	786	110	-301	65	111	-292	-301	83	110	-325	65	-19	-292	-11	-312	100	100	852	86	-309	-309	135	113	-370	-370	55	14	58	58	-307	-274	60	60	11	103	-296	-296	2	75	-293	-293	15	822	153	153	-404	64	-288	19	64	-317	120	92	-378	-288	109	64	-283	120	860	-378	14	64	19	-288	64	-317	92	120	-378	-288	64	109	-283	120	-378	860	14	23	72	72	-260	119	-337	-337	22	72	-260	-260	133	-337	22	22	827	105	-301	-301	83	-301	65	65	-19	786	110	110	-325	111	-292	-292	-11	-312	100	113	-370	86	-309	14	58	100	852	-370	55	-309	135	58	-307	-312	113	100	-370	86	14	-309	58	100	-370	852	55	-309	58	135	-307	132	-360	-360	84	23	72	72	-306	-360	84	84	852	72	-306	-306	118
-301	59	51	-278	59	820	-278	148	51	-278	23	4	-278	148	4	-198	67	-298	-287	68	711	39	81	-208	-287	68	50	7	81	-208	-37	-88	107	-316	-310	137	-316	144	137	872	10	45	92	-280	45	-293	-280	-34	-301	108	118	-296	107	-268	852	155	64	4	-279	64	-226	-38	-1	-303	67	711	-287	81	-298	39	68	-208	-287	81	50	-37	68	-208	7	-88	717	59	30	-206	59	-279	-206	68	30	-206	61	-44	-206	68	-44	-141	-301	107	118	852	108	-268	-296	155	64	-226	-279	-1	4	-38	64	-303	110	-276	837	108	-276	71	108	-294	-170	13	53	-287	13	-29	-287	66	107	-316	10	45	-316	144	45	-293	-310	137	92	-280	137	872	-280	-34	-301	108	64	4	107	-268	-226	-38	118	-296	-279	64	852	155	-1	-303	17	92	110	-291	92	-225	-291	-28	110	-291	-291	155	-291	-28	155	767	99	15	-299	92	-225	80	14	-296	-299	92	181	-284	14	-296	773	99	-301	107	64	-226	108	-268	4	-38	118	852	-279	-1	-296	155	64	-303	110	-276	-170	13	-276	71	13	-29	837	108	53	-287	108	-294	-287	66	99	-225	-299	14	15	80	92	-296	-299	14	181	773	92	-296	-284	99	-203	82	50	-288	82	17	-288	57	50	-288	787	118	-288	57	118	-301
-301	51	59	-278	59	-278	820	148	51	23	-278	4	-278	4	148	-198	107	-310	-316	137	-316	137	144	872	10	92	45	-280	45	-280	-293	-34	67	-287	-298	68	711	81	39	-208	-287	50	68	7	81	-37	-208	-88	-301	118	108	-296	107	852	-268	155	64	-279	4	64	-226	-1	-38	-303	67	-287	711	81	-298	68	39	-208	-287	50	81	-37	68	7	-208	-88	-301	118	107	852	108	-296	-268	155	64	-279	-226	-1	4	64	-38	-303	717	30	59	-206	59	-206	-279	68	30	61	-206	-44	-206	-44	68	-141	110	837	-276	108	-276	108	71	-294	-170	53	13	-287	13	-287	-29	66	107	10	-316	45	-316	45	144	-293	-310	92	137	-280	137	-280	872	-34	17	110	92	-291	92	-291	-225	-28	110	-291	-291	155	-291	155	-28	767	-301	64	108	4	107	-226	-268	-38	118	-279	-296	64	852	-1	155	-303	99	-299	15	92	-225	14	80	-296	-299	181	92	-284	14	773	-296	99	-301	64	107	-226	108	4	-268	-38	118	-279	852	-1	-296	64	155	-303	99	-299	-225	14	15	92	80	-296	-299	181	14	773	92	-284	-296	99	110	-170	-276	13	-276	13	71	-29	837	53	108	-287	108	-287	-294	66	-203	50	82	-288	82	-288	17	57	50	787	-288	118	-288	118	57	-301
102	-370	-370	146	-370	146	146	954	-10	74	74	-153	74	-153	-153	-91	-350	76	53	-315	53	-315	807	140	60	9	-80	-9	-80	-9	9	-4	-350	53	76	-315	53	807	-315	140	60	-80	9	-9	-80	9	-9	-4	39	-300	-300	68	686	28	28	-240	-26	-2	-2	8	-12	48	48	-25	-350	53	53	807	76	-315	-315	140	60	-80	-80	9	9	-9	-9	-4	39	-300	686	28	-300	68	28	-240	-26	-2	-12	48	-2	8	48	-25	39	686	-300	28	-300	28	68	-240	-26	-12	-2	48	-2	48	8	-25	644	-21	-21	-250	-21	-250	-250	54	29	19	19	25	19	25	25	-0	19	99	99	-159	99	-159	-159	-64	80	-332	-332	148	-332	148	148	743	77	10	-149	57	-149	57	-26	-114	-333	80	143	-285	143	-285	691	128	77	-149	10	57	-149	-26	57	-114	-333	143	80	-285	143	691	-285	128	-158	80	80	14	44	-115	-115	-17	93	-313	-313	53	717	129	129	-263	77	-149	-149	-26	10	57	57	-114	-333	143	143	691	80	-285	-285	128	-158	80	44	-115	80	14	-115	-17	93	-313	717	129	-313	53	129	-263	-158	44	80	-115	80	-115	14	-17	93	717	-313	129	-313	129	53	-263	78	-115	-115	-25	-115	-25	-25	-0	782	103	103	-254	103	-254	-254	56
115	-284	-284	54	-284	54	54	6	716	81	81	-167	81	-167	-167	-292	-274	75	60	-293	60	-293	11	15	103	822	-296	153	-296	153	2	-404	-274	60	75	-293	60	11	-293	15	103	-296	822	153	-296	2	153	-404	64	-288	-288	109	19	64	64	-283	-317	120	120	860	92	-378	-378	14	-274	60	60	11	75	-293	-293	15	103	-296	-296	2	822	153	153	-404	64	-288	19	64	-288	109	64	-283	-317	120	92	-378	120	860	-378	14	64	19	-288	64	-288	64	109	-283	-317	92	120	-378	120	-378	860	14	23	72	72	-260	72	-260	-260	133	119	-337	-337	22	-337	22	22	827	825	32	32	-193	32	-193	-193	-72	101	-268	-268	91	-268	91	91	-244	105	786	-301	110	-301	110	83	-325	-301	111	65	-292	65	-292	-19	-11	105	-301	786	110	-301	83	110	-325	-301	65	111	-292	65	-19	-292	-11	-312	100	100	852	113	-370	-370	55	86	-309	-309	135	14	58	58	-307	105	-301	-301	83	786	110	110	-325	-301	65	65	-19	111	-292	-292	-11	-312	100	113	-370	100	852	-370	55	86	-309	14	58	-309	135	58	-307	-312	113	100	-370	100	-370	852	55	86	14	-309	58	-309	58	135	-307	132	-360	-360	84	-360	84	84	852	23	72	72	-306	72	-306	-306	118
-301	59	51	-278	51	-278	23	4	59	820	-278	148	-278	148	4	-198	67	-298	-287	68	-287	68	50	7	711	39	81	-208	81	-208	-37	-88	107	-316	-310	137	10	45	92	-280	-316	144	137	872	45	-293	-280	-34	-301	108	118	-296	64	4	-279	64	107	-268	852	155	-226	-38	-1	-303	107	-316	10	45	-310	137	92	-280	-316	144	45	-293	137	872	-280	-34	-301	108	64	4	118	-296	-279	64	107	-268	-226	-38	852	155	-1	-303	17	92	110	-291	110	-291	-291	155	92	-225	-291	-28	-291	-28	155	767	99	15	-299	92	-299	92	181	-284	-225	80	14	-296	14	-296	773	99	67	711	-287	81	-287	81	50	-37	-298	39	68	-208	68	-208	7	-88	717	59	30	-206	30	-206	61	-44	59	-279	-206	68	-206	68	-44	-141	-301	107	118	852	64	-226	-279	-1	108	-268	-296	155	4	-38	64	-303	110	-276	837	108	-170	13	53	-287	-276	71	108	-294	13	-29	-287	66	-301	107	64	-226	118	852	-279	-1	108	-268	4	-38	-296	155	64	-303	110	-276	-170	13	837	108	53	-287	-276	71	13	-29	108	-294	-287	66	99	-225	-299	14	-299	14	181	773	15	80	92	-296	92	-296	-284	99	-203	82	50	-288	50	-288	787	118	82	17	-288	57	-288	57	118	-301
-301	51	59	-278	51	23	-278	4	59	-278	820	148	-278	4	148	-198	107	-310	-316	137	10	92	45	-280	-316	137	144	872	45	-280	-293	-34	67	-287	-298	68	-287	50	68	7	711	81	39	-208	81	-37	-208	-88	-301	118	108	-296	64	-279	4	64	107	852	-268	155	-226	-1	-38	-303	107	10	-316	45	-310	92	137	-280	-316	45	144	-293	137	-280	872	-34	17	110	92	-291	110	-291	-291	155	92	-291	-225	-28	-291	155	-28	767	-301	64	108	4	118	-279	-296	64	107	-226	-268	-38	852	-1	155	-303	99	-299	15	92	-299	181	92	-284	-225	14	80	-296	14	773	-296	99	67	-287	711	81	-287	50	81	-37	-298	68	39	-208	68	7	-208	-88	-301	118	107	852	64	-279	-226	-1	108	-296	-268	155	4	64	-38	-303	717	30	59	-206	30	61	-206	-44	59	-206	-279	68	-206	-44	68	-141	110	837	-276	108	-170	53	13	-287	-276	108	71	-294	13	-287	-29	66	-301	64	107	-226	118	-279	852	-1	108	4	-268	-38	-296	64	155	-303	99	-299	-225	14	-299	181	14	773	15	92	80	-296	92	-284	-296	99	110	-170	-276	13	837	53	108	-287	-276	13	71	-29	108	-287	-294	66	-203	50	82	-288	50	787	-288	118	82	-288	17	57	-288	118	57	-301
102	-370	-370	146	-10	74	74	-153	-370	146	146	954	74	-153	-153	-91	-350	76	53	-315	60	9	-80	-9	53	-315	807	140	-80	-9	9	-4	-350	53	76	-315	60	-80	9	-9	53	807	-315	140	-80	9	-9	-4	39	-300	-300	68	-26	-2	-2	8	686	28	28	-240	-12	48	48	-25	19	99	99	-159	80	-332	-332	148	99	-159	-159	-64	-332	148	148	743	77	10	-149	57	-333	80	143	-285	-149	57	-26	-114	143	-285	691	128	77	-149	10	57	-333	143	80	-285	-149	-26	57	-114	143	691	-285	128	-158	80	80	14	93	-313	-313	53	44	-115	-115	-17	717	129	129	-263	-350	53	53	807	60	-80	-80	9	76	-315	-315	140	9	-9	-9	-4	39	-300	686	28	-26	-2	-12	48	-300	68	28	-240	-2	8	48	-25	39	686	-300	28	-26	-12	-2	48	-300	28	68	-240	-2	48	8	-25	644	-21	-21	-250	29	19	19	25	-21	-250	-250	54	19	25	25	-0	77	-149	-149	-26	-333	143	143	691	10	57	57	-114	80	-285	-285	128	-158	80	44	-115	93	-313	717	129	80	14	-115	-17	-313	53	129	-263	-158	44	80	-115	93	717	-313	129	80	-115	14	-17	-313	129	53	-263	78	-115	-115	-25	782	103	103	-254	-115	-25	-25	-0	103	-254	-254	56
-301	51	51	23	59	-278	-278	4	59	-278	-278	4	820	148	148	-198	107	-310	10	92	-316	137	45	-280	-316	137	45	-280	144	872	-293	-34	107	10	-310	92	-316	45	137	-280	-316	45	137	-280	144	-293	872	-34	17	110	110	-291	92	-291	-291	155	92	-291	-291	155	-225	-28	-28	767	67	-287	-287	50	-298	68	68	7	711	81	81	-37	39	-208	-208	-88	-301	118	64	-279	108	-296	4	64	107	852	-226	-1	-268	155	-38	-303	-301	64	118	-279	108	4	-296	64	107	-226	852	-1	-268	-38	155	-303	99	-299	-299	181	15	92	92	-284	-225	14	14	773	80	-296	-296	99	67	-287	-287	50	711	81	81	-37	-298	68	68	7	39	-208	-208	-88	-301	118	64	-279	107	852	-226	-1	108	-296	4	64	-268	155	-38	-303	-301	64	118	-279	107	-226	852	-1	108	4	-296	64	-268	-38	155	-303	99	-299	-299	181	-225	14	14	773	15	92	92	-284	80	-296	-296	99	717	30	30	61	59	-206	-206	-44	59	-206	-206	-44	-279	68	68	-141	110	837	-170	53	-276	108	13	-287	-276	108	13	-287	71	-294	-29	66	110	-170	837	53	-276	13	108	-287	-276	13	108	-287	71	-29	-294	66	-203	50	50	787	82	-288	-288	118	82	-288	-288	118	17	57	57	-301
102	-370	-10	74	-370	146	74	-153	-370	146	74	-153	146	954	-153	-91	-350	76	60	9	53	-315	-80	-9	53	-315	-80	-9	807	140	9	-4	19	99	80	-332	99	-159	-332	148	99	-159	-332	148	-159	-64	148	743	77	10	-333	80	-149	57	143	-285	-149	57	143	-285	-26	-114	691	128	-350	53	60	-80	76	-315	9	-9	53	807	-80	9	-315	140	-9	-4	39	-300	-26	-2	-300	68	-2	8	686	28	-12	48	28	-240	48	-25	77	-149	-333	143	10	57	80	-285	-149	-26	143	691	57	-114	-285	128	-158	80	93	-313	80	14	-313	53	44	-115	717	129	-115	-17	129	-263	-350	53	60	-80	53	807	-80	9	76	-315	9	-9	-315	140	-9	-4	39	-300	-26	-2	686	28	-12	48	-300	68	-2	8	28	-240	48	-25	77	-149	-333	143	-149	-26	143	691	10	57	80	-285	57	-114	-285	128	-158	80	93	-313	44	-115	717	129	80	14	-313	53	-115	-17	129	-263	39	686	-26	-12	-300	28	-2	48	-300	28	-2	48	68	-240	8	-25	644	-21	29	19	-21	-250	19	25	-21	-250	19	25	-250	54	25	-0	-158	44	93	717	80	-115	-313	129	80	-115	-313	129	14	-17	53	-263	78	-115	782	103	-115	-25	103	-254	-115	-25	103	-254	-25	-0	-254	56
102	-10	-370	74	-370	74	146	-153	-370	74	146	-153	146	-153	954	-91	19	80	99	-332	99	-332	-159	148	99	-332	-159	148	-159	148	-64	743	-350	60	76	9	53	-80	-315	-9	53	-80	-315	-9	807	9	140	-4	77	-333	10	80	-149	143	57	-285	-149	143	57	-285	-26	691	-114	128	-350	60	53	-80	76	9	-315	-9	53	-80	807	9	-315	-9	140	-4	77	-333	-149	143	10	80	57	-285	-149	143	-26	691	57	-285	-114	128	39	-26	-300	-2	-300	-2	68	8	686	-12	28	48	28	48	-240	-25	-158	93	80	-313	80	-313	14	53	44	717	-115	129	-115	129	-17	-263	-350	60	53	-80	53	-80	807	9	76	9	-315	-9	-315	-9	140	-4	77	-333	-149	143	-149	143	-26	691	10	80	57	-285	57	-285	-114	128	39	-26	-300	-2	686	-12	28	48	-300	-2	68	8	28	48	-240	-25	-158	93	80	-313	44	717	-115	129	80	-313	14	53	-115	129	-17	-263	39	-26	686	-12	-300	-2	28	48	-300	-2	28	48	68	8	-240	-25	-158	93	44	717	80	-313	-115	129	80	-313	-115	129	14	53	-17	-263	644	29	-21	19	-21	19	-250	25	-21	19	-250	25	-250	25	54	-0	78	782	-115	103	-115	103	-25	-254	-115	103	-25	-254	-25	-254	-0	56
184	269	269	197	269	197	197	129	269	197	197	129	197	129	129	392	202	212	188	237	188	237	165	162	188	237	165	162	165	162	363	316	202	188	212	237	188	165	237	162	188	165	237	162	165	363	162	316	140	260	260	145	195	156	156	218	195	156	156	218	399	174	174	350	202	188	188	165	212	237	237	162	188	165	165	363	237	162	162	316	140	260	195	156	260	145	156	218	195	156	399	174	156	218	174	350	140	195	260	156	260	156	145	218	195	399	156	174	156	174	218	350	152	126	126	226	126	226	226	209	480	182	182	223	182	223	223	243	202	188	188	165	188	165	165	363	212	237	237	162	237	162	162	316	140	260	195	156	195	156	399	174	260	145	156	218	156	218	174	350	140	195	260	156	195	399	156	174	260	156	145	218	156	174	218	350	152	126	126	226	480	182	182	223	126	226	226	209	182	223	223	243	140	195	195	399	260	156	156	174	260	156	156	174	145	218	218	350	152	126	480	182	126	226	182	223	126	226	182	223	226	209	223	243	152	480	126	182	126	182	226	223	126	182	226	223	226	223	209	243	473	152	152	186	152	186	186	222	152	186	186	222	186	222	222	267


==> anc/Csym_2.txt <==
634	-65	-65	-709	874	-203	-645	-231	874	-645	-203	-231	758	-469	-469	-24
-65	660	-563	15	-191	588	-437	87	-389	743	-357	48	-289	702	-407	39
-65	-563	660	15	-389	-357	743	48	-191	-437	588	87	-289	-407	702	39
-709	15	15	794	-626	152	32	556	-626	32	152	556	-826	165	165	610
874	-191	-389	-626	-322	756	-677	-89	1000	-623	-558	-151	-640	746	-522	83
-203	588	-357	152	756	-221	-235	-121	-558	872	-369	236	916	-554	-76	-107
-645	-437	743	32	-677	-235	9	596	-623	-561	872	6	-835	81	-79	526
-231	87	48	556	-89	-121	596	73	-151	6	236	368	-88	-283	667	163
874	-389	-191	-626	1000	-558	-623	-151	-322	-677	756	-89	-640	-522	746	83
-645	743	-437	32	-623	872	-561	6	-677	9	-235	596	-835	-79	81	526
-203	-357	588	152	-558	-369	872	236	756	-235	-221	-121	916	-76	-554	-107
-231	48	87	556	-151	236	6	368	-89	596	-121	73	-88	667	-283	163
758	-289	-289	-826	-640	916	-835	-88	-640	-835	916	-88	-614	-252	-252	471
-469	702	-407	165	746	-554	81	-283	-522	-79	-76	667	-252	-529	580	193
-469	-407	702	165	-522	-76	-79	667	746	81	-554	-283	-252	580	-529	193
-24	39	39	610	83	-107	526	163	83	526	-107	163	471	193	193	-193


==> anc/Csym_3.txt <==
749	-262	-262	-300	-262	-300	-300	15	800	-283	-287	-303	-287	-303	-388	128	800	-287	-283	-303	-287	-388	-303	128	979	-237	-237	-341	-448	-383	-383	127	800	-287	-287	-388	-283	-303	-303	128	979	-237	-448	-383	-237	-341	-383	127	979	-448	-237	-383	-237	-383	-341	127	976	-343	-343	-339	-343	-339	-339	147
-262	786	-241	-73	-241	-73	-109	57	-236	756	-274	-83	-274	-83	-18	54	-137	784	-286	-194	-247	-110	-65	99	-134	668	-189	-180	-297	-54	-70	99	-137	784	-247	-110	-286	-194	-65	99	-134	668	-297	-54	-189	-180	-70	99	-122	766	-231	-201	-231	-201	-46	107	-159	768	-249	-222	-249	-222	21	154
-262	-241	786	-73	-241	-109	-73	57	-137	-286	784	-194	-247	-65	-110	99	-236	-274	756	-83	-274	-18	-83	54	-134	-189	668	-180	-297	-70	-54	99	-137	-247	784	-110	-286	-65	-194	99	-122	-231	766	-201	-231	-46	-201	107	-134	-297	668	-54	-189	-70	-180	99	-159	-249	768	-222	-249	21	-222	154
-300	-73	-73	665	-109	-84	-84	170	-422	-189	19	665	-107	-64	58	152	-422	19	-189	665	-107	58	-64	152	-343	-78	-78	566	-63	-11	-11	131	-193	-135	-135	573	24	-97	-97	173	-350	-125	-9	679	-24	-57	-163	161	-350	-9	-125	679	-24	-163	-57	161	-310	-25	-25	800	-85	-173	-173	103
-262	-241	-241	-109	786	-73	-73	57	-137	-286	-247	-65	784	-194	-110	99	-137	-247	-286	-65	784	-110	-194	99	-122	-231	-231	-46	766	-201	-201	107	-236	-274	-274	-18	756	-83	-83	54	-134	-189	-297	-70	668	-180	-54	99	-134	-297	-189	-70	668	-54	-180	99	-159	-249	-249	21	768	-222	-222	154
-300	-73	-109	-84	-73	665	-84	170	-422	-189	-107	-64	19	665	58	152	-193	-135	24	-97	-135	573	-97	173	-350	-125	-24	-57	-9	679	-163	161	-422	19	-107	58	-189	665	-64	152	-343	-78	-63	-11	-78	566	-11	131	-350	-9	-24	-163	-125	679	-57	161	-310	-25	-85	-173	-25	800	-173	103
-300	-109	-73	-84	-73	-84	665	170	-193	24	-135	-97	-135	-97	573	173	-422	-107	-189	-64	19	58	665	152	-350	-24	-125	-57	-9	-163	679	161	-422	-107	19	58	-189	-64	665	152	-350	-24	-9	-163	-125	-57	679	161	-343	-63	-78	-11	-78	-11	566	131	-310	-85	-25	-173	-25	-173	800	103
15	57	57	170	57	170	170	371	29	18	54	183	54	183	225	321	29	54	18	183	54	225	183	321	-2	39	39	171	142	176	176	326	29	54	54	225	18	183	183	321	-2	39	142	176	39	171	176	326	-2	142	39	176	39	176	171	326	136	17	17	169	17	169	169	375
800	-236	-137	-422	-137	-422	-193	29	-325	798	-371	-290	-371	-290	144	-14	912	-208	-236	-354	-191	-348	-469	175	-259	831	-276	-339	-371	-429	58	67	912	-208	-191	-348	-236	-354	-469	175	-259	831	-371	-429	-276	-339	58	67	1000	-348	-171	-470	-171	-470	-343	255	-292	892	-359	-353	-359	-353	17	89
-283	756	-286	-189	-286	-189	24	18	798	-267	-88	-416	-88	-416	38	4	-236	817	-366	-174	-330	-195	-33	79	862	-111	-201	-377	-112	-320	-280	103	-236	817	-330	-195	-366	-174	-33	79	862	-111	-112	-320	-201	-377	-280	103	-218	754	-300	-257	-300	-257	57	86	829	-170	-167	-320	-167	-320	-351	230
-287	-274	784	19	-247	-107	-135	54	-371	-88	-215	739	-81	-96	-206	127	-208	-282	817	-73	-260	-46	-149	11	-391	-40	-63	709	-164	-178	-142	79	-191	-260	869	-133	-330	-69	-114	37	-285	-207	-191	735	-46	-209	-82	95	-64	-306	860	-122	-271	-106	-193	11	-324	-198	-196	732	-41	-210	-79	127
-303	-83	-194	665	-65	-64	-97	183	-290	-416	739	51	-96	-106	42	119	-354	-73	-174	628	-69	25	-60	119	-108	-303	684	-103	-36	67	-216	57	-469	-149	-114	675	-33	-60	-12	203	-156	-367	720	-98	-156	34	-8	73	-438	-61	-121	665	-34	-25	-115	172	-105	-316	874	32	-276	-113	-97	43
-287	-274	-247	-107	784	19	-135	54	-371	-88	-81	-96	-215	739	-206	127	-191	-260	-330	-69	869	-133	-114	37	-285	-207	-46	-209	-191	735	-82	95	-208	-282	-260	-46	817	-73	-149	11	-391	-40	-164	-178	-63	709	-142	79	-64	-306	-271	-106	860	-122	-193	11	-324	-198	-41	-210	-196	732	-79	127
-303	-83	-65	-64	-194	665	-97	183	-290	-416	-96	-106	739	51	42	119	-469	-149	-33	-60	-114	675	-12	203	-156	-367	-156	34	720	-98	-8	73	-354	-73	-69	25	-174	628	-60	119	-108	-303	-36	67	684	-103	-216	57	-438	-61	-34	-25	-121	665	-115	172	-105	-316	-276	-113	874	32	-97	43
-388	-18	-110	58	-110	58	573	225	144	38	-206	42	-206	42	41	394	-348	-46	-195	25	-133	91	675	217	-9	45	-257	38	-201	62	150	458	-348	-46	-133	91	-195	25	675	217	-9	45	-201	62	-257	38	150	458	-323	-11	-176	108	-176	108	615	143	-16	30	-124	10	-124	10	126	374
128	54	99	152	99	152	173	321	-14	4	127	119	127	119	394	302	175	11	79	119	37	217	203	336	-107	-24	137	123	141	135	494	279	175	11	37	217	79	119	203	336	-107	-24	141	135	137	123	494	279	91	126	37	181	37	181	163	361	44	86	99	83	99	83	421	262
800	-137	-236	-422	-137	-193	-422	29	912	-236	-208	-354	-191	-469	-348	175	-325	-371	798	-290	-371	144	-290	-14	-259	-276	831	-339	-371	58	-429	67	912	-191	-208	-348	-236	-469	-354	175	1000	-171	-348	-470	-171	-343	-470	255	-259	-371	831	-429	-276	58	-339	67	-292	-359	892	-353	-359	17	-353	89
-287	784	-274	19	-247	-135	-107	54	-208	817	-282	-73	-260	-149	-46	11	-371	-215	-88	739	-81	-206	-96	127	-391	-63	-40	709	-164	-142	-178	79	-191	869	-260	-133	-330	-114	-69	37	-64	860	-306	-122	-271	-193	-106	11	-285	-191	-207	735	-46	-82	-209	95	-324	-196	-198	732	-41	-79	-210	127
-283	-286	756	-189	-286	24	-189	18	-236	-366	817	-174	-330	-33	-195	79	798	-88	-267	-416	-88	38	-416	4	862	-201	-111	-377	-112	-280	-320	103	-236	-330	817	-195	-366	-33	-174	79	-218	-300	754	-257	-300	57	-257	86	862	-112	-111	-320	-201	-280	-377	103	829	-167	-170	-320	-167	-351	-320	230
-303	-194	-83	665	-65	-97	-64	183	-354	-174	-73	628	-69	-60	25	119	-290	739	-416	51	-96	42	-106	119	-108	684	-303	-103	-36	-216	67	57	-469	-114	-149	675	-33	-12	-60	203	-438	-121	-61	665	-34	-115	-25	172	-156	720	-367	-98	-156	-8	34	73	-105	874	-316	32	-276	-97	-113	43
-287	-247	-274	-107	784	-135	19	54	-191	-330	-260	-69	869	-114	-133	37	-371	-81	-88	-96	-215	-206	739	127	-285	-46	-207	-209	-191	-82	735	95	-208	-260	-282	-46	817	-149	-73	11	-64	-271	-306	-106	860	-193	-122	11	-391	-164	-40	-178	-63	-142	709	79	-324	-41	-198	-210	-196	-79	732	127
-388	-110	-18	58	-110	573	58	225	-348	-195	-46	25	-133	675	91	217	144	-206	38	42	-206	41	42	394	-9	-257	45	38	-201	150	62	458	-348	-133	-46	91	-195	675	25	217	-323	-176	-11	108	-176	615	108	143	-9	-201	45	62	-257	150	38	458	-16	-124	30	10	-124	126	10	374
-303	-65	-83	-64	-194	-97	665	183	-469	-33	-149	-60	-114	-12	675	203	-290	-96	-416	-106	739	42	51	119	-156	-156	-367	34	720	-8	-98	73	-354	-69	-73	25	-174	-60	628	119	-438	-34	-61	-25	-121	-115	665	172	-108	-36	-303	67	684	-216	-103	57	-105	-276	-316	-113	874	-97	32	43
128	99	54	152	99	173	152	321	175	79	11	119	37	203	217	336	-14	127	4	119	127	394	119	302	-107	137	-24	123	141	494	135	279	175	37	11	217	79	203	119	336	91	37	126	181	37	163	181	361	-107	141	-24	135	137	494	123	279	44	99	86	83	99	421	83	262
979	-134	-134	-343	-122	-350	-350	-2	-259	862	-391	-108	-285	-156	-9	-107	-259	-391	862	-108	-285	-9	-156	-107	-368	-207	-207	749	93	-278	-278	41	1000	-64	-64	-323	-218	-438	-438	91	-187	910	-427	-318	-278	-215	75	-16	-187	-427	910	-318	-278	75	-215	-16	-317	-229	-229	791	1	-244	-244	14
-237	668	-189	-78	-231	-125	-24	39	831	-111	-40	-303	-207	-367	45	-24	-276	-63	-201	684	-46	-257	-156	137	-207	-224	749	-68	-256	-83	-106	18	-171	860	-271	-176	-300	-121	-34	37	910	-153	29	-325	-155	-377	-217	110	-278	-178	-155	721	-40	-87	-249	90	-197	-334	755	-160	-71	-40	-174	45
-237	-189	668	-78	-231	-24	-125	39	-276	-201	-63	684	-46	-156	-257	137	831	-40	-111	-303	-207	45	-367	-24	-207	749	-224	-68	-256	-106	-83	18	-171	-271	860	-176	-300	-34	-121	37	-278	-155	-178	721	-40	-249	-87	90	910	29	-153	-325	-155	-217	-377	110	-197	755	-334	-160	-71	-174	-40	45
-341	-180	-180	566	-46	-57	-57	171	-339	-377	709	-103	-209	34	38	123	-339	709	-377	-103	-209	38	34	123	749	-68	-68	-305	-209	-116	-116	7	-343	-193	-193	615	57	-115	-115	163	-215	-377	753	-57	-249	-62	-32	115	-215	753	-377	-57	-249	-32	-62	115	915	-42	-42	-463	-146	-251	-251	156
-448	-297	-297	-63	766	-9	-9	142	-371	-112	-164	-36	-191	720	-201	141	-371	-164	-112	-36	-191	-201	720	141	93	-256	-256	-209	23	-28	-28	449	-348	-306	-306	-11	754	-61	-61	126	-427	29	-225	-40	-178	753	-245	120	-427	-225	29	-40	-178	-245	753	120	41	-235	-235	-110	-46	-37	-37	444
-383	-54	-70	-11	-201	679	-163	176	-429	-320	-178	67	735	-98	62	135	58	-142	-280	-216	-82	150	-8	494	-278	-83	-106	-116	-28	-202	572	215	-470	-122	-106	108	-257	665	-25	181	-318	-325	-40	-38	721	-57	-77	106	75	-245	-217	-77	-87	112	-32	444	-325	-120	-56	-55	-124	-263	746	169
-383	-70	-54	-11	-201	-163	679	176	58	-280	-142	-216	-82	-8	150	494	-429	-178	-320	67	735	62	-98	135	-278	-106	-83	-116	-28	572	-202	215	-470	-106	-122	108	-257	-25	665	181	75	-217	-245	-77	-87	-32	112	444	-318	-40	-325	-38	721	-77	-57	106	-325	-56	-120	-55	-124	746	-263	169
127	99	99	131	107	161	161	326	67	103	79	57	95	73	458	279	67	79	103	57	95	458	73	279	41	18	18	7	449	215	215	246	255	11	11	143	86	172	172	361	-16	110	120	106	90	115	444	241	-16	120	110	106	90	444	115	241	110	69	69	71	392	123	123	251
800	-137	-137	-193	-236	-422	-422	29	912	-236	-191	-469	-208	-354	-348	175	912	-191	-236	-469	-208	-348	-354	175	1000	-171	-171	-343	-348	-470	-470	255	-325	-371	-371	144	798	-290	-290	-14	-259	-276	-371	58	831	-339	-429	67	-259	-371	-276	58	831	-429	-339	67	-292	-359	-359	17	892	-353	-353	89
-287	784	-247	-135	-274	19	-107	54	-208	817	-260	-149	-282	-73	-46	11	-191	869	-330	-114	-260	-133	-69	37	-64	860	-271	-193	-306	-122	-106	11	-371	-215	-81	-206	-88	739	-96	127	-391	-63	-164	-142	-40	709	-178	79	-285	-191	-46	-82	-207	735	-209	95	-324	-196	-41	-79	-198	732	-210	127
-287	-247	784	-135	-274	-107	19	54	-191	-330	869	-114	-260	-69	-133	37	-208	-260	817	-149	-282	-46	-73	11	-64	-271	860	-193	-306	-106	-122	11	-371	-81	-215	-206	-88	-96	739	127	-285	-46	-191	-82	-207	-209	735	95	-391	-164	-63	-142	-40	-178	709	79	-324	-41	-196	-79	-198	-210	732	127
-388	-110	-110	573	-18	58	58	225	-348	-195	-133	675	-46	25	91	217	-348	-133	-195	675	-46	91	25	217	-323	-176	-176	615	-11	108	108	143	144	-206	-206	41	38	42	42	394	-9	-257	-201	150	45	38	62	458	-9	-201	-257	150	45	62	38	458	-16	-124	-124	126	30	10	10	374
-283	-286	-286	24	756	-189	-189	18	-236	-366	-330	-33	817	-174	-195	79	-236	-330	-366	-33	817	-195	-174	79	-218	-300	-300	57	754	-257	-257	86	798	-88	-88	38	-267	-416	-416	4	862	-201	-112	-280	-111	-377	-320	103	862	-112	-201	-280	-111	-320	-377	103	829	-167	-167	-351	-170	-320	-320	230
-303	-194	-65	-97	-83	665	-64	183	-354	-174	-69	-60	-73	628	25	119	-469	-114	-33	-12	-149	675	-60	203	-438	-121	-34	-115	-61	665	-25	172	-290	739	-96	42	-416	51	-106	119	-108	684	-36	-216	-303	-103	67	57	-156	720	-156	-8	-367	-98	34	73	-105	874	-276	-97	-316	32	-113	43
-303	-65	-194	-97	-83	-64	665	183	-469	-33	-114	-12	-149	-60	675	203	-354	-69	-174	-60	-73	25	628	119	-438	-34	-121	-115	-61	-25	665	172	-290	-96	739	42	-416	-106	51	119	-156	-156	720	-8	-367	34	-98	73	-108	-36	684	-216	-303	67	-103	57	-105	-276	874	-97	-316	-113	32	43
128	99	99	173	54	152	152	321	175	79	37	203	11	119	217	336	175	37	79	203	11	217	119	336	91	37	37	163	126	181	181	361	-14	127	127	394	4	119	119	302	-107	137	141	494	-24	123	135	279	-107	141	137	494	-24	135	123	279	44	99	99	421	86	83	83	262
979	-134	-122	-350	-134	-343	-350	-2	-259	862	-285	-156	-391	-108	-9	-107	1000	-64	-218	-438	-64	-323	-438	91	-187	910	-278	-215	-427	-318	75	-16	-259	-391	-285	-9	862	-108	-156	-107	-368	-207	93	-278	-207	749	-278	41	-187	-427	-278	75	910	-318	-215	-16	-317	-229	1	-244	-229	791	-244	14
-237	668	-231	-125	-189	-78	-24	39	831	-111	-207	-367	-40	-303	45	-24	-171	860	-300	-121	-271	-176	-34	37	910	-153	-155	-377	29	-325	-217	110	-276	-63	-46	-257	-201	684	-156	137	-207	-224	-256	-83	749	-68	-106	18	-278	-178	-40	-87	-155	721	-249	90	-197	-334	-71	-40	755	-160	-174	45
-448	-297	766	-9	-297	-63	-9	142	-371	-112	-191	720	-164	-36	-201	141	-348	-306	754	-61	-306	-11	-61	126	-427	29	-178	753	-225	-40	-245	120	-371	-164	-191	-201	-112	-36	720	141	93	-256	23	-28	-256	-209	-28	449	-427	-225	-178	-245	29	-40	753	120	41	-235	-46	-37	-235	-110	-37	444
-383	-54	-201	679	-70	-11	-163	176	-429	-320	735	-98	-178	67	62	135	-470	-122	-257	665	-106	108	-25	181	-318	-325	721	-57	-40	-38	-77	106	58	-142	-82	150	-280	-216	-8	494	-278	-83	-28	-202	-106	-116	572	215	75	-245	-87	112	-217	-77	-32	444	-325	-120	-124	-263	-56	-55	746	169
-237	-189	-231	-24	668	-78	-125	39	-276	-201	-46	-156	-63	684	-257	137	-171	-271	-300	-34	860	-176	-121	37	-278	-155	-40	-249	-178	721	-87	90	831	-40	-207	45	-111	-303	-367	-24	-207	749	-256	-106	-224	-68	-83	18	910	29	-155	-217	-153	-325	-377	110	-197	755	-71	-174	-334	-160	-40	45
-341	-180	-46	-57	-180	566	-57	171	-339	-377	-209	34	709	-103	38	123	-343	-193	57	-115	-193	615	-115	163	-215	-377	-249	-62	753	-57	-32	115	-339	709	-209	38	-377	-103	34	123	749	-68	-209	-116	-68	-305	-116	7	-215	753	-249	-32	-377	-57	-62	115	915	-42	-146	-251	-42	-463	-251	156
-383	-70	-201	-163	-54	-11	679	176	58	-280	-82	-8	-142	-216	150	494	-470	-106	-257	-25	-122	108	665	181	75	-217	-87	-32	-245	-77	112	444	-429	-178	735	62	-320	67	-98	135	-278	-106	-28	572	-83	-116	-202	215	-318	-40	721	-77	-325	-38	-57	106	-325	-56	-124	746	-120	-55	-263	169
127	99	107	161	99	131	161	326	67	103	95	73	79	57	458	279	255	11	86	172	11	143	172	361	-16	110	90	115	120	106	444	241	67	79	95	458	103	57	73	279	41	18	449	215	18	7	215	246	-16	120	90	444	110	106	115	241	110	69	392	123	69	71	123	251
979	-122	-134	-350	-134	-350	-343	-2	1000	-218	-64	-438	-64	-438	-323	91	-259	-285	862	-156	-391	-9	-108	-107	-187	-278	910	-215	-427	75	-318	-16	-259	-285	-391	-9	862	-156	-108	-107	-187	-278	-427	75	910	-215	-318	-16	-368	93	-207	-278	-207	-278	749	41	-317	1	-229	-244	-229	-244	791	14
-448	766	-297	-9	-297	-9	-63	142	-348	754	-306	-61	-306	-61	-11	126	-371	-191	-112	720	-164	-201	-36	141	-427	-178	29	753	-225	-245	-40	120	-371	-191	-164	-201	-112	720	-36	141	-427	-178	-225	-245	29	753	-40	120	93	23	-256	-28	-256	-28	-209	449	41	-46	-235	-37	-235	-37	-110	444
-237	-231	668	-125	-189	-24	-78	39	-171	-300	860	-121	-271	-34	-176	37	831	-207	-111	-367	-40	45	-303	-24	910	-155	-153	-377	29	-217	-325	110	-276	-46	-63	-257	-201	-156	684	137	-278	-40	-178	-87	-155	-249	721	90	-207	-256	-224	-83	749	-106	-68	18	-197	-71	-334	-40	755	-174	-160	45
-383	-201	-54	679	-70	-163	-11	176	-470	-257	-122	665	-106	-25	108	181	-429	735	-320	-98	-178	62	67	135	-318	721	-325	-57	-40	-77	-38	106	58	-82	-142	150	-280	-8	-216	494	75	-87	-245	112	-217	-32	-77	444	-278	-28	-83	-202	-106	572	-116	215	-325	-124	-120	-263	-56	746	-55	169
-237	-231	-189	-24	668	-125	-78	39	-171	-300	-271	-34	860	-121	-176	37	-276	-46	-201	-156	-63	-257	684	137	-278	-40	-155	-249	-178	-87	721	90	831	-207	-40	45	-111	-367	-303	-24	910	-155	29	-217	-153	-377	-325	110	-207	-256	749	-106	-224	-83	-68	18	-197	-71	755	-174	-334	-40	-160	45
-383	-201	-70	-163	-54	679	-11	176	-470	-257	-106	-25	-122	665	108	181	58	-82	-280	-8	-142	150	-216	494	75	-87	-217	-32	-245	112	-77	444	-429	735	-178	62	-320	-98	67	135	-318	721	-40	-77	-325	-57	-38	106	-278	-28	-106	572	-83	-202	-116	215	-325	-124	-56	746	-120	-263	-55	169
-341	-46	-180	-57	-180	-57	566	171	-343	57	-193	-115	-193	-115	615	163	-339	-209	-377	34	709	38	-103	123	-215	-249	-377	-62	753	-32	-57	115	-339	-209	709	38	-377	34	-103	123	-215	-249	753	-32	-377	-62	-57	115	749	-209	-68	-116	-68	-116	-305	7	915	-146	-42	-251	-42	-251	-463	156
127	107	99	161	99	161	131	326	255	86	11	172	11	172	143	361	67	95	103	73	79	458	57	279	-16	90	110	115	120	444	106	241	67	95	79	458	103	73	57	279	-16	90	120	444	110	115	106	241	41	449	18	215	18	215	7	246	110	392	69	123	69	123	71	251
976	-159	-159	-310	-159	-310	-310	136	-292	829	-324	-105	-324	-105	-16	44	-292	-324	829	-105	-324	-16	-105	44	-317	-197	-197	915	41	-325	-325	110	-292	-324	-324	-16	829	-105	-105	44	-317	-197	41	-325	-197	915	-325	110	-317	41	-197	-325	-197	-325	915	110	103	-74	-74	-201	-74	-201	-201	427
-343	768	-249	-25	-249	-25	-85	17	892	-170	-198	-316	-198	-316	30	86	-359	-196	-167	874	-41	-124	-276	99	-229	-334	755	-42	-235	-120	-56	69	-359	-196	-41	-124	-167	874	-276	99	-229	-334	-235	-120	755	-42	-56	69	1	-46	-71	-124	-71	-124	-146	392	-74	-133	-176	-295	-176	-295	848	112
-343	-249	768	-25	-249	-85	-25	17	-359	-167	-196	874	-41	-276	-124	99	892	-198	-170	-316	-198	30	-316	86	-229	755	-334	-42	-235	-56	-120	69	-359	-41	-196	-124	-167	-276	874	99	1	-71	-46	-124	-71	-146	-124	392	-229	-235	-334	-120	755	-56	-42	69	-74	-176	-133	-295	-176	848	-295	112
-339	-222	-222	800	21	-173	-173	169	-353	-320	732	32	-210	-113	10	83	-353	732	-320	32	-210	10	-113	83	791	-160	-160	-463	-110	-55	-55	71	17	-79	-79	126	-351	-97	-97	421	-244	-40	-37	-263	-174	-251	746	123	-244	-37	-40	-263	-174	746	-251	123	-201	-295	-295	-249	848	-21	-21	95
-343	-249	-249	-85	768	-25	-25	17	-359	-167	-41	-276	-196	874	-124	99	-359	-41	-167	-276	-196	-124	874	99	1	-71	-71	-146	-46	-124	-124	392	892	-198	-198	30	-170	-316	-316	86	-229	755	-235	-56	-334	-42	-120	69	-229	-235	755	-56	-334	-120	-42	69	-74	-176	-176	848	-133	-295	-295	112
-339	-222	21	-173	-222	800	-173	169	-353	-320	-210	-113	732	32	10	83	17	-79	-351	-97	-79	126	-97	421	-244	-40	-174	-251	-37	-263	746	123	-353	732	-210	10	-320	32	-113	83	791	-160	-110	-55	-160	-463	-55	71	-244	-37	-174	746	-40	-263	-251	123	-201	-295	848	-21	-295	-249	-21	95
-339	21	-222	-173	-222	-173	800	169	17	-351	-79	-97	-79	-97	126	421	-353	-210	-320	-113	732	10	32	83	-244	-174	-40	-251	-37	746	-263	123	-353	-210	732	10	-320	-113	32	83	-244	-174	-37	746	-40	-251	-263	123	791	-110	-160	-55	-160	-55	-463	71	-201	848	-295	-21	-295	-21	-249	95
147	154	154	103	154	103	103	375	89	230	127	43	127	43	374	262	89	127	230	43	127	374	43	262	14	45	45	156	444	169	169	251	89	127	127	374	230	43	43	262	14	45	444	169	45	156	169	251	14	444	45	169	45	169	156	251	427	112	112	95	112	95	95	248


==> anc/Csym_4.txt <==
777	-54	-54	-221	-54	-221	-221	41	-54	-221	-221	41	-221	41	41	106	683	-48	-112	-168	-112	-168	-167	7	-112	-168	-167	7	-167	7	62	124	683	-112	-48	-168	-112	-167	-168	7	-112	-167	-168	7	-167	62	7	124	755	-74	-74	-160	-111	-167	-167	45	-111	-167	-167	45	-302	-11	-11	177	683	-112	-112	-167	-48	-168	-168	7	-112	-167	-167	62	-168	7	7	124	755	-74	-111	-167	-74	-160	-167	45	-111	-167	-302	-11	-167	45	-11	177	755	-111	-74	-167	-74	-167	-160	45	-111	-302	-167	-11	-167	-11	45	177	866	-52	-52	-183	-52	-183	-183	11	-195	-208	-208	4	-208	4	4	140	683	-112	-112	-167	-112	-167	-167	62	-48	-168	-168	7	-168	7	7	124	755	-74	-111	-167	-111	-167	-302	-11	-74	-160	-167	45	-167	45	-11	177	755	-111	-74	-167	-111	-302	-167	-11	-74	-167	-160	45	-167	-11	45	177	866	-52	-52	-183	-195	-208	-208	4	-52	-183	-183	11	-208	4	4	140	755	-111	-111	-302	-74	-167	-167	-11	-74	-167	-167	-11	-160	45	45	177	866	-52	-195	-208	-52	-183	-208	4	-52	-183	-208	4	-183	11	4	140	866	-195	-52	-208	-52	-208	-183	4	-52	-208	-183	4	-183	4	11	140	1000	-75	-75	-233	-75	-233	-233	20	-75	-233	-233	20	-233	20	20	120
-54	590	-101	-116	-101	-116	7	-126	-101	-116	7	-126	7	-126	-51	144	-78	691	-155	-86	-155	-86	25	-164	-155	-86	25	-164	25	-164	12	135	-48	695	-159	-132	-164	-61	36	-194	-164	-61	36	-194	10	-111	-22	155	-47	699	-187	-101	-146	-67	17	-227	-146	-67	17	-227	58	-44	-36	127	-48	695	-164	-61	-159	-132	36	-194	-164	-61	10	-111	36	-194	-22	155	-47	699	-146	-67	-187	-101	17	-227	-146	-67	58	-44	17	-227	-36	127	-60	772	-166	-50	-166	-50	6	-185	-158	-171	20	-177	20	-177	-7	166	-50	727	-157	-60	-157	-60	35	-170	-258	-54	-11	-148	-11	-148	-18	162	-48	695	-164	-61	-164	-61	10	-111	-159	-132	36	-194	36	-194	-22	155	-47	699	-146	-67	-146	-67	58	-44	-187	-101	17	-227	17	-227	-36	127	-60	772	-166	-50	-158	-171	20	-177	-166	-50	6	-185	20	-177	-7	166	-50	727	-157	-60	-258	-54	-11	-148	-157	-60	35	-170	-11	-148	-18	162	-60	772	-158	-171	-166	-50	20	-177	-166	-50	20	-177	6	-185	-7	166	-50	727	-258	-54	-157	-60	-11	-148	-157	-60	-11	-148	35	-170	-18	162	-13	756	-150	-107	-150	-107	14	-173	-150	-107	14	-173	14	-173	-36	163	-63	604	-162	-84	-162	-84	27	-151	-162	-84	27	-151	27	-151	-25	213
-54	-101	590	-116	-101	7	-116	-126	-101	7	-116	-126	7	-51	-126	144	-48	-159	695	-132	-164	36	-61	-194	-164	36	-61	-194	10	-22	-111	155	-78	-155	691	-86	-155	25	-86	-164	-155	25	-86	-164	25	12	-164	135	-47	-187	699	-101	-146	17	-67	-227	-146	17	-67	-227	58	-36	-44	127	-48	-164	695	-61	-159	36	-132	-194	-164	10	-61	-111	36	-22	-194	155	-60	-166	772	-50	-166	6	-50	-185	-158	20	-171	-177	20	-7	-177	166	-47	-146	699	-67	-187	17	-101	-227	-146	58	-67	-44	17	-36	-227	127	-50	-157	727	-60	-157	35	-60	-170	-258	-11	-54	-148	-11	-18	-148	162	-48	-164	695	-61	-164	10	-61	-111	-159	36	-132	-194	36	-22	-194	155	-60	-166	772	-50	-158	20	-171	-177	-166	6	-50	-185	20	-7	-177	166	-47	-146	699	-67	-146	58	-67	-44	-187	17	-101	-227	17	-36	-227	127	-50	-157	727	-60	-258	-11	-54	-148	-157	35	-60	-170	-11	-18	-148	162	-60	-158	772	-171	-166	20	-50	-177	-166	20	-50	-177	6	-7	-185	166	-13	-150	756	-107	-150	14	-107	-173	-150	14	-107	-173	14	-36	-173	163	-50	-258	727	-54	-157	-11	-60	-148	-157	-11	-60	-148	35	-18	-170	162	-63	-162	604	-84	-162	27	-84	-151	-162	27	-84	-151	27	-25	-151	213
-221	-116	-116	794	7	-168	-168	-4	7	-168	-168	-4	-41	7	7	118	-185	-88	-82	739	-22	-206	-137	-10	-22	-206	-137	-10	-36	-17	66	116	-185	-82	-88	739	-22	-137	-206	-10	-22	-137	-206	-10	-36	66	-17	116	-193	-91	-91	784	-11	-163	-163	-48	-11	-163	-163	-48	12	10	10	92	-196	-45	-45	763	-2	-162	-162	-1	-9	-210	-210	-97	-38	25	25	127	-189	-70	-35	748	20	-178	-154	-27	-23	-220	-151	-49	-29	16	-16	121	-189	-35	-70	748	20	-154	-178	-27	-23	-151	-220	-49	-29	-16	16	121	-188	-73	-73	730	5	-212	-212	-29	67	-101	-101	-64	-64	-7	-7	93	-196	-45	-45	763	-9	-210	-210	-97	-2	-162	-162	-1	-38	25	25	127	-189	-70	-35	748	-23	-220	-151	-49	20	-178	-154	-27	-29	16	-16	121	-189	-35	-70	748	-23	-151	-220	-49	20	-154	-178	-27	-29	-16	16	121	-188	-73	-73	730	67	-101	-101	-64	5	-212	-212	-29	-64	-7	-7	93	-143	-42	-42	716	-10	-189	-189	-58	-10	-189	-189	-58	-58	46	46	132	-137	-91	-52	731	12	-202	-221	-51	12	-202	-221	-51	-38	43	59	171	-137	-52	-91	731	12	-221	-202	-51	12	-221	-202	-51	-38	59	43	171	-244	-11	-11	826	-0	-208	-208	-69	-0	-208	-208	-69	-13	29	29	127
-54	-101	-101	7	590	-116	-116	-126	-101	7	7	-51	-116	-126	-126	144	-48	-159	-164	36	695	-132	-61	-194	-164	36	10	-22	-61	-194	-111	155	-48	-164	-159	36	695	-61	-132	-194	-164	10	36	-22	-61	-111	-194	155	-60	-166	-166	6	772	-50	-50	-185	-158	20	20	-7	-171	-177	-177	166	-78	-155	-155	25	691	-86	-86	-164	-155	25	25	12	-86	-164	-164	135	-47	-187	-146	17	699	-101	-67	-227	-146	17	58	-36	-67	-227	-44	127	-47	-146	-187	17	699	-67	-101	-227	-146	58	17	-36	-67	-44	-227	127	-50	-157	-157	35	727	-60	-60	-170	-258	-11	-11	-18	-54	-148	-148	162	-48	-164	-164	10	695	-61	-61	-111	-159	36	36	-22	-132	-194	-194	155	-60	-166	-158	20	772	-50	-171	-177	-166	6	20	-7	-50	-185	-177	166	-60	-158	-166	20	772	-171	-50	-177	-166	20	6	-7	-50	-177	-185	166	-13	-150	-150	14	756	-107	-107	-173	-150	14	14	-36	-107	-173	-173	163	-47	-146	-146	58	699	-67	-67	-44	-187	17	17	-36	-101	-227	-227	127	-50	-157	-258	-11	727	-60	-54	-148	-157	35	-11	-18	-60	-170	-148	162	-50	-258	-157	-11	727	-54	-60	-148	-157	-11	35	-18	-60	-148	-170	162	-63	-162	-162	27	604	-84	-84	-151	-162	27	27	-25	-84	-151	-151	213
-221	-116	7	-168	-116	794	-168	-4	7	-168	-41	7	-168	-4	7	118	-185	-88	-22	-206	-82	739	-137	-10	-22	-206	-36	-17	-137	-10	66	116	-196	-45	-2	-162	-45	763	-162	-1	-9	-210	-38	25	-210	-97	25	127	-189	-70	20	-178	-35	748	-154	-27	-23	-220	-29	16	-151	-49	-16	121	-185	-82	-22	-137	-88	739	-206	-10	-22	-137	-36	66	-206	-10	-17	116	-193	-91	-11	-163	-91	784	-163	-48	-11	-163	12	10	-163	-48	10	92	-189	-35	20	-154	-70	748	-178	-27	-23	-151	-29	-16	-220	-49	16	121	-188	-73	5	-212	-73	730	-212	-29	67	-101	-64	-7	-101	-64	-7	93	-196	-45	-9	-210	-45	763	-210	-97	-2	-162	-38	25	-162	-1	25	127	-189	-70	-23	-220	-35	748	-151	-49	20	-178	-29	16	-154	-27	-16	121	-143	-42	-10	-189	-42	716	-189	-58	-10	-189	-58	46	-189	-58	46	132	-137	-91	12	-202	-52	731	-221	-51	12	-202	-38	43	-221	-51	59	171	-189	-35	-23	-151	-70	748	-220	-49	20	-154	-29	-16	-178	-27	16	121	-188	-73	67	-101	-73	730	-101	-64	5	-212	-64	-7	-212	-29	-7	93	-137	-52	12	-221	-91	731	-202	-51	12	-221	-38	59	-202	-51	43	171	-244	-11	-0	-208	-11	826	-208	-69	-0	-208	-13	29	-208	-69	29	127
-221	7	-116	-168	-116	-168	794	-4	7	-41	-168	7	-168	7	-4	118	-196	-2	-45	-162	-45	-162	763	-1	-9	-38	-210	25	-210	25	-97	127	-185	-22	-88	-206	-82	-137	739	-10	-22	-36	-206	-17	-137	66	-10	116	-189	20	-70	-178	-35	-154	748	-27	-23	-29	-220	16	-151	-16	-49	121	-185	-22	-82	-137	-88	-206	739	-10	-22	-36	-137	66	-206	-17	-10	116	-189	20	-35	-154	-70	-178	748	-27	-23	-29	-151	-16	-220	16	-49	121	-193	-11	-91	-163	-91	-163	784	-48	-11	12	-163	10	-163	10	-48	92	-188	5	-73	-212	-73	-212	730	-29	67	-64	-101	-7	-101	-7	-64	93	-196	-9	-45	-210	-45	-210	763	-97	-2	-38	-162	25	-162	25	-1	127	-143	-10	-42	-189	-42	-189	716	-58	-10	-58	-189	46	-189	46	-58	132	-189	-23	-70	-220	-35	-151	748	-49	20	-29	-178	16	-154	-16	-27	121	-137	12	-91	-202	-52	-221	731	-51	12	-38	-202	43	-221	59	-51	171	-189	-23	-35	-151	-70	-220	748	-49	20	-29	-154	-16	-178	16	-27	121	-137	12	-52	-221	-91	-202	731	-51	12	-38	-221	59	-202	43	-51	171	-188	67	-73	-101	-73	-101	730	-64	5	-64	-212	-7	-212	-7	-29	93	-244	-0	-11	-208	-11	-208	826	-69	-0	-13	-208	29	-208	29	-69	127
41	-126	-126	-4	-126	-4	-4	660	-51	7	7	-13	7	-13	-13	105	25	-130	-115	-38	-115	-38	58	656	-25	16	7	-28	7	-28	-12	106	25	-115	-130	-38	-115	58	-38	656	-25	7	16	-28	7	-12	-28	106	-6	-142	-142	12	-82	26	26	671	-17	-28	-28	-83	69	-24	-24	119	25	-115	-115	58	-130	-38	-38	656	-25	7	7	-12	16	-28	-28	106	-6	-142	-82	26	-142	12	26	671	-17	-28	69	-24	-28	-83	-24	119	-6	-82	-142	26	-142	26	12	671	-17	69	-28	-24	-28	-24	-83	119	-45	-115	-115	15	-115	15	15	628	4	54	54	-80	54	-80	-80	139	5	-100	-100	-1	-100	-1	-1	589	-10	8	8	-22	8	-22	-22	110	48	-121	-126	6	-126	6	-46	649	-6	7	13	-9	13	-9	-80	128	48	-126	-121	6	-126	-46	6	649	-6	13	7	-9	13	-80	-9	128	-6	-141	-141	33	-83	53	53	668	-10	14	14	-52	-51	-52	-52	100	48	-126	-126	-46	-121	6	6	649	-6	13	13	-80	7	-9	-9	128	-6	-141	-83	53	-141	33	53	668	-10	14	-51	-52	14	-52	-52	100	-6	-83	-141	53	-141	53	33	668	-10	-51	14	-52	14	-52	-52	100	73	-103	-103	46	-103	46	46	587	-35	-21	-21	-40	-21	-40	-40	75
-54	-101	-101	7	-101	7	7	-51	590	-116	-116	-126	-116	-126	-126	144	-48	-159	-164	36	-164	36	10	-22	695	-132	-61	-194	-61	-194	-111	155	-48	-164	-159	36	-164	10	36	-22	695	-61	-132	-194	-61	-111	-194	155	-60	-166	-166	6	-158	20	20	-7	772	-50	-50	-185	-171	-177	-177	166	-48	-164	-164	10	-159	36	36	-22	695	-61	-61	-111	-132	-194	-194	155	-60	-166	-158	20	-166	6	20	-7	772	-50	-171	-177	-50	-185	-177	166	-60	-158	-166	20	-166	20	6	-7	772	-171	-50	-177	-50	-177	-185	166	-13	-150	-150	14	-150	14	14	-36	756	-107	-107	-173	-107	-173	-173	163	-78	-155	-155	25	-155	25	25	12	691	-86	-86	-164	-86	-164	-164	135	-47	-187	-146	17	-146	17	58	-36	699	-101	-67	-227	-67	-227	-44	127	-47	-146	-187	17	-146	58	17	-36	699	-67	-101	-227	-67	-44	-227	127	-50	-157	-157	35	-258	-11	-11	-18	727	-60	-60	-170	-54	-148	-148	162	-47	-146	-146	58	-187	17	17	-36	699	-67	-67	-44	-101	-227	-227	127	-50	-157	-258	-11	-157	35	-11	-18	727	-60	-54	-148	-60	-170	-148	162	-50	-258	-157	-11	-157	-11	35	-18	727	-54	-60	-148	-60	-148	-170	162	-63	-162	-162	27	-162	27	27	-25	604	-84	-84	-151	-84	-151	-151	213
-221	-116	7	-168	7	-168	-41	7	-116	794	-168	-4	-168	-4	7	118	-185	-88	-22	-206	-22	-206	-36	-17	-82	739	-137	-10	-137	-10	66	116	-196	-45	-2	-162	-9	-210	-38	25	-45	763	-162	-1	-210	-97	25	127	-189	-70	20	-178	-23	-220	-29	16	-35	748	-154	-27	-151	-49	-16	121	-196	-45	-9	-210	-2	-162	-38	25	-45	763	-210	-97	-162	-1	25	127	-189	-70	-23	-220	20	-178	-29	16	-35	748	-151	-49	-154	-27	-16	121	-143	-42	-10	-189	-10	-189	-58	46	-42	716	-189	-58	-189	-58	46	132	-137	-91	12	-202	12	-202	-38	43	-52	731	-221	-51	-221	-51	59	171	-185	-82	-22	-137	-22	-137	-36	66	-88	739	-206	-10	-206	-10	-17	116	-193	-91	-11	-163	-11	-163	12	10	-91	784	-163	-48	-163	-48	10	92	-189	-35	20	-154	-23	-151	-29	-16	-70	748	-178	-27	-220	-49	16	121	-188	-73	5	-212	67	-101	-64	-7	-73	730	-212	-29	-101	-64	-7	93	-189	-35	-23	-151	20	-154	-29	-16	-70	748	-220	-49	-178	-27	16	121	-188	-73	67	-101	5	-212	-64	-7	-73	730	-101	-64	-212	-29	-7	93	-137	-52	12	-221	12	-221	-38	59	-91	731	-202	-51	-202	-51	43	171	-244	-11	-0	-208	-0	-208	-13	29	-11	826	-208	-69	-208	-69	29	127
-221	7	-116	-168	7	-41	-168	7	-116	-168	794	-4	-168	7	-4	118	-196	-2	-45	-162	-9	-38	-210	25	-45	-162	763	-1	-210	25	-97	127	-185	-22	-88	-206	-22	-36	-206	-17	-82	-137	739	-10	-137	66	-10	116	-189	20	-70	-178	-23	-29	-220	16	-35	-154	748	-27	-151	-16	-49	121	-196	-9	-45	-210	-2	-38	-162	25	-45	-210	763	-97	-162	25	-1	127	-143	-10	-42	-189	-10	-58	-189	46	-42	-189	716	-58	-189	46	-58	132	-189	-23	-70	-220	20	-29	-178	16	-35	-151	748	-49	-154	-16	-27	121	-137	12	-91	-202	12	-38	-202	43	-52	-221	731	-51	-221	59	-51	171	-185	-22	-82	-137	-22	-36	-137	66	-88	-206	739	-10	-206	-17	-10	116	-189	20	-35	-154	-23	-29	-151	-16	-70	-178	748	-27	-220	16	-49	121	-193	-11	-91	-163	-11	12	-163	10	-91	-163	784	-48	-163	10	-48	92	-188	5	-73	-212	67	-64	-101	-7	-73	-212	730	-29	-101	-7	-64	93	-189	-23	-35	-151	20	-29	-154	-16	-70	-220	748	-49	-178	16	-27	121	-137	12	-52	-221	12	-38	-221	59	-91	-202	731	-51	-202	43	-51	171	-188	67	-73	-101	5	-64	-212	-7	-73	-101	730	-64	-212	-7	-29	93	-244	-0	-11	-208	-0	-13	-208	29	-11	-208	826	-69	-208	29	-69	127
41	-126	-126	-4	-51	7	7	-13	-126	-4	-4	660	7	-13	-13	105	25	-130	-115	-38	-25	16	7	-28	-115	-38	58	656	7	-28	-12	106	25	-115	-130	-38	-25	7	16	-28	-115	58	-38	656	7	-12	-28	106	-6	-142	-142	12	-17	-28	-28	-83	-82	26	26	671	69	-24	-24	119	5	-100	-100	-1	-10	8	8	-22	-100	-1	-1	589	8	-22	-22	110	48	-121	-126	6	-6	7	13	-9	-126	6	-46	649	13	-9	-80	128	48	-126	-121	6	-6	13	7	-9	-126	-46	6	649	13	-80	-9	128	-6	-141	-141	33	-10	14	14	-52	-83	53	53	668	-51	-52	-52	100	25	-115	-115	58	-25	7	7	-12	-130	-38	-38	656	16	-28	-28	106	-6	-142	-82	26	-17	-28	69	-24	-142	12	26	671	-28	-83	-24	119	-6	-82	-142	26	-17	69	-28	-24	-142	26	12	671	-28	-24	-83	119	-45	-115	-115	15	4	54	54	-80	-115	15	15	628	54	-80	-80	139	48	-126	-126	-46	-6	13	13	-80	-121	6	6	649	7	-9	-9	128	-6	-141	-83	53	-10	14	-51	-52	-141	33	53	668	14	-52	-52	100	-6	-83	-141	53	-10	-51	14	-52	-141	53	33	668	14	-52	-52	100	73	-103	-103	46	-35	-21	-21	-40	-103	46	46	587	-21	-40	-40	75
-221	7	7	-41	-116	-168	-168	7	-116	-168	-168	7	794	-4	-4	118	-196	-2	-9	-38	-45	-162	-210	25	-45	-162	-210	25	763	-1	-97	127	-196	-9	-2	-38	-45	-210	-162	25	-45	-210	-162	25	763	-97	-1	127	-143	-10	-10	-58	-42	-189	-189	46	-42	-189	-189	46	716	-58	-58	132	-185	-22	-22	-36	-88	-206	-206	-17	-82	-137	-137	66	739	-10	-10	116	-189	20	-23	-29	-70	-178	-220	16	-35	-154	-151	-16	748	-27	-49	121	-189	-23	20	-29	-70	-220	-178	16	-35	-151	-154	-16	748	-49	-27	121	-137	12	12	-38	-91	-202	-202	43	-52	-221	-221	59	731	-51	-51	171	-185	-22	-22	-36	-82	-137	-137	66	-88	-206	-206	-17	739	-10	-10	116	-189	20	-23	-29	-35	-154	-151	-16	-70	-178	-220	16	748	-27	-49	121	-189	-23	20	-29	-35	-151	-154	-16	-70	-220	-178	16	748	-49	-27	121	-137	12	12	-38	-52	-221	-221	59	-91	-202	-202	43	731	-51	-51	171	-193	-11	-11	12	-91	-163	-163	10	-91	-163	-163	10	784	-48	-48	92	-188	5	67	-64	-73	-212	-101	-7	-73	-212	-101	-7	730	-29	-64	93	-188	67	5	-64	-73	-101	-212	-7	-73	-101	-212	-7	730	-64	-29	93	-244	-0	-0	-13	-11	-208	-208	29	-11	-208	-208	29	826	-69	-69	127
41	-126	-51	7	-126	-4	7	-13	-126	-4	7	-13	-4	660	-13	105	25	-130	-25	16	-115	-38	7	-28	-115	-38	7	-28	58	656	-12	106	5	-100	-10	8	-100	-1	8	-22	-100	-1	8	-22	-1	589	-22	110	48	-121	-6	7	-126	6	13	-9	-126	6	13	-9	-46	649	-80	128	25	-115	-25	7	-130	-38	16	-28	-115	58	7	-12	-38	656	-28	106	-6	-142	-17	-28	-142	12	-28	-83	-82	26	69	-24	26	671	-24	119	48	-126	-6	13	-121	6	7	-9	-126	-46	13	-80	6	649	-9	128	-6	-141	-10	14	-141	33	14	-52	-83	53	-51	-52	53	668	-52	100	25	-115	-25	7	-115	58	7	-12	-130	-38	16	-28	-38	656	-28	106	-6	-142	-17	-28	-82	26	69	-24	-142	12	-28	-83	26	671	-24	119	48	-126	-6	13	-126	-46	13	-80	-121	6	7	-9	6	649	-9	128	-6	-141	-10	14	-83	53	-51	-52	-141	33	14	-52	53	668	-52	100	-6	-82	-17	69	-142	26	-28	-24	-142	26	-28	-24	12	671	-83	119	-45	-115	4	54	-115	15	54	-80	-115	15	54	-80	15	628	-80	139	-6	-83	-10	-51	-141	53	14	-52	-141	53	14	-52	33	668	-52	100	73	-103	-35	-21	-103	46	-21	-40	-103	46	-21	-40	46	587	-40	75
41	-51	-126	7	-126	7	-4	-13	-126	7	-4	-13	-4	-13	660	105	5	-10	-100	8	-100	8	-1	-22	-100	8	-1	-22	-1	-22	589	110	25	-25	-130	16	-115	7	-38	-28	-115	7	-38	-28	58	-12	656	106	48	-6	-121	7	-126	13	6	-9	-126	13	6	-9	-46	-80	649	128	25	-25	-115	7	-130	16	-38	-28	-115	7	58	-12	-38	-28	656	106	48	-6	-126	13	-121	7	6	-9	-126	13	-46	-80	6	-9	649	128	-6	-17	-142	-28	-142	-28	12	-83	-82	69	26	-24	26	-24	671	119	-6	-10	-141	14	-141	14	33	-52	-83	-51	53	-52	53	-52	668	100	25	-25	-115	7	-115	7	58	-12	-130	16	-38	-28	-38	-28	656	106	48	-6	-126	13	-126	13	-46	-80	-121	7	6	-9	6	-9	649	128	-6	-17	-142	-28	-82	69	26	-24	-142	-28	12	-83	26	-24	671	119	-6	-10	-141	14	-83	-51	53	-52	-141	14	33	-52	53	-52	668	100	-6	-17	-82	69	-142	-28	26	-24	-142	-28	26	-24	12	-83	671	119	-6	-10	-83	-51	-141	14	53	-52	-141	14	53	-52	33	-52	668	100	-45	4	-115	54	-115	54	15	-80	-115	54	15	-80	15	-80	628	139	73	-35	-103	-21	-103	-21	46	-40	-103	-21	46	-40	46	-40	587	75
106	144	144	118	144	118	118	105	144	118	118	105	118	105	105	245	140	109	111	114	111	114	85	137	111	114	85	137	85	137	186	274	140	111	109	114	111	85	114	137	111	85	114	137	85	186	137	274	71	120	120	33	95	70	70	187	95	70	70	187	210	203	203	248	140	111	111	85	109	114	114	137	111	85	85	186	114	137	137	274	71	120	95	70	120	33	70	187	95	70	210	203	70	187	203	248	71	95	120	70	120	70	33	187	95	210	70	203	70	203	187	248	61	120	120	71	120	71	71	139	195	100	100	182	100	182	182	239	140	111	111	85	111	85	85	186	109	114	114	137	114	137	137	274	71	120	95	70	95	70	210	203	120	33	70	187	70	187	203	248	71	95	120	70	95	210	70	203	120	70	33	187	70	203	187	248	61	120	120	71	195	100	100	182	120	71	71	139	100	182	182	239	71	95	95	210	120	70	70	203	120	70	70	203	33	187	187	248	61	120	195	100	120	71	100	182	120	71	100	182	71	139	182	239	61	195	120	100	120	100	71	182	120	100	71	182	71	182	139	239	212	72	72	86	72	86	86	195	72	86	86	195	86	195	195	254
683	-78	-48	-185	-48	-185	-196	25	-48	-185	-196	25	-196	25	5	140	-30	721	-156	-107	-156	-107	-19	-136	-156	-107	-19	-136	-19	-136	-34	133	623	-100	-72	-168	-94	-154	-164	9	-94	-154	-164	9	-121	51	6	124	-55	738	-88	-105	-155	-102	11	-158	-155	-102	11	-158	-7	-289	17	137	623	-100	-94	-154	-72	-168	-164	9	-94	-154	-121	51	-164	9	6	124	-55	738	-155	-102	-88	-105	11	-158	-155	-102	-7	-289	11	-158	17	137	680	-103	-63	-166	-63	-166	-76	29	-77	-331	-123	-34	-123	-34	16	174	-45	844	-132	-88	-132	-88	-8	-161	-225	-197	28	-220	28	-220	16	138	623	-100	-94	-154	-94	-154	-121	51	-72	-168	-164	9	-164	9	6	124	-55	738	-155	-102	-155	-102	-7	-289	-88	-105	11	-158	11	-158	17	137	680	-103	-63	-166	-77	-331	-123	-34	-63	-166	-76	29	-123	-34	16	174	-45	844	-132	-88	-225	-197	28	-220	-132	-88	-8	-161	28	-220	16	138	680	-103	-77	-331	-63	-166	-123	-34	-63	-166	-123	-34	-76	29	16	174	-45	844	-225	-197	-132	-88	28	-220	-132	-88	28	-220	-8	-161	16	138	823	-241	-69	-230	-69	-230	-128	20	-69	-230	-128	20	-128	20	-7	187	-75	929	-193	-124	-193	-124	26	-198	-193	-124	26	-198	26	-198	14	137
-48	691	-159	-88	-159	-88	-2	-130	-159	-88	-2	-130	-2	-130	-10	109	721	-132	-95	-178	-95	-178	-160	29	-95	-178	-160	29	-160	29	49	181	-72	800	-148	-160	-160	-80	35	-212	-160	-80	35	-212	13	-140	7	139	730	-120	-110	-182	-69	-174	-185	14	-69	-174	-185	14	-67	62	-2	124	-72	800	-160	-80	-148	-160	35	-212	-160	-80	13	-140	35	-212	7	139	730	-120	-69	-174	-110	-182	-185	14	-69	-174	-67	62	-185	14	-2	124	-37	862	-172	-63	-172	-63	15	-198	-156	-196	25	-211	25	-211	7	149	703	-91	-41	-166	-41	-166	-163	46	-71	-300	-141	-16	-141	-16	20	187	-72	800	-160	-80	-160	-80	13	-140	-148	-160	35	-212	35	-212	7	139	730	-120	-69	-174	-69	-174	-67	62	-110	-182	-185	14	-185	14	-2	124	-37	862	-172	-63	-156	-196	25	-211	-172	-63	15	-198	25	-211	7	149	703	-91	-41	-166	-71	-300	-141	-16	-41	-166	-163	46	-141	-16	20	187	-37	862	-156	-196	-172	-63	25	-211	-172	-63	25	-211	15	-198	7	149	703	-91	-71	-300	-41	-166	-141	-16	-41	-166	-141	-16	-163	46	20	187	50	767	-133	-149	-133	-149	13	-185	-133	-149	13	-185	13	-185	4	149	654	-139	-79	-180	-79	-180	-155	23	-79	-180	-155	23	-155	23	62	204
-112	-155	695	-82	-164	-22	-45	-115	-164	-22	-45	-115	-9	-25	-100	111	-156	-95	-161	737	42	-177	-193	-103	42	-177	-193	-103	-19	49	2	137	-100	-213	800	-63	-162	3	-76	-169	-162	3	-76	-169	0	13	-123	124	-195	-81	-160	754	19	-162	-179	-92	19	-162	-179	-92	-55	71	23	103	-94	-162	797	-51	-160	-20	-79	-193	-169	-35	-27	-132	7	-10	-180	142	-171	-102	-112	815	10	-183	-179	-56	40	-218	-206	-194	-34	49	41	130	-94	-155	771	-80	-191	-16	-77	-195	-144	54	-51	-86	-3	-38	-165	100	-138	-117	-108	761	21	-171	-148	-83	-1	-299	-152	-96	-44	32	35	139	-94	-162	797	-51	-169	-35	-27	-132	-160	-20	-79	-193	7	-10	-180	142	-171	-102	-112	815	40	-218	-206	-194	10	-183	-179	-56	-34	49	41	130	-94	-155	771	-80	-144	54	-51	-86	-191	-16	-77	-195	-3	-38	-165	100	-138	-117	-108	761	-1	-299	-152	-96	21	-171	-148	-83	-44	32	35	139	-69	-128	869	-202	-174	7	-25	-208	-174	7	-25	-208	-25	-15	-149	151	-131	-30	-172	769	19	-168	-168	-143	19	-168	-168	-143	-81	27	57	111	-82	-285	793	-77	-151	-42	4	-183	-151	-42	4	-183	-3	-3	-129	160	-139	-100	-140	693	11	-189	-154	-114	11	-189	-154	-114	-21	53	58	122
-168	-86	-132	739	36	-206	-162	-38	36	-206	-162	-38	-38	16	8	114	-107	-178	737	-95	-177	-53	-20	-112	-177	-53	-20	-112	6	-50	33	90	-168	-63	-160	715	-20	-141	-174	-25	-20	-141	-174	-25	-41	50	-3	102	-84	-171	775	-104	-154	-8	-52	-152	-154	-8	-52	-152	3	18	-124	133	-164	-76	-79	745	35	-174	-149	-41	7	-210	-172	-118	-61	39	7	123	-74	-173	732	-44	-161	11	-83	-141	-166	-54	-31	-151	9	-21	-74	132	-166	-73	-121	728	46	-168	-163	-76	-11	-171	-169	-27	-44	10	7	111	-59	-162	739	-78	-205	-15	-88	-179	-92	73	-41	-98	-28	-52	-102	98	-164	-76	-79	745	7	-210	-172	-118	35	-174	-149	-41	-61	39	7	123	-74	-173	732	-44	-166	-54	-31	-151	-161	11	-83	-141	9	-21	-74	132	-166	-73	-121	728	-11	-171	-169	-27	46	-168	-163	-76	-44	10	7	111	-59	-162	739	-78	-92	73	-41	-98	-205	-15	-88	-179	-28	-52	-102	98	-96	-52	-68	697	13	-170	-151	-155	13	-170	-151	-155	-58	60	8	146	-52	-108	719	-112	-156	9	-93	-155	-156	9	-93	-155	10	-17	-88	150	-100	-62	-96	737	20	-190	-184	-127	20	-190	-184	-127	-37	50	8	174	-4	-224	827	-17	-152	-29	-94	-167	-152	-29	-94	-167	-16	-20	-104	153
-112	-155	-164	-22	695	-82	-45	-115	-164	-22	-9	-25	-45	-115	-100	111	-156	-95	42	-177	-161	737	-193	-103	42	-177	-19	49	-193	-103	2	137	-94	-162	-160	-20	797	-51	-79	-193	-169	-35	7	-10	-27	-132	-180	142	-171	-102	10	-183	-112	815	-179	-56	40	-218	-34	49	-206	-194	41	130	-100	-213	-162	3	800	-63	-76	-169	-162	3	0	13	-76	-169	-123	124	-195	-81	19	-162	-160	754	-179	-92	19	-162	-55	71	-179	-92	23	103	-94	-155	-191	-16	771	-80	-77	-195	-144	54	-3	-38	-51	-86	-165	100	-138	-117	21	-171	-108	761	-148	-83	-1	-299	-44	32	-152	-96	35	139	-94	-162	-169	-35	797	-51	-27	-132	-160	-20	7	-10	-79	-193	-180	142	-171	-102	40	-218	-112	815	-206	-194	10	-183	-34	49	-179	-56	41	130	-69	-128	-174	7	869	-202	-25	-208	-174	7	-25	-15	-25	-208	-149	151	-131	-30	19	-168	-172	769	-168	-143	19	-168	-81	27	-168	-143	57	111	-94	-155	-144	54	771	-80	-51	-86	-191	-16	-3	-38	-77	-195	-165	100	-138	-117	-1	-299	-108	761	-152	-96	21	-171	-44	32	-148	-83	35	139	-82	-285	-151	-42	793	-77	4	-183	-151	-42	-3	-3	4	-183	-129	160	-139	-100	11	-189	-140	693	-154	-114	11	-189	-21	53	-154	-114	58	122
-168	-86	36	-206	-132	739	-162	-38	36	-206	-38	16	-162	-38	8	114	-107	-178	-177	-53	737	-95	-20	-112	-177	-53	6	-50	-20	-112	33	90	-164	-76	35	-174	-79	745	-149	-41	7	-210	-61	39	-172	-118	7	123	-74	-173	-161	11	732	-44	-83	-141	-166	-54	9	-21	-31	-151	-74	132	-168	-63	-20	-141	-160	715	-174	-25	-20	-141	-41	50	-174	-25	-3	102	-84	-171	-154	-8	775	-104	-52	-152	-154	-8	3	18	-52	-152	-124	133	-166	-73	46	-168	-121	728	-163	-76	-11	-171	-44	10	-169	-27	7	111	-59	-162	-205	-15	739	-78	-88	-179	-92	73	-28	-52	-41	-98	-102	98	-164	-76	7	-210	-79	745	-172	-118	35	-174	-61	39	-149	-41	7	123	-74	-173	-166	-54	732	-44	-31	-151	-161	11	9	-21	-83	-141	-74	132	-96	-52	13	-170	-68	697	-151	-155	13	-170	-58	60	-151	-155	8	146	-52	-108	-156	9	719	-112	-93	-155	-156	9	10	-17	-93	-155	-88	150	-166	-73	-11	-171	-121	728	-169	-27	46	-168	-44	10	-163	-76	7	111	-59	-162	-92	73	739	-78	-41	-98	-205	-15	-28	-52	-88	-179	-102	98	-100	-62	20	-190	-96	737	-184	-127	20	-190	-37	50	-184	-127	8	174	-4	-224	-152	-29	827	-17	-94	-167	-152	-29	-16	-20	-94	-167	-104	153
-167	25	-61	-137	-61	-137	763	58	10	-36	-210	7	-210	7	-1	85	-19	-160	-193	-20	-193	-20	40	716	-19	6	34	-106	34	-106	-132	74	-154	3	-80	-141	-51	-55	745	25	-35	-33	-210	-20	-176	10	20	88	10	-161	-189	-31	-180	2	12	652	-27	-37	9	-92	-10	-47	-58	84	-154	3	-51	-55	-80	-141	745	25	-35	-33	-176	10	-210	-20	20	88	10	-161	-180	2	-189	-31	12	652	-27	-37	-10	-47	9	-92	-58	84	-156	-42	-44	-145	-44	-145	802	37	-28	13	-181	-9	-181	-9	-42	108	14	-148	-209	-55	-209	-55	26	646	-30	52	-0	-39	-0	-39	-79	61	-121	0	-27	-176	-27	-176	827	-75	13	-41	-172	11	-172	11	-22	84	6	-125	-169	26	-169	26	-82	594	-34	-12	8	-82	8	-82	-40	64	-147	8	-56	-178	-26	-131	739	-22	44	-28	-190	11	-157	-19	-26	112	15	-156	-190	-24	-188	13	-26	669	-27	3	-1	-70	5	-115	-51	78	-147	8	-26	-131	-56	-178	739	-22	44	-28	-157	-19	-190	11	-26	112	15	-156	-188	13	-190	-24	-26	669	-27	3	5	-115	-1	-70	-51	78	-156	67	-39	-76	-39	-76	740	-29	35	-68	-217	-13	-217	-13	-50	88	-5	-157	-206	22	-206	22	-32	756	-30	-62	-12	-74	-12	-74	-81	89
7	-164	-194	-10	-194	-10	-1	656	-22	-17	25	-28	25	-28	-22	137	-136	29	-103	-112	-103	-112	716	-1	49	-50	-106	-24	-106	-24	138	107	9	-169	-212	-25	-193	25	-41	642	-10	-20	39	-40	11	39	-38	146	-158	-4	-115	-159	-30	-75	751	-11	8	-47	-104	-25	-62	84	11	98	9	-169	-193	25	-212	-25	-41	642	-10	-20	11	39	39	-40	-38	146	-158	-4	-30	-75	-115	-159	751	-11	8	-47	-62	84	-104	-25	11	98	-48	-159	-217	-4	-217	-4	-68	629	-3	90	7	4	7	4	7	134	-143	-7	-60	-155	-60	-155	777	-1	21	9	-139	58	-139	58	-26	125	6	-123	-180	20	-180	20	-22	595	7	-3	7	-38	7	-38	-53	137	-125	53	-65	-145	-65	-145	697	-83	50	-7	-133	31	-133	31	37	165	26	-132	-231	21	-190	-6	-36	641	3	8	37	-50	27	-55	-44	144	-187	-0	-62	-174	21	-87	755	-22	44	-15	-157	37	-123	-12	8	137	26	-132	-190	-6	-231	21	-36	641	3	8	27	-55	37	-50	-44	144	-187	-0	21	-87	-62	-174	755	-22	44	-15	-123	-12	-157	37	8	137	-79	-50	-224	58	-224	58	-11	666	-24	-15	22	-43	22	-43	-56	105	-133	50	-24	-75	-24	-75	723	-53	32	-62	-137	-5	-137	-5	-7	96
-112	-155	-164	-22	-164	-22	-9	-25	695	-82	-45	-115	-45	-115	-100	111	-156	-95	42	-177	42	-177	-19	49	-161	737	-193	-103	-193	-103	2	137	-94	-162	-160	-20	-169	-35	7	-10	797	-51	-79	-193	-27	-132	-180	142	-171	-102	10	-183	40	-218	-34	49	-112	815	-179	-56	-206	-194	41	130	-94	-162	-169	-35	-160	-20	7	-10	797	-51	-27	-132	-79	-193	-180	142	-171	-102	40	-218	10	-183	-34	49	-112	815	-206	-194	-179	-56	41	130	-69	-128	-174	7	-174	7	-25	-15	869	-202	-25	-208	-25	-208	-149	151	-131	-30	19	-168	19	-168	-81	27	-172	769	-168	-143	-168	-143	57	111	-100	-213	-162	3	-162	3	0	13	800	-63	-76	-169	-76	-169	-123	124	-195	-81	19	-162	19	-162	-55	71	-160	754	-179	-92	-179	-92	23	103	-94	-155	-191	-16	-144	54	-3	-38	771	-80	-77	-195	-51	-86	-165	100	-138	-117	21	-171	-1	-299	-44	32	-108	761	-148	-83	-152	-96	35	139	-94	-155	-144	54	-191	-16	-3	-38	771	-80	-51	-86	-77	-195	-165	100	-138	-117	-1	-299	21	-171	-44	32	-108	761	-152	-96	-148	-83	35	139	-82	-285	-151	-42	-151	-42	-3	-3	793	-77	4	-183	4	-183	-129	160	-139	-100	11	-189	11	-189	-21	53	-140	693	-154	-114	-154	-114	58	122
-168	-86	36	-206	36	-206	-38	16	-132	739	-162	-38	-162	-38	8	114	-107	-178	-177	-53	-177	-53	6	-50	737	-95	-20	-112	-20	-112	33	90	-164	-76	35	-174	7	-210	-61	39	-79	745	-149	-41	-172	-118	7	123	-74	-173	-161	11	-166	-54	9	-21	732	-44	-83	-141	-31	-151	-74	132	-164	-76	7	-210	35	-174	-61	39	-79	745	-172	-118	-149	-41	7	123	-74	-173	-166	-54	-161	11	9	-21	732	-44	-31	-151	-83	-141	-74	132	-96	-52	13	-170	13	-170	-58	60	-68	697	-151	-155	-151	-155	8	146	-52	-108	-156	9	-156	9	10	-17	719	-112	-93	-155	-93	-155	-88	150	-168	-63	-20	-141	-20	-141	-41	50	-160	715	-174	-25	-174	-25	-3	102	-84	-171	-154	-8	-154	-8	3	18	775	-104	-52	-152	-52	-152	-124	133	-166	-73	46	-168	-11	-171	-44	10	-121	728	-163	-76	-169	-27	7	111	-59	-162	-205	-15	-92	73	-28	-52	739	-78	-88	-179	-41	-98	-102	98	-166	-73	-11	-171	46	-168	-44	10	-121	728	-169	-27	-163	-76	7	111	-59	-162	-92	73	-205	-15	-28	-52	739	-78	-41	-98	-88	-179	-102	98	-100	-62	20	-190	20	-190	-37	50	-96	737	-184	-127	-184	-127	8	174	-4	-224	-152	-29	-152	-29	-16	-20	827	-17	-94	-167	-94	-167	-104	153
-167	25	-61	-137	10	-36	-210	7	-61	-137	763	58	-210	7	-1	85	-19	-160	-193	-20	-19	6	34	-106	-193	-20	40	716	34	-106	-132	74	-154	3	-80	-141	-35	-33	-210	-20	-51	-55	745	25	-176	10	20	88	10	-161	-189	-31	-27	-37	9	-92	-180	2	12	652	-10	-47	-58	84	-121	0	-27	-176	13	-41	-172	11	-27	-176	827	-75	-172	11	-22	84	6	-125	-169	26	-34	-12	8	-82	-169	26	-82	594	8	-82	-40	64	-147	8	-56	-178	44	-28	-190	11	-26	-131	739	-22	-157	-19	-26	112	15	-156	-190	-24	-27	3	-1	-70	-188	13	-26	669	5	-115	-51	78	-154	3	-51	-55	-35	-33	-176	10	-80	-141	745	25	-210	-20	20	88	10	-161	-180	2	-27	-37	-10	-47	-189	-31	12	652	9	-92	-58	84	-156	-42	-44	-145	-28	13	-181	-9	-44	-145	802	37	-181	-9	-42	108	14	-148	-209	-55	-30	52	-0	-39	-209	-55	26	646	-0	-39	-79	61	-147	8	-26	-131	44	-28	-157	-19	-56	-178	739	-22	-190	11	-26	112	15	-156	-188	13	-27	3	5	-115	-190	-24	-26	669	-1	-70	-51	78	-156	67	-39	-76	35	-68	-217	-13	-39	-76	740	-29	-217	-13	-50	88	-5	-157	-206	22	-30	-62	-12	-74	-206	22	-32	756	-12	-74	-81	89
7	-164	-194	-10	-22	-17	25	-28	-194	-10	-1	656	25	-28	-22	137	-136	29	-103	-112	49	-50	-106	-24	-103	-112	716	-1	-106	-24	138	107	9	-169	-212	-25	-10	-20	39	-40	-193	25	-41	642	11	39	-38	146	-158	-4	-115	-159	8	-47	-104	-25	-30	-75	751	-11	-62	84	11	98	6	-123	-180	20	7	-3	7	-38	-180	20	-22	595	7	-38	-53	137	-125	53	-65	-145	50	-7	-133	31	-65	-145	697	-83	-133	31	37	165	26	-132	-231	21	3	8	37	-50	-190	-6	-36	641	27	-55	-44	144	-187	-0	-62	-174	44	-15	-157	37	21	-87	755	-22	-123	-12	8	137	9	-169	-193	25	-10	-20	11	39	-212	-25	-41	642	39	-40	-38	146	-158	-4	-30	-75	8	-47	-62	84	-115	-159	751	-11	-104	-25	11	98	-48	-159	-217	-4	-3	90	7	4	-217	-4	-68	629	7	4	7	134	-143	-7	-60	-155	21	9	-139	58	-60	-155	777	-1	-139	58	-26	125	26	-132	-190	-6	3	8	27	-55	-231	21	-36	641	37	-50	-44	144	-187	-0	21	-87	44	-15	-123	-12	-62	-174	755	-22	-157	37	8	137	-79	-50	-224	58	-24	-15	22	-43	-224	58	-11	666	22	-43	-56	105	-133	50	-24	-75	32	-62	-137	-5	-24	-75	723	-53	-137	-5	-7	96
-167	25	10	-36	-61	-137	-210	7	-61	-137	-210	7	763	58	-1	85	-19	-160	-19	6	-193	-20	34	-106	-193	-20	34	-106	40	716	-132	74	-121	0	13	-41	-27	-176	-172	11	-27	-176	-172	11	827	-75	-22	84	6	-125	-34	-12	-169	26	8	-82	-169	26	8	-82	-82	594	-40	64	-154	3	-35	-33	-80	-141	-210	-20	-51	-55	-176	10	745	25	20	88	10	-161	-27	-37	-189	-31	9	-92	-180	2	-10	-47	12	652	-58	84	-147	8	44	-28	-56	-178	-190	11	-26	-131	-157	-19	739	-22	-26	112	15	-156	-27	3	-190	-24	-1	-70	-188	13	5	-115	-26	669	-51	78	-154	3	-35	-33	-51	-55	-176	10	-80	-141	-210	-20	745	25	20	88	10	-161	-27	-37	-180	2	-10	-47	-189	-31	9	-92	12	652	-58	84	-147	8	44	-28	-26	-131	-157	-19	-56	-178	-190	11	739	-22	-26	112	15	-156	-27	3	-188	13	5	-115	-190	-24	-1	-70	-26	669	-51	78	-156	-42	-28	13	-44	-145	-181	-9	-44	-145	-181	-9	802	37	-42	108	14	-148	-30	52	-209	-55	-0	-39	-209	-55	-0	-39	26	646	-79	61	-156	67	35	-68	-39	-76	-217	-13	-39	-76	-217	-13	740	-29	-50	88	-5	-157	-30	-62	-206	22	-12	-74	-206	22	-12	-74	-32	756	-81	89
7	-164	-22	-17	-194	-10	25	-28	-194	-10	25	-28	-1	656	-22	137	-136	29	49	-50	-103	-112	-106	-24	-103	-112	-106	-24	716	-1	138	107	6	-123	7	-3	-180	20	7	-38	-180	20	7	-38	-22	595	-53	137	-125	53	50	-7	-65	-145	-133	31	-65	-145	-133	31	697	-83	37	165	9	-169	-10	-20	-212	-25	39	-40	-193	25	11	39	-41	642	-38	146	-158	-4	8	-47	-115	-159	-104	-25	-30	-75	-62	84	751	-11	11	98	26	-132	3	8	-231	21	37	-50	-190	-6	27	-55	-36	641	-44	144	-187	-0	44	-15	-62	-174	-157	37	21	-87	-123	-12	755	-22	8	137	9	-169	-10	-20	-193	25	11	39	-212	-25	39	-40	-41	642	-38	146	-158	-4	8	-47	-30	-75	-62	84	-115	-159	-104	-25	751	-11	11	98	26	-132	3	8	-190	-6	27	-55	-231	21	37	-50	-36	641	-44	144	-187	-0	44	-15	21	-87	-123	-12	-62	-174	-157	37	755	-22	8	137	-48	-159	-3	90	-217	-4	7	4	-217	-4	7	4	-68	629	7	134	-143	-7	21	9	-60	-155	-139	58	-60	-155	-139	58	777	-1	-26	125	-79	-50	-24	-15	-224	58	22	-43	-224	58	22	-43	-11	666	-56	105	-133	50	32	-62	-24	-75	-137	-5	-24	-75	-137	-5	723	-53	-7	96
62	12	-111	66	-111	66	-97	-12	-111	66	-97	-12	-97	-12	589	186	-34	49	2	33	2	33	-132	138	2	33	-132	138	-132	138	-140	384	51	13	-140	50	-132	10	-118	39	-132	10	-118	39	-75	99	595	195	-11	64	-3	23	16	-1	-116	99	16	-1	-116	99	-150	150	-47	365	51	13	-132	10	-140	50	-118	39	-132	10	-75	99	-118	39	595	195	-11	64	16	-1	-3	23	-116	99	16	-1	-150	150	-116	99	-47	365	11	8	-147	4	-147	4	-165	68	-136	71	-109	124	-109	124	617	169	-1	23	8	3	8	3	-108	66	-33	48	-114	123	-114	123	4	346	51	13	-132	10	-132	10	-75	99	-140	50	-118	39	-118	39	595	195	-11	64	16	-1	16	-1	-150	150	-3	23	-116	99	-116	99	-47	365	11	8	-147	4	-136	71	-109	124	-147	4	-165	68	-109	124	617	169	-1	23	8	3	-33	48	-114	123	8	3	-108	66	-114	123	4	346	11	8	-136	71	-147	4	-109	124	-147	4	-109	124	-165	68	617	169	-1	23	-33	48	8	3	-114	123	8	3	-114	123	-108	66	4	346	16	18	-133	28	-133	28	-144	110	-133	28	-144	110	-144	110	648	122	-33	65	-33	7	-33	7	-113	125	-33	7	-113	125	-113	125	62	334
124	135	155	116	155	116	127	106	155	116	127	106	127	106	110	274	133	181	137	90	137	90	74	107	137	90	74	107	74	107	384	239	124	124	139	102	142	88	123	146	142	88	123	146	84	195	137	254	127	136	94	93	97	58	100	118	97	58	100	118	130	197	399	235	124	124	142	88	139	102	123	146	142	88	84	195	123	146	137	254	127	136	97	58	94	93	100	118	97	58	130	197	100	118	399	235	82	102	153	83	153	83	99	141	127	214	85	188	85	188	125	249	118	102	74	90	74	90	91	100	94	169	120	150	120	150	379	238	124	124	142	88	142	88	84	195	139	102	123	146	123	146	137	254	127	136	97	58	97	58	130	197	94	93	100	118	100	118	399	235	82	102	153	83	127	214	85	188	153	83	99	141	85	188	125	249	118	102	74	90	94	169	120	150	74	90	91	100	120	150	379	238	82	102	127	214	153	83	85	188	153	83	85	188	99	141	125	249	118	102	94	169	74	90	120	150	74	90	120	150	91	100	379	238	85	230	134	113	134	113	74	169	134	113	74	169	74	169	152	220	86	180	98	58	98	58	156	124	98	58	156	124	156	124	350	238
683	-48	-78	-185	-48	-196	-185	25	-48	-196	-185	25	-196	5	25	140	623	-72	-100	-168	-94	-164	-154	9	-94	-164	-154	9	-121	6	51	124	-30	-156	721	-107	-156	-19	-107	-136	-156	-19	-107	-136	-19	-34	-136	133	-55	-88	738	-105	-155	11	-102	-158	-155	11	-102	-158	-7	17	-289	137	623	-94	-100	-154	-72	-164	-168	9	-94	-121	-154	51	-164	6	9	124	680	-63	-103	-166	-63	-76	-166	29	-77	-123	-331	-34	-123	16	-34	174	-55	-155	738	-102	-88	11	-105	-158	-155	-7	-102	-289	11	17	-158	137	-45	-132	844	-88	-132	-8	-88	-161	-225	28	-197	-220	28	16	-220	138	623	-94	-100	-154	-94	-121	-154	51	-72	-164	-168	9	-164	6	9	124	680	-63	-103	-166	-77	-123	-331	-34	-63	-76	-166	29	-123	16	-34	174	-55	-155	738	-102	-155	-7	-102	-289	-88	11	-105	-158	11	17	-158	137	-45	-132	844	-88	-225	28	-197	-220	-132	-8	-88	-161	28	16	-220	138	680	-77	-103	-331	-63	-123	-166	-34	-63	-123	-166	-34	-76	16	29	174	823	-69	-241	-230	-69	-128	-230	20	-69	-128	-230	20	-128	-7	20	187	-45	-225	844	-197	-132	28	-88	-220	-132	28	-88	-220	-8	16	-161	138	-75	-193	929	-124	-193	26	-124	-198	-193	26	-124	-198	26	14	-198	137
-112	695	-155	-82	-164	-45	-22	-115	-164	-45	-22	-115	-9	-100	-25	111	-100	800	-213	-63	-162	-76	3	-169	-162	-76	3	-169	0	-123	13	124	-156	-161	-95	737	42	-193	-177	-103	42	-193	-177	-103	-19	2	49	137	-195	-160	-81	754	19	-179	-162	-92	19	-179	-162	-92	-55	23	71	103	-94	797	-162	-51	-160	-79	-20	-193	-169	-27	-35	-132	7	-180	-10	142	-94	771	-155	-80	-191	-77	-16	-195	-144	-51	54	-86	-3	-165	-38	100	-171	-112	-102	815	10	-179	-183	-56	40	-206	-218	-194	-34	41	49	130	-138	-108	-117	761	21	-148	-171	-83	-1	-152	-299	-96	-44	35	32	139	-94	797	-162	-51	-169	-27	-35	-132	-160	-79	-20	-193	7	-180	-10	142	-94	771	-155	-80	-144	-51	54	-86	-191	-77	-16	-195	-3	-165	-38	100	-171	-112	-102	815	40	-206	-218	-194	10	-179	-183	-56	-34	41	49	130	-138	-108	-117	761	-1	-152	-299	-96	21	-148	-171	-83	-44	35	32	139	-69	869	-128	-202	-174	-25	7	-208	-174	-25	7	-208	-25	-149	-15	151	-82	793	-285	-77	-151	4	-42	-183	-151	4	-42	-183	-3	-129	-3	160	-131	-172	-30	769	19	-168	-168	-143	19	-168	-168	-143	-81	57	27	111	-139	-140	-100	693	11	-154	-189	-114	11	-154	-189	-114	-21	58	53	122
-48	-159	691	-88	-159	-2	-88	-130	-159	-2	-88	-130	-2	-10	-130	109	-72	-148	800	-160	-160	35	-80	-212	-160	35	-80	-212	13	7	-140	139	721	-95	-132	-178	-95	-160	-178	29	-95	-160	-178	29	-160	49	29	181	730	-110	-120	-182	-69	-185	-174	14	-69	-185	-174	14	-67	-2	62	124	-72	-160	800	-80	-148	35	-160	-212	-160	13	-80	-140	35	7	-212	139	-37	-172	862	-63	-172	15	-63	-198	-156	25	-196	-211	25	7	-211	149	730	-69	-120	-174	-110	-185	-182	14	-69	-67	-174	62	-185	-2	14	124	703	-41	-91	-166	-41	-163	-166	46	-71	-141	-300	-16	-141	20	-16	187	-72	-160	800	-80	-160	13	-80	-140	-148	35	-160	-212	35	7	-212	139	-37	-172	862	-63	-156	25	-196	-211	-172	15	-63	-198	25	7	-211	149	730	-69	-120	-174	-69	-67	-174	62	-110	-185	-182	14	-185	-2	14	124	703	-41	-91	-166	-71	-141	-300	-16	-41	-163	-166	46	-141	20	-16	187	-37	-156	862	-196	-172	25	-63	-211	-172	25	-63	-211	15	7	-198	149	50	-133	767	-149	-133	13	-149	-185	-133	13	-149	-185	13	4	-185	149	703	-71	-91	-300	-41	-141	-166	-16	-41	-141	-166	-16	-163	20	46	187	654	-79	-139	-180	-79	-155	-180	23	-79	-155	-180	23	-155	62	23	204
-168	-132	-86	739	36	-162	-206	-38	36	-162	-206	-38	-38	8	16	114	-168	-160	-63	715	-20	-174	-141	-25	-20	-174	-141	-25	-41	-3	50	102	-107	737	-178	-95	-177	-20	-53	-112	-177	-20	-53	-112	6	33	-50	90	-84	775	-171	-104	-154	-52	-8	-152	-154	-52	-8	-152	3	-124	18	133	-164	-79	-76	745	35	-149	-174	-41	7	-172	-210	-118	-61	7	39	123	-166	-121	-73	728	46	-163	-168	-76	-11	-169	-171	-27	-44	7	10	111	-74	732	-173	-44	-161	-83	11	-141	-166	-31	-54	-151	9	-74	-21	132	-59	739	-162	-78	-205	-88	-15	-179	-92	-41	73	-98	-28	-102	-52	98	-164	-79	-76	745	7	-172	-210	-118	35	-149	-174	-41	-61	7	39	123	-166	-121	-73	728	-11	-169	-171	-27	46	-163	-168	-76	-44	7	10	111	-74	732	-173	-44	-166	-31	-54	-151	-161	-83	11	-141	9	-74	-21	132	-59	739	-162	-78	-92	-41	73	-98	-205	-88	-15	-179	-28	-102	-52	98	-96	-68	-52	697	13	-151	-170	-155	13	-151	-170	-155	-58	8	60	146	-100	-96	-62	737	20	-184	-190	-127	20	-184	-190	-127	-37	8	50	174	-52	719	-108	-112	-156	-93	9	-155	-156	-93	9	-155	10	-88	-17	150	-4	827	-224	-17	-152	-94	-29	-167	-152	-94	-29	-167	-16	-104	-20	153
-112	-164	-155	-22	695	-45	-82	-115	-164	-9	-22	-25	-45	-100	-115	111	-94	-160	-162	-20	797	-79	-51	-193	-169	7	-35	-10	-27	-180	-132	142	-156	42	-95	-177	-161	-193	737	-103	42	-19	-177	49	-193	2	-103	137	-171	10	-102	-183	-112	-179	815	-56	40	-34	-218	49	-206	41	-194	130	-100	-162	-213	3	800	-76	-63	-169	-162	0	3	13	-76	-123	-169	124	-94	-191	-155	-16	771	-77	-80	-195	-144	-3	54	-38	-51	-165	-86	100	-195	19	-81	-162	-160	-179	754	-92	19	-55	-162	71	-179	23	-92	103	-138	21	-117	-171	-108	-148	761	-83	-1	-44	-299	32	-152	35	-96	139	-94	-169	-162	-35	797	-27	-51	-132	-160	7	-20	-10	-79	-180	-193	142	-69	-174	-128	7	869	-25	-202	-208	-174	-25	7	-15	-25	-149	-208	151	-171	40	-102	-218	-112	-206	815	-194	10	-34	-183	49	-179	41	-56	130	-131	19	-30	-168	-172	-168	769	-143	19	-81	-168	27	-168	57	-143	111	-94	-144	-155	54	771	-51	-80	-86	-191	-3	-16	-38	-77	-165	-195	100	-82	-151	-285	-42	793	4	-77	-183	-151	-3	-42	-3	4	-129	-183	160	-138	-1	-117	-299	-108	-152	761	-96	21	-44	-171	32	-148	35	-83	139	-139	11	-100	-189	-140	-154	693	-114	11	-21	-189	53	-154	58	-114	122
-167	-61	25	-137	-61	763	-137	58	10	-210	-36	7	-210	-1	7	85	-154	-80	3	-141	-51	745	-55	25	-35	-210	-33	-20	-176	20	10	88	-19	-193	-160	-20	-193	40	-20	716	-19	34	6	-106	34	-132	-106	74	10	-189	-161	-31	-180	12	2	652	-27	9	-37	-92	-10	-58	-47	84	-154	-51	3	-55	-80	745	-141	25	-35	-176	-33	10	-210	20	-20	88	-156	-44	-42	-145	-44	802	-145	37	-28	-181	13	-9	-181	-42	-9	108	10	-180	-161	2	-189	12	-31	652	-27	-10	-37	-47	9	-58	-92	84	14	-209	-148	-55	-209	26	-55	646	-30	-0	52	-39	-0	-79	-39	61	-121	-27	0	-176	-27	827	-176	-75	13	-172	-41	11	-172	-22	11	84	-147	-56	8	-178	-26	739	-131	-22	44	-190	-28	11	-157	-26	-19	112	6	-169	-125	26	-169	-82	26	594	-34	8	-12	-82	8	-40	-82	64	15	-190	-156	-24	-188	-26	13	669	-27	-1	3	-70	5	-51	-115	78	-147	-26	8	-131	-56	739	-178	-22	44	-157	-28	-19	-190	-26	11	112	-156	-39	67	-76	-39	740	-76	-29	35	-217	-68	-13	-217	-50	-13	88	15	-188	-156	13	-190	-26	-24	669	-27	5	3	-115	-1	-51	-70	78	-5	-206	-157	22	-206	-32	22	756	-30	-12	-62	-74	-12	-81	-74	89
-168	36	-86	-206	-132	-162	739	-38	36	-38	-206	16	-162	8	-38	114	-164	35	-76	-174	-79	-149	745	-41	7	-61	-210	39	-172	7	-118	123	-107	-177	-178	-53	737	-20	-95	-112	-177	6	-53	-50	-20	33	-112	90	-74	-161	-173	11	732	-83	-44	-141	-166	9	-54	-21	-31	-74	-151	132	-168	-20	-63	-141	-160	-174	715	-25	-20	-41	-141	50	-174	-3	-25	102	-166	46	-73	-168	-121	-163	728	-76	-11	-44	-171	10	-169	7	-27	111	-84	-154	-171	-8	775	-52	-104	-152	-154	3	-8	18	-52	-124	-152	133	-59	-205	-162	-15	739	-88	-78	-179	-92	-28	73	-52	-41	-102	-98	98	-164	7	-76	-210	-79	-172	745	-118	35	-61	-174	39	-149	7	-41	123	-96	13	-52	-170	-68	-151	697	-155	13	-58	-170	60	-151	8	-155	146	-74	-166	-173	-54	732	-31	-44	-151	-161	9	11	-21	-83	-74	-141	132	-52	-156	-108	9	719	-93	-112	-155	-156	10	9	-17	-93	-88	-155	150	-166	-11	-73	-171	-121	-169	728	-27	46	-44	-168	10	-163	7	-76	111	-100	20	-62	-190	-96	-184	737	-127	20	-37	-190	50	-184	8	-127	174	-59	-92	-162	73	739	-41	-78	-98	-205	-28	-15	-52	-88	-102	-179	98	-4	-152	-224	-29	827	-94	-17	-167	-152	-16	-29	-20	-94	-104	-167	153
7	-194	-164	-10	-194	-1	-10	656	-22	25	-17	-28	25	-22	-28	137	9	-212	-169	-25	-193	-41	25	642	-10	39	-20	-40	11	-38	39	146	-136	-103	29	-112	-103	716	-112	-1	49	-106	-50	-24	-106	138	-24	107	-158	-115	-4	-159	-30	751	-75	-11	8	-104	-47	-25	-62	11	84	98	9	-193	-169	25	-212	-41	-25	642	-10	11	-20	39	39	-38	-40	146	-48	-217	-159	-4	-217	-68	-4	629	-3	7	90	4	7	7	4	134	-158	-30	-4	-75	-115	751	-159	-11	8	-62	-47	84	-104	11	-25	98	-143	-60	-7	-155	-60	777	-155	-1	21	-139	9	58	-139	-26	58	125	6	-180	-123	20	-180	-22	20	595	7	7	-3	-38	7	-53	-38	137	26	-231	-132	21	-190	-36	-6	641	3	37	8	-50	27	-44	-55	144	-125	-65	53	-145	-65	697	-145	-83	50	-133	-7	31	-133	37	31	165	-187	-62	-0	-174	21	755	-87	-22	44	-157	-15	37	-123	8	-12	137	26	-190	-132	-6	-231	-36	21	641	3	27	8	-55	37	-44	-50	144	-79	-224	-50	58	-224	-11	58	666	-24	22	-15	-43	22	-56	-43	105	-187	21	-0	-87	-62	755	-174	-22	44	-123	-15	-12	-157	8	37	137	-133	-24	50	-75	-24	723	-75	-53	32	-137	-62	-5	-137	-7	-5	96
-112	-164	-155	-22	-164	-9	-22	-25	695	-45	-82	-115	-45	-100	-115	111	-94	-160	-162	-20	-169	7	-35	-10	797	-79	-51	-193	-27	-180	-132	142	-156	42	-95	-177	42	-19	-177	49	-161	-193	737	-103	-193	2	-103	137	-171	10	-102	-183	40	-34	-218	49	-112	-179	815	-56	-206	41	-194	130	-94	-169	-162	-35	-160	7	-20	-10	797	-27	-51	-132	-79	-180	-193	142	-69	-174	-128	7	-174	-25	7	-15	869	-25	-202	-208	-25	-149	-208	151	-171	40	-102	-218	10	-34	-183	49	-112	-206	815	-194	-179	41	-56	130	-131	19	-30	-168	19	-81	-168	27	-172	-168	769	-143	-168	57	-143	111	-100	-162	-213	3	-162	0	3	13	800	-76	-63	-169	-76	-123	-169	124	-94	-191	-155	-16	-144	-3	54	-38	771	-77	-80	-195	-51	-165	-86	100	-195	19	-81	-162	19	-55	-162	71	-160	-179	754	-92	-179	23	-92	103	-138	21	-117	-171	-1	-44	-299	32	-108	-148	761	-83	-152	35	-96	139	-94	-144	-155	54	-191	-3	-16	-38	771	-51	-80	-86	-77	-165	-195	100	-82	-151	-285	-42	-151	-3	-42	-3	793	4	-77	-183	4	-129	-183	160	-138	-1	-117	-299	21	-44	-171	32	-108	-152	761	-96	-148	35	-83	139	-139	11	-100	-189	11	-21	-189	53	-140	-154	693	-114	-154	58	-114	122
-167	-61	25	-137	10	-210	-36	7	-61	763	-137	58	-210	-1	7	85	-154	-80	3	-141	-35	-210	-33	-20	-51	745	-55	25	-176	20	10	88	-19	-193	-160	-20	-19	34	6	-106	-193	40	-20	716	34	-132	-106	74	10	-189	-161	-31	-27	9	-37	-92	-180	12	2	652	-10	-58	-47	84	-121	-27	0	-176	13	-172	-41	11	-27	827	-176	-75	-172	-22	11	84	-147	-56	8	-178	44	-190	-28	11	-26	739	-131	-22	-157	-26	-19	112	6	-169	-125	26	-34	8	-12	-82	-169	-82	26	594	8	-40	-82	64	15	-190	-156	-24	-27	-1	3	-70	-188	-26	13	669	5	-51	-115	78	-154	-51	3	-55	-35	-176	-33	10	-80	745	-141	25	-210	20	-20	88	-156	-44	-42	-145	-28	-181	13	-9	-44	802	-145	37	-181	-42	-9	108	10	-180	-161	2	-27	-10	-37	-47	-189	12	-31	652	9	-58	-92	84	14	-209	-148	-55	-30	-0	52	-39	-209	26	-55	646	-0	-79	-39	61	-147	-26	8	-131	44	-157	-28	-19	-56	739	-178	-22	-190	-26	11	112	-156	-39	67	-76	35	-217	-68	-13	-39	740	-76	-29	-217	-50	-13	88	15	-188	-156	13	-27	5	3	-115	-190	-26	-24	669	-1	-51	-70	78	-5	-206	-157	22	-30	-12	-62	-74	-206	-32	22	756	-12	-81	-74	89
-168	36	-86	-206	36	-38	-206	16	-132	-162	739	-38	-162	8	-38	114	-164	35	-76	-174	7	-61	-210	39	-79	-149	745	-41	-172	7	-118	123	-107	-177	-178	-53	-177	6	-53	-50	737	-20	-95	-112	-20	33	-112	90	-74	-161	-173	11	-166	9	-54	-21	732	-83	-44	-141	-31	-74	-151	132	-164	7	-76	-210	35	-61	-174	39	-79	-172	745	-118	-149	7	-41	123	-96	13	-52	-170	13	-58	-170	60	-68	-151	697	-155	-151	8	-155	146	-74	-166	-173	-54	-161	9	11	-21	732	-31	-44	-151	-83	-74	-141	132	-52	-156	-108	9	-156	10	9	-17	719	-93	-112	-155	-93	-88	-155	150	-168	-20	-63	-141	-20	-41	-141	50	-160	-174	715	-25	-174	-3	-25	102	-166	46	-73	-168	-11	-44	-171	10	-121	-163	728	-76	-169	7	-27	111	-84	-154	-171	-8	-154	3	-8	18	775	-52	-104	-152	-52	-124	-152	133	-59	-205	-162	-15	-92	-28	73	-52	739	-88	-78	-179	-41	-102	-98	98	-166	-11	-73	-171	46	-44	-168	10	-121	-169	728	-27	-163	7	-76	111	-100	20	-62	-190	20	-37	-190	50	-96	-184	737	-127	-184	8	-127	174	-59	-92	-162	73	-205	-28	-15	-52	739	-41	-78	-98	-88	-102	-179	98	-4	-152	-224	-29	-152	-16	-29	-20	827	-94	-17	-167	-94	-104	-167	153
7	-194	-164	-10	-22	25	-17	-28	-194	-1	-10	656	25	-22	-28	137	9	-212	-169	-25	-10	39	-20	-40	-193	-41	25	642	11	-38	39	146	-136	-103	29	-112	49	-106	-50	-24	-103	716	-112	-1	-106	138	-24	107	-158	-115	-4	-159	8	-104	-47	-25	-30	751	-75	-11	-62	11	84	98	6	-180	-123	20	7	7	-3	-38	-180	-22	20	595	7	-53	-38	137	26	-231	-132	21	3	37	8	-50	-190	-36	-6	641	27	-44	-55	144	-125	-65	53	-145	50	-133	-7	31	-65	697	-145	-83	-133	37	31	165	-187	-62	-0	-174	44	-157	-15	37	21	755	-87	-22	-123	8	-12	137	9	-193	-169	25	-10	11	-20	39	-212	-41	-25	642	39	-38	-40	146	-48	-217	-159	-4	-3	7	90	4	-217	-68	-4	629	7	7	4	134	-158	-30	-4	-75	8	-62	-47	84	-115	751	-159	-11	-104	11	-25	98	-143	-60	-7	-155	21	-139	9	58	-60	777	-155	-1	-139	-26	58	125	26	-190	-132	-6	3	27	8	-55	-231	-36	21	641	37	-44	-50	144	-79	-224	-50	58	-24	22	-15	-43	-224	-11	58	666	22	-56	-43	105	-187	21	-0	-87	44	-123	-15	-12	-62	755	-174	-22	-157	8	37	137	-133	-24	50	-75	32	-137	-62	-5	-24	723	-75	-53	-137	-7	-5	96
-167	10	25	-36	-61	-210	-137	7	-61	-210	-137	7	763	-1	58	85	-121	13	0	-41	-27	-172	-176	11	-27	-172	-176	11	827	-22	-75	84	-19	-19	-160	6	-193	34	-20	-106	-193	34	-20	-106	40	-132	716	74	6	-34	-125	-12	-169	8	26	-82	-169	8	26	-82	-82	-40	594	64	-154	-35	3	-33	-80	-210	-141	-20	-51	-176	-55	10	745	20	25	88	-147	44	8	-28	-56	-190	-178	11	-26	-157	-131	-19	739	-26	-22	112	10	-27	-161	-37	-189	9	-31	-92	-180	-10	2	-47	12	-58	652	84	15	-27	-156	3	-190	-1	-24	-70	-188	5	13	-115	-26	-51	669	78	-154	-35	3	-33	-51	-176	-55	10	-80	-210	-141	-20	745	20	25	88	-147	44	8	-28	-26	-157	-131	-19	-56	-190	-178	11	739	-26	-22	112	10	-27	-161	-37	-180	-10	2	-47	-189	9	-31	-92	12	-58	652	84	15	-27	-156	3	-188	5	13	-115	-190	-1	-24	-70	-26	-51	669	78	-156	-28	-42	13	-44	-181	-145	-9	-44	-181	-145	-9	802	-42	37	108	-156	35	67	-68	-39	-217	-76	-13	-39	-217	-76	-13	740	-50	-29	88	14	-30	-148	52	-209	-0	-55	-39	-209	-0	-55	-39	26	-79	646	61	-5	-30	-157	-62	-206	-12	22	-74	-206	-12	22	-74	-32	-81	756	89
62	-111	12	66	-111	-97	66	-12	-111	-97	66	-12	-97	589	-12	186	51	-140	13	50	-132	-118	10	39	-132	-118	10	39	-75	595	99	195	-34	2	49	33	2	-132	33	138	2	-132	33	138	-132	-140	138	384	-11	-3	64	23	16	-116	-1	99	16	-116	-1	99	-150	-47	150	365	51	-132	13	10	-140	-118	50	39	-132	-75	10	99	-118	595	39	195	11	-147	8	4	-147	-165	4	68	-136	-109	71	124	-109	617	124	169	-11	16	64	-1	-3	-116	23	99	16	-150	-1	150	-116	-47	99	365	-1	8	23	3	8	-108	3	66	-33	-114	48	123	-114	4	123	346	51	-132	13	10	-132	-75	10	99	-140	-118	50	39	-118	595	39	195	11	-147	8	4	-136	-109	71	124	-147	-165	4	68	-109	617	124	169	-11	16	64	-1	16	-150	-1	150	-3	-116	23	99	-116	-47	99	365	-1	8	23	3	-33	-114	48	123	8	-108	3	66	-114	4	123	346	11	-136	8	71	-147	-109	4	124	-147	-109	4	124	-165	617	68	169	16	-133	18	28	-133	-144	28	110	-133	-144	28	110	-144	648	110	122	-1	-33	23	48	8	-114	3	123	8	-114	3	123	-108	4	66	346	-33	-33	65	7	-33	-113	7	125	-33	-113	7	125	-113	62	125	334
7	-22	-164	-17	-194	25	-10	-28	-194	25	-10	-28	-1	-22	656	137	6	7	-123	-3	-180	7	20	-38	-180	7	20	-38	-22	-53	595	137	-136	49	29	-50	-103	-106	-112	-24	-103	-106	-112	-24	716	138	-1	107	-125	50	53	-7	-65	-133	-145	31	-65	-133	-145	31	697	37	-83	165	9	-10	-169	-20	-212	39	-25	-40	-193	11	25	39	-41	-38	642	146	26	3	-132	8	-231	37	21	-50	-190	27	-6	-55	-36	-44	641	144	-158	8	-4	-47	-115	-104	-159	-25	-30	-62	-75	84	751	11	-11	98	-187	44	-0	-15	-62	-157	-174	37	21	-123	-87	-12	755	8	-22	137	9	-10	-169	-20	-193	11	25	39	-212	39	-25	-40	-41	-38	642	146	26	3	-132	8	-190	27	-6	-55	-231	37	21	-50	-36	-44	641	144	-158	8	-4	-47	-30	-62	-75	84	-115	-104	-159	-25	751	11	-11	98	-187	44	-0	-15	21	-123	-87	-12	-62	-157	-174	37	755	8	-22	137	-48	-3	-159	90	-217	7	-4	4	-217	7	-4	4	-68	7	629	134	-79	-24	-50	-15	-224	22	58	-43	-224	22	58	-43	-11	-56	666	105	-143	21	-7	9	-60	-139	-155	58	-60	-139	-155	58	777	-26	-1	125	-133	32	50	-62	-24	-137	-75	-5	-24	-137	-75	-5	723	-7	-53	96
124	155	135	116	155	127	116	106	155	127	116	106	127	110	106	274	124	139	124	102	142	123	88	146	142	123	88	146	84	137	195	254	133	137	181	90	137	74	90	107	137	74	90	107	74	384	107	239	127	94	136	93	97	100	58	118	97	100	58	118	130	399	197	235	124	142	124	88	139	123	102	146	142	84	88	195	123	137	146	254	82	153	102	83	153	99	83	141	127	85	214	188	85	125	188	249	127	97	136	58	94	100	93	118	97	130	58	197	100	399	118	235	118	74	102	90	74	91	90	100	94	120	169	150	120	379	150	238	124	142	124	88	142	84	88	195	139	123	102	146	123	137	146	254	82	153	102	83	127	85	214	188	153	99	83	141	85	125	188	249	127	97	136	58	97	130	58	197	94	100	93	118	100	399	118	235	118	74	102	90	94	120	169	150	74	91	90	100	120	379	150	238	82	127	102	214	153	85	83	188	153	85	83	188	99	125	141	249	85	134	230	113	134	74	113	169	134	74	113	169	74	152	169	220	118	94	102	169	74	120	90	150	74	120	90	150	91	379	100	238	86	98	180	58	98	156	58	124	98	156	58	124	156	350	124	238
755	-47	-47	-193	-60	-189	-189	-6	-60	-189	-189	-6	-143	48	48	71	-55	730	-195	-84	-171	-74	10	-158	-171	-74	10	-158	6	-125	-11	127	-55	-195	730	-84	-171	10	-74	-158	-171	10	-74	-158	6	-11	-125	127	-79	-118	-118	744	2	-168	-168	-134	2	-168	-168	-134	-9	17	17	87	680	-94	-94	-156	-37	-166	-166	-48	-69	-147	-147	11	-96	26	26	82	-35	719	-170	-85	-100	-83	19	-151	-166	-104	25	-277	21	-167	17	144	-35	-170	719	-85	-100	19	-83	-151	-166	25	-104	-277	21	17	-167	144	-99	-113	-113	842	-33	-153	-153	-112	29	-218	-218	-226	5	34	34	98	680	-94	-94	-156	-69	-147	-147	11	-37	-166	-166	-48	-96	26	26	82	-35	719	-170	-85	-166	-104	25	-277	-100	-83	19	-151	21	-167	17	144	-35	-170	719	-85	-166	25	-104	-277	-100	19	-83	-151	21	17	-167	144	-99	-113	-113	842	29	-218	-218	-226	-33	-153	-153	-112	5	34	34	98	718	-91	-91	-321	-42	-122	-122	-92	-42	-122	-122	-92	-45	12	12	166	-46	833	-224	-216	-129	-78	47	-197	-129	-78	47	-197	-25	-168	14	152	-46	-224	833	-216	-129	47	-78	-197	-129	47	-78	-197	-25	14	-168	152	-118	-139	-139	928	11	-184	-184	-163	11	-184	-184	-163	-13	23	23	83
-74	699	-187	-91	-166	-70	20	-142	-166	-70	20	-142	-10	-121	-6	120	738	-120	-81	-171	-102	-173	-161	-4	-102	-173	-161	-4	-125	53	64	136	-88	-160	-110	775	10	-189	-161	-115	10	-189	-161	-115	-34	-3	50	94	-118	-197	781	-92	-206	22	-85	-140	-206	22	-85	-140	-12	-10	-82	161	-63	771	-191	-44	-172	-121	46	-217	-174	-56	44	-147	13	-231	3	153	719	-99	-77	-139	-97	-194	-173	-34	-44	-159	-99	16	-132	38	8	81	-100	-98	-97	829	-18	-190	-165	-94	3	-195	-177	-239	-41	45	34	118	-84	-173	780	-91	-184	18	-68	-153	-148	19	-70	-280	35	8	-158	164	-63	771	-191	-44	-174	-56	44	-147	-172	-121	46	-217	13	-231	3	153	719	-99	-77	-139	-44	-159	-99	16	-97	-194	-173	-34	-132	38	8	81	-100	-98	-97	829	3	-195	-177	-239	-18	-190	-165	-94	-41	45	34	118	-84	-173	780	-91	-148	19	-70	-280	-184	18	-68	-153	35	8	-158	164	-42	830	-197	-150	-148	-69	41	-219	-148	-69	41	-219	4	-215	-1	177	742	-62	-66	-264	-28	-149	-148	-98	-28	-149	-148	-98	-91	29	55	119	-58	-163	-41	765	-5	-182	-142	-192	-5	-182	-142	-192	-58	60	40	111	-76	-156	713	-120	-156	19	-106	-166	-156	19	-106	-166	50	16	-155	160
-74	-187	699	-91	-166	20	-70	-142	-166	20	-70	-142	-10	-6	-121	120	-88	-110	-160	775	10	-161	-189	-115	10	-161	-189	-115	-34	50	-3	94	738	-81	-120	-171	-102	-161	-173	-4	-102	-161	-173	-4	-125	64	53	136	-118	781	-197	-92	-206	-85	22	-140	-206	-85	22	-140	-12	-82	-10	161	-63	-191	771	-44	-172	46	-121	-217	-174	44	-56	-147	13	3	-231	153	-100	-97	-98	829	-18	-165	-190	-94	3	-177	-195	-239	-41	34	45	118	719	-77	-99	-139	-97	-173	-194	-34	-44	-99	-159	16	-132	8	38	81	-84	780	-173	-91	-184	-68	18	-153	-148	-70	19	-280	35	-158	8	164	-63	-191	771	-44	-174	44	-56	-147	-172	46	-121	-217	13	3	-231	153	-100	-97	-98	829	3	-177	-195	-239	-18	-165	-190	-94	-41	34	45	118	719	-77	-99	-139	-44	-99	-159	16	-97	-173	-194	-34	-132	8	38	81	-84	780	-173	-91	-148	-70	19	-280	-184	-68	18	-153	35	-158	8	164	-42	-197	830	-150	-148	41	-69	-219	-148	41	-69	-219	4	-1	-215	177	-58	-41	-163	765	-5	-142	-182	-192	-5	-142	-182	-192	-58	40	60	111	742	-66	-62	-264	-28	-148	-149	-98	-28	-148	-149	-98	-91	55	29	119	-76	713	-156	-120	-156	-106	19	-166	-156	-106	19	-166	50	-155	16	160
-160	-101	-101	784	6	-178	-178	12	6	-178	-178	12	-58	7	7	33	-105	-182	754	-104	-183	11	-31	-159	-183	11	-31	-159	-12	-7	23	93	-105	754	-182	-104	-183	-31	11	-159	-183	-31	11	-159	-12	23	-7	93	744	-92	-92	-203	-37	-172	-172	3	-37	-172	-172	3	-71	37	37	136	-76	-77	-77	802	15	-163	-163	-68	-25	-190	-190	-165	-58	37	37	99	-83	-194	735	-37	-165	42	-61	-144	-161	9	-33	-150	-13	5	-128	113	-83	735	-194	-37	-165	-61	42	-144	-161	-33	9	-150	-13	-128	5	113	711	-58	-58	-168	-63	-208	-208	-9	8	-98	-98	31	-88	-18	-18	80	-76	-77	-77	802	-25	-190	-190	-165	15	-163	-163	-68	-58	37	37	99	-83	-194	735	-37	-161	9	-33	-150	-165	42	-61	-144	-13	5	-128	113	-83	735	-194	-37	-161	-33	9	-150	-165	-61	42	-144	-13	-128	5	113	711	-58	-58	-168	8	-98	-98	31	-63	-208	-208	-9	-88	-18	-18	80	-45	-86	-86	658	4	-144	-144	-148	4	-144	-144	-148	-44	32	32	138	-50	-144	729	-70	-171	41	-111	-158	-171	41	-111	-158	14	-6	-101	162	-50	729	-144	-70	-171	-111	41	-158	-171	-111	41	-158	14	-101	-6	162	788	1	1	-232	-83	-155	-155	-54	-83	-155	-155	-54	-93	18	18	130
-111	-146	-146	-11	772	-35	-35	-82	-158	-23	-23	-17	-42	-126	-126	95	-155	-69	19	-154	-112	732	-180	-30	40	-166	-27	8	-169	-65	16	97	-155	19	-69	-154	-112	-180	732	-30	40	-27	-166	8	-169	16	-65	97	2	-206	-206	-37	-161	-64	-64	787	-37	11	11	-98	42	-145	-145	96	-103	-155	-155	-42	862	-73	-73	-159	-128	8	8	8	-52	-132	-132	102	-170	-77	29	-118	-98	735	-176	-30	19	-191	-24	11	-161	-82	41	77	-170	29	-77	-118	-98	-176	735	-30	19	-24	-191	11	-161	41	-82	77	23	-170	-170	-29	-176	-44	-44	712	-28	-13	-13	-147	33	-126	-126	103	-77	-144	-144	-28	869	-26	-26	-136	-156	-11	-11	-3	-68	-190	-190	127	-166	-44	19	-179	-47	805	-216	-111	3	-161	-38	17	-168	-54	46	79	-166	19	-44	-179	-47	-216	805	-111	3	-38	-161	17	-168	46	-54	79	13	-147	-147	2	-198	-126	-126	730	-45	7	7	-79	54	-115	-115	70	-91	-130	-130	36	830	-33	-33	-37	-197	-23	-23	-68	-86	-159	-159	89	-144	-63	-47	-248	-28	733	-167	-36	35	-155	-32	-19	-129	-34	25	94	-144	-47	-63	-248	-28	-167	733	-36	35	-32	-155	-19	-129	25	-34	94	27	-197	-197	-32	-192	-94	-94	702	-24	9	9	-100	58	-92	-92	96
-167	-67	17	-163	-50	748	-154	26	20	-220	-29	-28	-189	6	13	70	-102	-174	-162	-8	815	-44	2	-75	-218	-54	-37	-47	26	-145	-1	58	11	-179	-185	-52	-179	12	-83	751	-34	9	9	-104	8	-116	-133	100	-168	22	-85	-172	-64	-169	685	-34	11	-55	-171	17	-78	2	24	71	-166	-80	-16	-145	-63	728	-168	-4	7	-178	-28	4	-170	21	8	83	-85	-139	-118	-48	829	-37	-15	-157	-179	-42	13	17	-44	-164	-111	115	19	-176	-173	-15	-190	-50	-61	684	-38	-27	-11	-39	36	-93	-121	90	-188	12	-72	-148	-53	-219	741	-43	-23	-58	-128	45	-113	20	6	57	-123	-51	-3	-181	-25	739	-157	-109	25	-169	-44	7	-151	-36	27	85	-104	-159	-191	-42	805	-22	12	-140	-177	9	-11	-10	-39	-135	-97	136	21	-161	-132	-44	-168	-138	-39	645	-41	36	-13	-53	27	-49	-117	62	-166	25	-79	-169	-70	-162	664	-29	19	-44	-174	27	-91	30	-54	109	-122	-33	-23	-145	-69	707	-175	-14	41	-175	-25	-61	-144	-34	11	95	-83	-154	-96	39	794	-21	-0	-68	-221	-1	-15	-63	-72	-181	-116	91	28	-178	-147	-32	-191	-90	-115	706	-43	11	25	-72	39	-64	-128	84	-174	-18	-3	-193	-51	-190	793	20	-21	-53	-181	-25	-115	-2	-50	97
-167	17	-67	-163	-50	-154	748	26	20	-29	-220	-28	-189	13	6	70	11	-185	-179	-52	-179	-83	12	751	-34	9	9	-104	8	-133	-116	100	-102	-162	-174	-8	815	2	-44	-75	-218	-37	-54	-47	26	-1	-145	58	-168	-85	22	-172	-64	685	-169	-34	11	-171	-55	17	-78	24	2	71	-166	-16	-80	-145	-63	-168	728	-4	7	-28	-178	4	-170	8	21	83	19	-173	-176	-15	-190	-61	-50	684	-38	-11	-27	-39	36	-121	-93	90	-85	-118	-139	-48	829	-15	-37	-157	-179	13	-42	17	-44	-111	-164	115	-188	-72	12	-148	-53	741	-219	-43	-23	-128	-58	45	-113	6	20	57	-123	-3	-51	-181	-25	-157	739	-109	25	-44	-169	7	-151	27	-36	85	21	-132	-161	-44	-168	-39	-138	645	-41	-13	36	-53	27	-117	-49	62	-104	-191	-159	-42	805	12	-22	-140	-177	-11	9	-10	-39	-97	-135	136	-166	-79	25	-169	-70	664	-162	-29	19	-174	-44	27	-91	-54	30	109	-122	-23	-33	-145	-69	-175	707	-14	41	-25	-175	-61	-144	11	-34	95	28	-147	-178	-32	-191	-115	-90	706	-43	25	11	-72	39	-128	-64	84	-83	-96	-154	39	794	-0	-21	-68	-221	-15	-1	-63	-72	-116	-181	91	-174	-3	-18	-193	-51	793	-190	20	-21	-181	-53	-25	-115	-50	-2	97
45	-227	-227	-48	-185	-27	-27	671	-7	16	16	-83	46	-9	-9	187	-158	14	-92	-152	-56	-141	652	-11	49	-21	-92	-25	-82	31	99	118	-158	-92	14	-152	-56	652	-141	-11	49	-92	-21	-25	-82	99	31	118	-134	-140	-140	3	787	-34	-34	-56	-98	17	17	-73	13	-47	-47	96	29	-195	-195	37	-198	-76	-76	629	-15	11	11	68	60	-50	-50	141	-151	-34	-30	-157	-94	-144	684	-43	17	-10	-58	71	-53	19	9	108	-151	-30	-34	-157	-94	684	-144	-43	17	-58	-10	71	-53	9	19	108	-47	-118	-118	-21	807	-39	-39	-115	-144	35	35	15	6	-127	-127	131	16	-165	-165	-42	-149	-26	-26	617	7	7	7	7	8	-44	-44	125	-167	38	-82	-164	-54	-135	661	-32	34	5	-121	19	-117	71	28	147	-167	-82	38	-164	-54	661	-135	-32	34	-121	5	19	-117	28	71	147	-93	-190	-190	-16	762	18	18	-99	-114	23	23	-9	0	-82	-82	163	12	-159	-159	-7	-215	-34	-34	710	-1	11	11	-22	32	-67	-67	120	-179	-23	31	-87	-52	-198	705	27	32	-12	-135	-38	-115	43	11	123	-179	31	-23	-87	-52	705	-198	27	32	-135	-12	-38	-115	11	43	123	-49	-126	-126	29	744	-61	-61	-90	-113	22	22	-17	-8	-84	-84	135
-111	-146	-146	-11	-158	-23	-23	-17	772	-35	-35	-82	-42	-126	-126	95	-155	-69	19	-154	40	-166	-27	8	-112	732	-180	-30	-169	-65	16	97	-155	19	-69	-154	40	-27	-166	8	-112	-180	732	-30	-169	16	-65	97	2	-206	-206	-37	-37	11	11	-98	-161	-64	-64	787	42	-145	-145	96	-77	-144	-144	-28	-156	-11	-11	-3	869	-26	-26	-136	-68	-190	-190	127	-166	-44	19	-179	3	-161	-38	17	-47	805	-216	-111	-168	-54	46	79	-166	19	-44	-179	3	-38	-161	17	-47	-216	805	-111	-168	46	-54	79	13	-147	-147	2	-45	7	7	-79	-198	-126	-126	730	54	-115	-115	70	-103	-155	-155	-42	-128	8	8	8	862	-73	-73	-159	-52	-132	-132	102	-170	-77	29	-118	19	-191	-24	11	-98	735	-176	-30	-161	-82	41	77	-170	29	-77	-118	19	-24	-191	11	-98	-176	735	-30	-161	41	-82	77	23	-170	-170	-29	-28	-13	-13	-147	-176	-44	-44	712	33	-126	-126	103	-91	-130	-130	36	-197	-23	-23	-68	830	-33	-33	-37	-86	-159	-159	89	-144	-63	-47	-248	35	-155	-32	-19	-28	733	-167	-36	-129	-34	25	94	-144	-47	-63	-248	35	-32	-155	-19	-28	-167	733	-36	-129	25	-34	94	27	-197	-197	-32	-24	9	9	-100	-192	-94	-94	702	58	-92	-92	96
-167	-67	17	-163	20	-220	-29	-28	-50	748	-154	26	-189	6	13	70	-102	-174	-162	-8	-218	-54	-37	-47	815	-44	2	-75	26	-145	-1	58	11	-179	-185	-52	-34	9	9	-104	-179	12	-83	751	8	-116	-133	100	-168	22	-85	-172	11	-55	-171	17	-64	-169	685	-34	-78	2	24	71	-123	-51	-3	-181	25	-169	-44	7	-25	739	-157	-109	-151	-36	27	85	-104	-159	-191	-42	-177	9	-11	-10	805	-22	12	-140	-39	-135	-97	136	21	-161	-132	-44	-41	36	-13	-53	-168	-138	-39	645	27	-49	-117	62	-166	25	-79	-169	19	-44	-174	27	-70	-162	664	-29	-91	30	-54	109	-166	-80	-16	-145	7	-178	-28	4	-63	728	-168	-4	-170	21	8	83	-85	-139	-118	-48	-179	-42	13	17	829	-37	-15	-157	-44	-164	-111	115	19	-176	-173	-15	-38	-27	-11	-39	-190	-50	-61	684	36	-93	-121	90	-188	12	-72	-148	-23	-58	-128	45	-53	-219	741	-43	-113	20	6	57	-122	-33	-23	-145	41	-175	-25	-61	-69	707	-175	-14	-144	-34	11	95	-83	-154	-96	39	-221	-1	-15	-63	794	-21	-0	-68	-72	-181	-116	91	28	-178	-147	-32	-43	11	25	-72	-191	-90	-115	706	39	-64	-128	84	-174	-18	-3	-193	-21	-53	-181	-25	-51	-190	793	20	-115	-2	-50	97
-167	17	-67	-163	20	-29	-220	-28	-50	-154	748	26	-189	13	6	70	11	-185	-179	-52	-34	9	9	-104	-179	-83	12	751	8	-133	-116	100	-102	-162	-174	-8	-218	-37	-54	-47	815	2	-44	-75	26	-1	-145	58	-168	-85	22	-172	11	-171	-55	17	-64	685	-169	-34	-78	24	2	71	-123	-3	-51	-181	25	-44	-169	7	-25	-157	739	-109	-151	27	-36	85	21	-132	-161	-44	-41	-13	36	-53	-168	-39	-138	645	27	-117	-49	62	-104	-191	-159	-42	-177	-11	9	-10	805	12	-22	-140	-39	-97	-135	136	-166	-79	25	-169	19	-174	-44	27	-70	664	-162	-29	-91	-54	30	109	-166	-16	-80	-145	7	-28	-178	4	-63	-168	728	-4	-170	8	21	83	19	-173	-176	-15	-38	-11	-27	-39	-190	-61	-50	684	36	-121	-93	90	-85	-118	-139	-48	-179	13	-42	17	829	-15	-37	-157	-44	-111	-164	115	-188	-72	12	-148	-23	-128	-58	45	-53	741	-219	-43	-113	6	20	57	-122	-23	-33	-145	41	-25	-175	-61	-69	-175	707	-14	-144	11	-34	95	28	-147	-178	-32	-43	25	11	-72	-191	-115	-90	706	39	-128	-64	84	-83	-96	-154	39	-221	-15	-1	-63	794	-0	-21	-68	-72	-116	-181	91	-174	-3	-18	-193	-21	-181	-53	-25	-51	793	-190	20	-115	-50	-2	97
45	-227	-227	-48	-7	16	16	-83	-185	-27	-27	671	46	-9	-9	187	-158	14	-92	-152	49	-21	-92	-25	-56	-141	652	-11	-82	31	99	118	-158	-92	14	-152	49	-92	-21	-25	-56	652	-141	-11	-82	99	31	118	-134	-140	-140	3	-98	17	17	-73	787	-34	-34	-56	13	-47	-47	96	16	-165	-165	-42	7	7	7	7	-149	-26	-26	617	8	-44	-44	125	-167	38	-82	-164	34	5	-121	19	-54	-135	661	-32	-117	71	28	147	-167	-82	38	-164	34	-121	5	19	-54	661	-135	-32	-117	28	71	147	-93	-190	-190	-16	-114	23	23	-9	762	18	18	-99	0	-82	-82	163	29	-195	-195	37	-15	11	11	68	-198	-76	-76	629	60	-50	-50	141	-151	-34	-30	-157	17	-10	-58	71	-94	-144	684	-43	-53	19	9	108	-151	-30	-34	-157	17	-58	-10	71	-94	684	-144	-43	-53	9	19	108	-47	-118	-118	-21	-144	35	35	15	807	-39	-39	-115	6	-127	-127	131	12	-159	-159	-7	-1	11	11	-22	-215	-34	-34	710	32	-67	-67	120	-179	-23	31	-87	32	-12	-135	-38	-52	-198	705	27	-115	43	11	123	-179	31	-23	-87	32	-135	-12	-38	-52	705	-198	27	-115	11	43	123	-49	-126	-126	29	-113	22	22	-17	744	-61	-61	-90	-8	-84	-84	135
-302	58	58	12	-171	-151	-151	69	-171	-151	-151	69	716	-46	-46	210	-7	-67	-55	3	-206	-31	-10	-62	-206	-31	-10	-62	-82	697	-150	130	-7	-55	-67	3	-206	-10	-31	-62	-206	-10	-31	-62	-82	-150	697	130	-9	-12	-12	-71	42	-78	-78	13	42	-78	-78	13	-34	-98	-98	387	-331	54	54	13	-196	-171	-171	90	-202	-131	-131	71	697	-6	-6	214	25	-99	-24	13	-195	-33	-27	-58	-216	12	-63	-39	-138	661	-103	135	25	-24	-99	13	-195	-27	-33	-58	-216	-63	12	-39	-138	-103	661	135	-4	22	22	-126	36	-109	-109	16	38	-107	-107	28	-59	-38	-38	384	-331	54	54	13	-202	-131	-131	71	-196	-171	-171	90	697	-6	-6	214	25	-99	-24	13	-216	12	-63	-39	-195	-33	-27	-58	-138	661	-103	135	25	-24	-99	13	-216	-63	12	-39	-195	-27	-33	-58	-138	-103	661	135	-4	22	22	-126	38	-107	-107	28	36	-109	-109	16	-59	-38	-38	384	-321	36	36	18	-150	-145	-145	56	-150	-145	-145	56	658	-7	-7	206	-18	-98	-60	39	-241	-9	-57	-2	-241	-9	-57	-2	-149	696	-88	147	-18	-60	-98	39	-241	-57	-9	-2	-241	-57	-9	-2	-149	-88	696	147	14	29	29	-105	15	-98	-98	24	15	-98	-98	24	-84	-42	-42	364
-11	-44	-36	10	-177	-49	-16	-24	-177	-49	-16	-24	-58	649	-80	203	-289	62	71	18	-194	-151	-47	84	-194	-151	-47	84	594	-83	150	197	17	23	-2	-124	41	-58	-74	11	41	-58	-74	11	-40	-47	37	399	17	-10	-82	37	-145	2	24	-47	-145	2	24	-47	-98	-168	555	185	-34	-86	-38	-9	-211	-27	10	4	-208	-22	-19	124	-155	641	-55	188	-277	16	11	17	-239	-150	-39	71	-111	-140	-39	101	645	-32	64	206	17	41	8	-111	45	-93	-128	9	46	-103	-97	64	-49	43	28	385	7	-17	-123	-8	-173	-20	-4	-40	-160	-38	51	38	-67	-126	618	166	-34	-86	-38	-9	-208	-22	-19	124	-211	-27	10	4	-155	641	-55	188	-277	16	11	17	-111	-140	-39	101	-239	-150	-39	71	645	-32	64	206	17	41	8	-111	46	-103	-97	64	45	-93	-128	9	-49	43	28	385	7	-17	-123	-8	-160	-38	51	38	-173	-20	-4	-40	-67	-126	618	166	-92	-37	-68	56	-219	-14	-61	72	-219	-14	-61	72	-148	710	-22	149	-236	13	33	18	-164	-129	-20	70	-164	-129	-20	70	633	-43	-24	196	9	27	-38	28	40	-64	-165	64	40	-64	-165	64	-85	62	6	342	-40	-51	-101	21	-149	-56	46	4	-149	-56	46	4	-60	-137	620	163
-11	-36	-44	10	-177	-16	-49	-24	-177	-16	-49	-24	-58	-80	649	203	17	-2	23	-124	41	-74	-58	11	41	-74	-58	11	-40	37	-47	399	-289	71	62	18	-194	-47	-151	84	-194	-47	-151	84	594	150	-83	197	17	-82	-10	37	-145	24	2	-47	-145	24	2	-47	-98	555	-168	185	-34	-38	-86	-9	-211	10	-27	4	-208	-19	-22	124	-155	-55	641	188	17	8	41	-111	45	-128	-93	9	46	-97	-103	64	-49	28	43	385	-277	11	16	17	-239	-39	-150	71	-111	-39	-140	101	645	64	-32	206	7	-123	-17	-8	-173	-4	-20	-40	-160	51	-38	38	-67	618	-126	166	-34	-38	-86	-9	-208	-19	-22	124	-211	10	-27	4	-155	-55	641	188	17	8	41	-111	46	-97	-103	64	45	-128	-93	9	-49	28	43	385	-277	11	16	17	-111	-39	-140	101	-239	-39	-150	71	645	64	-32	206	7	-123	-17	-8	-160	51	-38	38	-173	-4	-20	-40	-67	618	-126	166	-92	-68	-37	56	-219	-61	-14	72	-219	-61	-14	72	-148	-22	710	149	9	-38	27	28	40	-165	-64	64	40	-165	-64	64	-85	6	62	342	-236	33	13	18	-164	-20	-129	70	-164	-20	-129	70	633	-24	-43	196	-40	-101	-51	21	-149	46	-56	4	-149	46	-56	4	-60	620	-137	163
177	127	127	92	166	121	121	119	166	121	121	119	132	128	128	248	137	124	103	133	130	132	84	98	130	132	84	98	64	165	365	235	137	103	124	133	130	84	132	98	130	84	132	98	64	365	165	235	87	161	161	136	96	71	71	96	96	71	71	96	387	185	185	243	174	100	100	108	149	111	111	134	151	112	112	169	146	144	144	249	144	81	77	115	118	113	90	108	79	136	135	206	62	147	385	220	144	77	81	115	118	90	113	108	79	135	136	206	62	385	147	220	80	137	137	104	87	50	50	131	120	72	72	186	362	194	194	238	174	100	100	108	151	112	112	169	149	111	111	134	146	144	144	249	144	81	77	115	79	136	135	206	118	113	90	108	62	147	385	220	144	77	81	115	79	135	136	206	118	90	113	108	62	385	147	220	80	137	137	104	120	72	72	186	87	50	50	131	362	194	194	238	166	89	89	206	177	95	95	149	177	95	95	149	138	120	120	255	135	29	88	197	88	130	99	139	88	130	99	139	72	161	374	246	135	88	29	197	88	99	130	139	88	99	130	139	72	374	161	246	78	132	132	153	134	61	61	122	134	61	61	122	343	201	201	218
683	-48	-48	-196	-78	-185	-185	25	-48	-196	-196	5	-185	25	25	140	623	-72	-94	-164	-100	-168	-154	9	-94	-164	-121	6	-154	9	51	124	623	-94	-72	-164	-100	-154	-168	9	-94	-121	-164	6	-154	51	9	124	680	-63	-63	-76	-103	-166	-166	29	-77	-123	-123	16	-331	-34	-34	174	-30	-156	-156	-19	721	-107	-107	-136	-156	-19	-19	-34	-107	-136	-136	133	-55	-88	-155	11	738	-105	-102	-158	-155	11	-7	17	-102	-158	-289	137	-55	-155	-88	11	738	-102	-105	-158	-155	-7	11	17	-102	-289	-158	137	-45	-132	-132	-8	844	-88	-88	-161	-225	28	28	16	-197	-220	-220	138	623	-94	-94	-121	-100	-154	-154	51	-72	-164	-164	6	-168	9	9	124	680	-63	-77	-123	-103	-166	-331	-34	-63	-76	-123	16	-166	29	-34	174	680	-77	-63	-123	-103	-331	-166	-34	-63	-123	-76	16	-166	-34	29	174	823	-69	-69	-128	-241	-230	-230	20	-69	-128	-128	-7	-230	20	20	187	-55	-155	-155	-7	738	-102	-102	-289	-88	11	11	17	-105	-158	-158	137	-45	-132	-225	28	844	-88	-197	-220	-132	-8	28	16	-88	-161	-220	138	-45	-225	-132	28	844	-197	-88	-220	-132	28	-8	16	-88	-220	-161	138	-75	-193	-193	26	929	-124	-124	-198	-193	26	26	14	-124	-198	-198	137
-112	695	-164	-45	-155	-82	-22	-115	-164	-45	-9	-100	-22	-115	-25	111	-100	800	-162	-76	-213	-63	3	-169	-162	-76	0	-123	3	-169	13	124	-94	797	-160	-79	-162	-51	-20	-193	-169	-27	7	-180	-35	-132	-10	142	-94	771	-191	-77	-155	-80	-16	-195	-144	-51	-3	-165	54	-86	-38	100	-156	-161	42	-193	-95	737	-177	-103	42	-193	-19	2	-177	-103	49	137	-195	-160	19	-179	-81	754	-162	-92	19	-179	-55	23	-162	-92	71	103	-171	-112	10	-179	-102	815	-183	-56	40	-206	-34	41	-218	-194	49	130	-138	-108	21	-148	-117	761	-171	-83	-1	-152	-44	35	-299	-96	32	139	-94	797	-169	-27	-162	-51	-35	-132	-160	-79	7	-180	-20	-193	-10	142	-94	771	-144	-51	-155	-80	54	-86	-191	-77	-3	-165	-16	-195	-38	100	-69	869	-174	-25	-128	-202	7	-208	-174	-25	-25	-149	7	-208	-15	151	-82	793	-151	4	-285	-77	-42	-183	-151	4	-3	-129	-42	-183	-3	160	-171	-112	40	-206	-102	815	-218	-194	10	-179	-34	41	-183	-56	49	130	-138	-108	-1	-152	-117	761	-299	-96	21	-148	-44	35	-171	-83	32	139	-131	-172	19	-168	-30	769	-168	-143	19	-168	-81	57	-168	-143	27	111	-139	-140	11	-154	-100	693	-189	-114	11	-154	-21	58	-189	-114	53	122
-112	-164	695	-45	-155	-22	-82	-115	-164	-9	-45	-100	-22	-25	-115	111	-94	-160	797	-79	-162	-20	-51	-193	-169	7	-27	-180	-35	-10	-132	142	-100	-162	800	-76	-213	3	-63	-169	-162	0	-76	-123	3	13	-169	124	-94	-191	771	-77	-155	-16	-80	-195	-144	-3	-51	-165	54	-38	-86	100	-156	42	-161	-193	-95	-177	737	-103	42	-19	-193	2	-177	49	-103	137	-171	10	-112	-179	-102	-183	815	-56	40	-34	-206	41	-218	49	-194	130	-195	19	-160	-179	-81	-162	754	-92	19	-55	-179	23	-162	71	-92	103	-138	21	-108	-148	-117	-171	761	-83	-1	-44	-152	35	-299	32	-96	139	-94	-169	797	-27	-162	-35	-51	-132	-160	7	-79	-180	-20	-10	-193	142	-69	-174	869	-25	-128	7	-202	-208	-174	-25	-25	-149	7	-15	-208	151	-94	-144	771	-51	-155	54	-80	-86	-191	-3	-77	-165	-16	-38	-195	100	-82	-151	793	4	-285	-42	-77	-183	-151	-3	4	-129	-42	-3	-183	160	-171	40	-112	-206	-102	-218	815	-194	10	-34	-179	41	-183	49	-56	130	-131	19	-172	-168	-30	-168	769	-143	19	-81	-168	57	-168	27	-143	111	-138	-1	-108	-152	-117	-299	761	-96	21	-44	-148	35	-171	32	-83	139	-139	11	-140	-154	-100	-189	693	-114	11	-21	-154	58	-189	53	-114	122
-167	-61	-61	763	25	-137	-137	58	10	-210	-210	-1	-36	7	7	85	-154	-80	-51	745	3	-141	-55	25	-35	-210	-176	20	-33	-20	10	88	-154	-51	-80	745	3	-55	-141	25	-35	-176	-210	20	-33	10	-20	88	-156	-44	-44	802	-42	-145	-145	37	-28	-181	-181	-42	13	-9	-9	108	-19	-193	-193	40	-160	-20	-20	716	-19	34	34	-132	6	-106	-106	74	10	-189	-180	12	-161	-31	2	652	-27	9	-10	-58	-37	-92	-47	84	10	-180	-189	12	-161	2	-31	652	-27	-10	9	-58	-37	-47	-92	84	14	-209	-209	26	-148	-55	-55	646	-30	-0	-0	-79	52	-39	-39	61	-121	-27	-27	827	0	-176	-176	-75	13	-172	-172	-22	-41	11	11	84	-147	-56	-26	739	8	-178	-131	-22	44	-190	-157	-26	-28	11	-19	112	-147	-26	-56	739	8	-131	-178	-22	44	-157	-190	-26	-28	-19	11	112	-156	-39	-39	740	67	-76	-76	-29	35	-217	-217	-50	-68	-13	-13	88	6	-169	-169	-82	-125	26	26	594	-34	8	8	-40	-12	-82	-82	64	15	-190	-188	-26	-156	-24	13	669	-27	-1	5	-51	3	-70	-115	78	15	-188	-190	-26	-156	13	-24	669	-27	5	-1	-51	3	-115	-70	78	-5	-206	-206	-32	-157	22	22	756	-30	-12	-12	-81	-62	-74	-74	89
-48	-159	-159	-2	691	-88	-88	-130	-159	-2	-2	-10	-88	-130	-130	109	-72	-148	-160	35	800	-160	-80	-212	-160	35	13	7	-80	-212	-140	139	-72	-160	-148	35	800	-80	-160	-212	-160	13	35	7	-80	-140	-212	139	-37	-172	-172	15	862	-63	-63	-198	-156	25	25	7	-196	-211	-211	149	721	-95	-95	-160	-132	-178	-178	29	-95	-160	-160	49	-178	29	29	181	730	-110	-69	-185	-120	-182	-174	14	-69	-185	-67	-2	-174	14	62	124	730	-69	-110	-185	-120	-174	-182	14	-69	-67	-185	-2	-174	62	14	124	703	-41	-41	-163	-91	-166	-166	46	-71	-141	-141	20	-300	-16	-16	187	-72	-160	-160	13	800	-80	-80	-140	-148	35	35	7	-160	-212	-212	139	-37	-172	-156	25	862	-63	-196	-211	-172	15	25	7	-63	-198	-211	149	-37	-156	-172	25	862	-196	-63	-211	-172	25	15	7	-63	-211	-198	149	50	-133	-133	13	767	-149	-149	-185	-133	13	13	4	-149	-185	-185	149	730	-69	-69	-67	-120	-174	-174	62	-110	-185	-185	-2	-182	14	14	124	703	-41	-71	-141	-91	-166	-300	-16	-41	-163	-141	20	-166	46	-16	187	703	-71	-41	-141	-91	-300	-166	-16	-41	-141	-163	20	-166	-16	46	187	654	-79	-79	-155	-139	-180	-180	23	-79	-155	-155	62	-180	23	23	204
-168	-132	36	-162	-86	739	-206	-38	36	-162	-38	8	-206	-38	16	114	-168	-160	-20	-174	-63	715	-141	-25	-20	-174	-41	-3	-141	-25	50	102	-164	-79	35	-149	-76	745	-174	-41	7	-172	-61	7	-210	-118	39	123	-166	-121	46	-163	-73	728	-168	-76	-11	-169	-44	7	-171	-27	10	111	-107	737	-177	-20	-178	-95	-53	-112	-177	-20	6	33	-53	-112	-50	90	-84	775	-154	-52	-171	-104	-8	-152	-154	-52	3	-124	-8	-152	18	133	-74	732	-161	-83	-173	-44	11	-141	-166	-31	9	-74	-54	-151	-21	132	-59	739	-205	-88	-162	-78	-15	-179	-92	-41	-28	-102	73	-98	-52	98	-164	-79	7	-172	-76	745	-210	-118	35	-149	-61	7	-174	-41	39	123	-166	-121	-11	-169	-73	728	-171	-27	46	-163	-44	7	-168	-76	10	111	-96	-68	13	-151	-52	697	-170	-155	13	-151	-58	8	-170	-155	60	146	-100	-96	20	-184	-62	737	-190	-127	20	-184	-37	8	-190	-127	50	174	-74	732	-166	-31	-173	-44	-54	-151	-161	-83	9	-74	11	-141	-21	132	-59	739	-92	-41	-162	-78	73	-98	-205	-88	-28	-102	-15	-179	-52	98	-52	719	-156	-93	-108	-112	9	-155	-156	-93	10	-88	9	-155	-17	150	-4	827	-152	-94	-224	-17	-29	-167	-152	-94	-16	-104	-29	-167	-20	153
-168	36	-132	-162	-86	-206	739	-38	36	-38	-162	8	-206	16	-38	114	-164	35	-79	-149	-76	-174	745	-41	7	-61	-172	7	-210	39	-118	123	-168	-20	-160	-174	-63	-141	715	-25	-20	-41	-174	-3	-141	50	-25	102	-166	46	-121	-163	-73	-168	728	-76	-11	-44	-169	7	-171	10	-27	111	-107	-177	737	-20	-178	-53	-95	-112	-177	6	-20	33	-53	-50	-112	90	-74	-161	732	-83	-173	11	-44	-141	-166	9	-31	-74	-54	-21	-151	132	-84	-154	775	-52	-171	-8	-104	-152	-154	3	-52	-124	-8	18	-152	133	-59	-205	739	-88	-162	-15	-78	-179	-92	-28	-41	-102	73	-52	-98	98	-164	7	-79	-172	-76	-210	745	-118	35	-61	-149	7	-174	39	-41	123	-96	13	-68	-151	-52	-170	697	-155	13	-58	-151	8	-170	60	-155	146	-166	-11	-121	-169	-73	-171	728	-27	46	-44	-163	7	-168	10	-76	111	-100	20	-96	-184	-62	-190	737	-127	20	-37	-184	8	-190	50	-127	174	-74	-166	732	-31	-173	-54	-44	-151	-161	9	-83	-74	11	-21	-141	132	-52	-156	719	-93	-108	9	-112	-155	-156	10	-93	-88	9	-17	-155	150	-59	-92	739	-41	-162	73	-78	-98	-205	-28	-88	-102	-15	-52	-179	98	-4	-152	827	-94	-224	-29	-17	-167	-152	-16	-94	-104	-29	-20	-167	153
7	-194	-194	-1	-164	-10	-10	656	-22	25	25	-22	-17	-28	-28	137	9	-212	-193	-41	-169	-25	25	642	-10	39	11	-38	-20	-40	39	146	9	-193	-212	-41	-169	25	-25	642	-10	11	39	-38	-20	39	-40	146	-48	-217	-217	-68	-159	-4	-4	629	-3	7	7	7	90	4	4	134	-136	-103	-103	716	29	-112	-112	-1	49	-106	-106	138	-50	-24	-24	107	-158	-115	-30	751	-4	-159	-75	-11	8	-104	-62	11	-47	-25	84	98	-158	-30	-115	751	-4	-75	-159	-11	8	-62	-104	11	-47	84	-25	98	-143	-60	-60	777	-7	-155	-155	-1	21	-139	-139	-26	9	58	58	125	6	-180	-180	-22	-123	20	20	595	7	7	7	-53	-3	-38	-38	137	26	-231	-190	-36	-132	21	-6	641	3	37	27	-44	8	-50	-55	144	26	-190	-231	-36	-132	-6	21	641	3	27	37	-44	8	-55	-50	144	-79	-224	-224	-11	-50	58	58	666	-24	22	22	-56	-15	-43	-43	105	-125	-65	-65	697	53	-145	-145	-83	50	-133	-133	37	-7	31	31	165	-187	-62	21	755	-0	-174	-87	-22	44	-157	-123	8	-15	37	-12	137	-187	21	-62	755	-0	-87	-174	-22	44	-123	-157	8	-15	-12	37	137	-133	-24	-24	723	50	-75	-75	-53	32	-137	-137	-7	-62	-5	-5	96
-112	-164	-164	-9	-155	-22	-22	-25	695	-45	-45	-100	-82	-115	-115	111	-94	-160	-169	7	-162	-20	-35	-10	797	-79	-27	-180	-51	-193	-132	142	-94	-169	-160	7	-162	-35	-20	-10	797	-27	-79	-180	-51	-132	-193	142	-69	-174	-174	-25	-128	7	7	-15	869	-25	-25	-149	-202	-208	-208	151	-156	42	42	-19	-95	-177	-177	49	-161	-193	-193	2	737	-103	-103	137	-171	10	40	-34	-102	-183	-218	49	-112	-179	-206	41	815	-56	-194	130	-171	40	10	-34	-102	-218	-183	49	-112	-206	-179	41	815	-194	-56	130	-131	19	19	-81	-30	-168	-168	27	-172	-168	-168	57	769	-143	-143	111	-100	-162	-162	0	-213	3	3	13	800	-76	-76	-123	-63	-169	-169	124	-94	-191	-144	-3	-155	-16	54	-38	771	-77	-51	-165	-80	-195	-86	100	-94	-144	-191	-3	-155	54	-16	-38	771	-51	-77	-165	-80	-86	-195	100	-82	-151	-151	-3	-285	-42	-42	-3	793	4	4	-129	-77	-183	-183	160	-195	19	19	-55	-81	-162	-162	71	-160	-179	-179	23	754	-92	-92	103	-138	21	-1	-44	-117	-171	-299	32	-108	-148	-152	35	761	-83	-96	139	-138	-1	21	-44	-117	-299	-171	32	-108	-152	-148	35	761	-96	-83	139	-139	11	11	-21	-100	-189	-189	53	-140	-154	-154	58	693	-114	-114	122
-167	-61	10	-210	25	-137	-36	7	-61	763	-210	-1	-137	58	7	85	-154	-80	-35	-210	3	-141	-33	-20	-51	745	-176	20	-55	25	10	88	-121	-27	13	-172	0	-176	-41	11	-27	827	-172	-22	-176	-75	11	84	-147	-56	44	-190	8	-178	-28	11	-26	739	-157	-26	-131	-22	-19	112	-19	-193	-19	34	-160	-20	6	-106	-193	40	34	-132	-20	716	-106	74	10	-189	-27	9	-161	-31	-37	-92	-180	12	-10	-58	2	652	-47	84	6	-169	-34	8	-125	26	-12	-82	-169	-82	8	-40	26	594	-82	64	15	-190	-27	-1	-156	-24	3	-70	-188	-26	5	-51	13	669	-115	78	-154	-51	-35	-176	3	-55	-33	10	-80	745	-210	20	-141	25	-20	88	-156	-44	-28	-181	-42	-145	13	-9	-44	802	-181	-42	-145	37	-9	108	-147	-26	44	-157	8	-131	-28	-19	-56	739	-190	-26	-178	-22	11	112	-156	-39	35	-217	67	-76	-68	-13	-39	740	-217	-50	-76	-29	-13	88	10	-180	-27	-10	-161	2	-37	-47	-189	12	9	-58	-31	652	-92	84	14	-209	-30	-0	-148	-55	52	-39	-209	26	-0	-79	-55	646	-39	61	15	-188	-27	5	-156	13	3	-115	-190	-26	-1	-51	-24	669	-70	78	-5	-206	-30	-12	-157	22	-62	-74	-206	-32	-12	-81	22	756	-74	89
-167	10	-61	-210	25	-36	-137	7	-61	-210	763	-1	-137	7	58	85	-121	13	-27	-172	0	-41	-176	11	-27	-172	827	-22	-176	11	-75	84	-154	-35	-80	-210	3	-33	-141	-20	-51	-176	745	20	-55	10	25	88	-147	44	-56	-190	8	-28	-178	11	-26	-157	739	-26	-131	-19	-22	112	-19	-19	-193	34	-160	6	-20	-106	-193	34	40	-132	-20	-106	716	74	6	-34	-169	8	-125	-12	26	-82	-169	8	-82	-40	26	-82	594	64	10	-27	-189	9	-161	-37	-31	-92	-180	-10	12	-58	2	-47	652	84	15	-27	-190	-1	-156	3	-24	-70	-188	5	-26	-51	13	-115	669	78	-154	-35	-51	-176	3	-33	-55	10	-80	-210	745	20	-141	-20	25	88	-147	44	-26	-157	8	-28	-131	-19	-56	-190	739	-26	-178	11	-22	112	-156	-28	-44	-181	-42	13	-145	-9	-44	-181	802	-42	-145	-9	37	108	-156	35	-39	-217	67	-68	-76	-13	-39	-217	740	-50	-76	-13	-29	88	10	-27	-180	-10	-161	-37	2	-47	-189	9	12	-58	-31	-92	652	84	15	-27	-188	5	-156	3	13	-115	-190	-1	-26	-51	-24	-70	669	78	14	-30	-209	-0	-148	52	-55	-39	-209	-0	26	-79	-55	-39	646	61	-5	-30	-206	-12	-157	-62	22	-74	-206	-12	-32	-81	22	-74	756	89
62	-111	-111	-97	12	66	66	-12	-111	-97	-97	589	66	-12	-12	186	51	-140	-132	-118	13	50	10	39	-132	-118	-75	595	10	39	99	195	51	-132	-140	-118	13	10	50	39	-132	-75	-118	595	10	99	39	195	11	-147	-147	-165	8	4	4	68	-136	-109	-109	617	71	124	124	169	-34	2	2	-132	49	33	33	138	2	-132	-132	-140	33	138	138	384	-11	-3	16	-116	64	23	-1	99	16	-116	-150	-47	-1	99	150	365	-11	16	-3	-116	64	-1	23	99	16	-150	-116	-47	-1	150	99	365	-1	8	8	-108	23	3	3	66	-33	-114	-114	4	48	123	123	346	51	-132	-132	-75	13	10	10	99	-140	-118	-118	595	50	39	39	195	11	-147	-136	-109	8	4	71	124	-147	-165	-109	617	4	68	124	169	11	-136	-147	-109	8	71	4	124	-147	-109	-165	617	4	124	68	169	16	-133	-133	-144	18	28	28	110	-133	-144	-144	648	28	110	110	122	-11	16	16	-150	64	-1	-1	150	-3	-116	-116	-47	23	99	99	365	-1	8	-33	-114	23	3	48	123	8	-108	-114	4	3	66	123	346	-1	-33	8	-114	23	48	3	123	8	-114	-108	4	3	123	66	346	-33	-33	-33	-113	65	7	7	125	-33	-113	-113	62	7	125	125	334
-168	36	36	-38	-86	-206	-206	16	-132	-162	-162	8	739	-38	-38	114	-164	35	7	-61	-76	-174	-210	39	-79	-149	-172	7	745	-41	-118	123	-164	7	35	-61	-76	-210	-174	39	-79	-172	-149	7	745	-118	-41	123	-96	13	13	-58	-52	-170	-170	60	-68	-151	-151	8	697	-155	-155	146	-107	-177	-177	6	-178	-53	-53	-50	737	-20	-20	33	-95	-112	-112	90	-74	-161	-166	9	-173	11	-54	-21	732	-83	-31	-74	-44	-141	-151	132	-74	-166	-161	9	-173	-54	11	-21	732	-31	-83	-74	-44	-151	-141	132	-52	-156	-156	10	-108	9	9	-17	719	-93	-93	-88	-112	-155	-155	150	-168	-20	-20	-41	-63	-141	-141	50	-160	-174	-174	-3	715	-25	-25	102	-166	46	-11	-44	-73	-168	-171	10	-121	-163	-169	7	728	-76	-27	111	-166	-11	46	-44	-73	-171	-168	10	-121	-169	-163	7	728	-27	-76	111	-100	20	20	-37	-62	-190	-190	50	-96	-184	-184	8	737	-127	-127	174	-84	-154	-154	3	-171	-8	-8	18	775	-52	-52	-124	-104	-152	-152	133	-59	-205	-92	-28	-162	-15	73	-52	739	-88	-41	-102	-78	-179	-98	98	-59	-92	-205	-28	-162	73	-15	-52	739	-41	-88	-102	-78	-98	-179	98	-4	-152	-152	-16	-224	-29	-29	-20	827	-94	-94	-104	-17	-167	-167	153
7	-194	-22	25	-164	-10	-17	-28	-194	-1	25	-22	-10	656	-28	137	9	-212	-10	39	-169	-25	-20	-40	-193	-41	11	-38	25	642	39	146	6	-180	7	7	-123	20	-3	-38	-180	-22	7	-53	20	595	-38	137	26	-231	3	37	-132	21	8	-50	-190	-36	27	-44	-6	641	-55	144	-136	-103	49	-106	29	-112	-50	-24	-103	716	-106	138	-112	-1	-24	107	-158	-115	8	-104	-4	-159	-47	-25	-30	751	-62	11	-75	-11	84	98	-125	-65	50	-133	53	-145	-7	31	-65	697	-133	37	-145	-83	31	165	-187	-62	44	-157	-0	-174	-15	37	21	755	-123	8	-87	-22	-12	137	9	-193	-10	11	-169	25	-20	39	-212	-41	39	-38	-25	642	-40	146	-48	-217	-3	7	-159	-4	90	4	-217	-68	7	7	-4	629	4	134	26	-190	3	27	-132	-6	8	-55	-231	-36	37	-44	21	641	-50	144	-79	-224	-24	22	-50	58	-15	-43	-224	-11	22	-56	58	666	-43	105	-158	-30	8	-62	-4	-75	-47	84	-115	751	-104	11	-159	-11	-25	98	-143	-60	21	-139	-7	-155	9	58	-60	777	-139	-26	-155	-1	58	125	-187	21	44	-123	-0	-87	-15	-12	-62	755	-157	8	-174	-22	37	137	-133	-24	32	-137	50	-75	-62	-5	-24	723	-137	-7	-75	-53	-5	96
7	-22	-194	25	-164	-17	-10	-28	-194	25	-1	-22	-10	-28	656	137	6	7	-180	7	-123	-3	20	-38	-180	7	-22	-53	20	-38	595	137	9	-10	-212	39	-169	-20	-25	-40	-193	11	-41	-38	25	39	642	146	26	3	-231	37	-132	8	21	-50	-190	27	-36	-44	-6	-55	641	144	-136	49	-103	-106	29	-50	-112	-24	-103	-106	716	138	-112	-24	-1	107	-125	50	-65	-133	53	-7	-145	31	-65	-133	697	37	-145	31	-83	165	-158	8	-115	-104	-4	-47	-159	-25	-30	-62	751	11	-75	84	-11	98	-187	44	-62	-157	-0	-15	-174	37	21	-123	755	8	-87	-12	-22	137	9	-10	-193	11	-169	-20	25	39	-212	39	-41	-38	-25	-40	642	146	26	3	-190	27	-132	8	-6	-55	-231	37	-36	-44	21	-50	641	144	-48	-3	-217	7	-159	90	-4	4	-217	7	-68	7	-4	4	629	134	-79	-24	-224	22	-50	-15	58	-43	-224	22	-11	-56	58	-43	666	105	-158	8	-30	-62	-4	-47	-75	84	-115	-104	751	11	-159	-25	-11	98	-187	44	21	-123	-0	-15	-87	-12	-62	-157	755	8	-174	37	-22	137	-143	21	-60	-139	-7	9	-155	58	-60	-139	777	-26	-155	58	-1	125	-133	32	-24	-137	50	-62	-75	-5	-24	-137	723	-7	-75	-5	-53	96
124	155	155	127	135	116	116	106	155	127	127	110	116	106	106	274	124	139	142	123	124	102	88	146	142	123	84	137	88	146	195	254	124	142	139	123	124	88	102	146	142	84	123	137	88	195	146	254	82	153	153	99	102	83	83	141	127	85	85	125	214	188	188	249	133	137	137	74	181	90	90	107	137	74	74	384	90	107	107	239	127	94	97	100	136	93	58	118	97	100	130	399	58	118	197	235	127	97	94	100	136	58	93	118	97	130	100	399	58	197	118	235	118	74	74	91	102	90	90	100	94	120	120	379	169	150	150	238	124	142	142	84	124	88	88	195	139	123	123	137	102	146	146	254	82	153	127	85	102	83	214	188	153	99	85	125	83	141	188	249	82	127	153	85	102	214	83	188	153	85	99	125	83	188	141	249	85	134	134	74	230	113	113	169	134	74	74	152	113	169	169	220	127	97	97	130	136	58	58	197	94	100	100	399	93	118	118	235	118	74	94	120	102	90	169	150	74	91	120	379	90	100	150	238	118	94	74	120	102	169	90	150	74	120	91	379	90	150	100	238	86	98	98	156	180	58	58	124	98	156	156	350	58	124	124	238
755	-47	-60	-189	-47	-193	-189	-6	-60	-189	-143	48	-189	-6	48	71	-55	730	-171	-74	-195	-84	10	-158	-171	-74	6	-125	10	-158	-11	127	680	-94	-37	-166	-94	-156	-166	-48	-69	-147	-96	26	-147	11	26	82	-35	719	-100	-83	-170	-85	19	-151	-166	-104	21	-167	25	-277	17	144	-55	-195	-171	10	730	-84	-74	-158	-171	10	6	-11	-74	-158	-125	127	-79	-118	2	-168	-118	744	-168	-134	2	-168	-9	17	-168	-134	17	87	-35	-170	-100	19	719	-85	-83	-151	-166	25	21	17	-104	-277	-167	144	-99	-113	-33	-153	-113	842	-153	-112	29	-218	5	34	-218	-226	34	98	680	-94	-69	-147	-94	-156	-147	11	-37	-166	-96	26	-166	-48	26	82	-35	719	-166	-104	-170	-85	25	-277	-100	-83	21	-167	19	-151	17	144	718	-91	-42	-122	-91	-321	-122	-92	-42	-122	-45	12	-122	-92	12	166	-46	833	-129	-78	-224	-216	47	-197	-129	-78	-25	-168	47	-197	14	152	-35	-170	-166	25	719	-85	-104	-277	-100	19	21	17	-83	-151	-167	144	-99	-113	29	-218	-113	842	-218	-226	-33	-153	5	34	-153	-112	34	98	-46	-224	-129	47	833	-216	-78	-197	-129	47	-25	14	-78	-197	-168	152	-118	-139	11	-184	-139	928	-184	-163	11	-184	-13	23	-184	-163	23	83
-74	699	-166	-70	-187	-91	20	-142	-166	-70	-10	-121	20	-142	-6	120	738	-120	-102	-173	-81	-171	-161	-4	-102	-173	-125	53	-161	-4	64	136	-63	771	-172	-121	-191	-44	46	-217	-174	-56	13	-231	44	-147	3	153	719	-99	-97	-194	-77	-139	-173	-34	-44	-159	-132	38	-99	16	8	81	-88	-160	10	-189	-110	775	-161	-115	10	-189	-34	-3	-161	-115	50	94	-118	-197	-206	22	781	-92	-85	-140	-206	22	-12	-10	-85	-140	-82	161	-100	-98	-18	-190	-97	829	-165	-94	3	-195	-41	45	-177	-239	34	118	-84	-173	-184	18	780	-91	-68	-153	-148	19	35	8	-70	-280	-158	164	-63	771	-174	-56	-191	-44	44	-147	-172	-121	13	-231	46	-217	3	153	719	-99	-44	-159	-77	-139	-99	16	-97	-194	-132	38	-173	-34	8	81	-42	830	-148	-69	-197	-150	41	-219	-148	-69	4	-215	41	-219	-1	177	742	-62	-28	-149	-66	-264	-148	-98	-28	-149	-91	29	-148	-98	55	119	-100	-98	3	-195	-97	829	-177	-239	-18	-190	-41	45	-165	-94	34	118	-84	-173	-148	19	780	-91	-70	-280	-184	18	35	8	-68	-153	-158	164	-58	-163	-5	-182	-41	765	-142	-192	-5	-182	-58	60	-142	-192	40	111	-76	-156	-156	19	713	-120	-106	-166	-156	19	50	16	-106	-166	-155	160
-111	-146	772	-35	-146	-11	-35	-82	-158	-23	-42	-126	-23	-17	-126	95	-155	-69	-112	732	19	-154	-180	-30	40	-166	-169	-65	-27	8	16	97	-103	-155	862	-73	-155	-42	-73	-159	-128	8	-52	-132	8	8	-132	102	-170	-77	-98	735	29	-118	-176	-30	19	-191	-161	-82	-24	11	41	77	-155	19	-112	-180	-69	-154	732	-30	40	-27	-169	16	-166	8	-65	97	2	-206	-161	-64	-206	-37	-64	787	-37	11	42	-145	11	-98	-145	96	-170	29	-98	-176	-77	-118	735	-30	19	-24	-161	41	-191	11	-82	77	23	-170	-176	-44	-170	-29	-44	712	-28	-13	33	-126	-13	-147	-126	103	-77	-144	869	-26	-144	-28	-26	-136	-156	-11	-68	-190	-11	-3	-190	127	-166	-44	-47	805	19	-179	-216	-111	3	-161	-168	-54	-38	17	46	79	-91	-130	830	-33	-130	36	-33	-37	-197	-23	-86	-159	-23	-68	-159	89	-144	-63	-28	733	-47	-248	-167	-36	35	-155	-129	-34	-32	-19	25	94	-166	19	-47	-216	-44	-179	805	-111	3	-38	-168	46	-161	17	-54	79	13	-147	-198	-126	-147	2	-126	730	-45	7	54	-115	7	-79	-115	70	-144	-47	-28	-167	-63	-248	733	-36	35	-32	-129	25	-155	-19	-34	94	27	-197	-192	-94	-197	-32	-94	702	-24	9	58	-92	9	-100	-92	96
-167	-67	-50	748	17	-163	-154	26	20	-220	-189	6	-29	-28	13	70	-102	-174	815	-44	-162	-8	2	-75	-218	-54	26	-145	-37	-47	-1	58	-166	-80	-63	728	-16	-145	-168	-4	7	-178	-170	21	-28	4	8	83	-85	-139	829	-37	-118	-48	-15	-157	-179	-42	-44	-164	13	17	-111	115	11	-179	-179	12	-185	-52	-83	751	-34	9	8	-116	9	-104	-133	100	-168	22	-64	-169	-85	-172	685	-34	11	-55	-78	2	-171	17	24	71	19	-176	-190	-50	-173	-15	-61	684	-38	-27	36	-93	-11	-39	-121	90	-188	12	-53	-219	-72	-148	741	-43	-23	-58	-113	20	-128	45	6	57	-123	-51	-25	739	-3	-181	-157	-109	25	-169	-151	-36	-44	7	27	85	-104	-159	805	-22	-191	-42	12	-140	-177	9	-39	-135	-11	-10	-97	136	-122	-33	-69	707	-23	-145	-175	-14	41	-175	-144	-34	-25	-61	11	95	-83	-154	794	-21	-96	39	-0	-68	-221	-1	-72	-181	-15	-63	-116	91	21	-161	-168	-138	-132	-44	-39	645	-41	36	27	-49	-13	-53	-117	62	-166	25	-70	-162	-79	-169	664	-29	19	-44	-91	30	-174	27	-54	109	28	-178	-191	-90	-147	-32	-115	706	-43	11	39	-64	25	-72	-128	84	-174	-18	-51	-190	-3	-193	793	20	-21	-53	-115	-2	-181	-25	-50	97
-74	-187	-166	20	699	-91	-70	-142	-166	20	-10	-6	-70	-142	-121	120	-88	-110	10	-161	-160	775	-189	-115	10	-161	-34	50	-189	-115	-3	94	-63	-191	-172	46	771	-44	-121	-217	-174	44	13	3	-56	-147	-231	153	-100	-97	-18	-165	-98	829	-190	-94	3	-177	-41	34	-195	-239	45	118	738	-81	-102	-161	-120	-171	-173	-4	-102	-161	-125	64	-173	-4	53	136	-118	781	-206	-85	-197	-92	22	-140	-206	-85	-12	-82	22	-140	-10	161	719	-77	-97	-173	-99	-139	-194	-34	-44	-99	-132	8	-159	16	38	81	-84	780	-184	-68	-173	-91	18	-153	-148	-70	35	-158	19	-280	8	164	-63	-191	-174	44	771	-44	-56	-147	-172	46	13	3	-121	-217	-231	153	-100	-97	3	-177	-98	829	-195	-239	-18	-165	-41	34	-190	-94	45	118	-42	-197	-148	41	830	-150	-69	-219	-148	41	4	-1	-69	-219	-215	177	-58	-41	-5	-142	-163	765	-182	-192	-5	-142	-58	40	-182	-192	60	111	719	-77	-44	-99	-99	-139	-159	16	-97	-173	-132	8	-194	-34	38	81	-84	780	-148	-70	-173	-91	19	-280	-184	-68	35	-158	18	-153	8	164	742	-66	-28	-148	-62	-264	-149	-98	-28	-148	-91	55	-149	-98	29	119	-76	713	-156	-106	-156	-120	19	-166	-156	-106	50	-155	19	-166	16	160
-160	-101	6	-178	-101	784	-178	12	6	-178	-58	7	-178	12	7	33	-105	-182	-183	11	754	-104	-31	-159	-183	11	-12	-7	-31	-159	23	93	-76	-77	15	-163	-77	802	-163	-68	-25	-190	-58	37	-190	-165	37	99	-83	-194	-165	42	735	-37	-61	-144	-161	9	-13	5	-33	-150	-128	113	-105	754	-183	-31	-182	-104	11	-159	-183	-31	-12	23	11	-159	-7	93	744	-92	-37	-172	-92	-203	-172	3	-37	-172	-71	37	-172	3	37	136	-83	735	-165	-61	-194	-37	42	-144	-161	-33	-13	-128	9	-150	5	113	711	-58	-63	-208	-58	-168	-208	-9	8	-98	-88	-18	-98	31	-18	80	-76	-77	-25	-190	-77	802	-190	-165	15	-163	-58	37	-163	-68	37	99	-83	-194	-161	9	735	-37	-33	-150	-165	42	-13	5	-61	-144	-128	113	-45	-86	4	-144	-86	658	-144	-148	4	-144	-44	32	-144	-148	32	138	-50	-144	-171	41	729	-70	-111	-158	-171	41	14	-6	-111	-158	-101	162	-83	735	-161	-33	-194	-37	9	-150	-165	-61	-13	-128	42	-144	5	113	711	-58	8	-98	-58	-168	-98	31	-63	-208	-88	-18	-208	-9	-18	80	-50	729	-171	-111	-144	-70	41	-158	-171	-111	14	-101	41	-158	-6	162	788	1	-83	-155	1	-232	-155	-54	-83	-155	-93	18	-155	-54	18	130
-167	17	-50	-154	-67	-163	748	26	20	-29	-189	13	-220	-28	6	70	11	-185	-179	-83	-179	-52	12	751	-34	9	8	-133	9	-104	-116	100	-166	-16	-63	-168	-80	-145	728	-4	7	-28	-170	8	-178	4	21	83	19	-173	-190	-61	-176	-15	-50	684	-38	-11	36	-121	-27	-39	-93	90	-102	-162	815	2	-174	-8	-44	-75	-218	-37	26	-1	-54	-47	-145	58	-168	-85	-64	685	22	-172	-169	-34	11	-171	-78	24	-55	17	2	71	-85	-118	829	-15	-139	-48	-37	-157	-179	13	-44	-111	-42	17	-164	115	-188	-72	-53	741	12	-148	-219	-43	-23	-128	-113	6	-58	45	20	57	-123	-3	-25	-157	-51	-181	739	-109	25	-44	-151	27	-169	7	-36	85	21	-132	-168	-39	-161	-44	-138	645	-41	-13	27	-117	36	-53	-49	62	-122	-23	-69	-175	-33	-145	707	-14	41	-25	-144	11	-175	-61	-34	95	28	-147	-191	-115	-178	-32	-90	706	-43	25	39	-128	11	-72	-64	84	-104	-191	805	12	-159	-42	-22	-140	-177	-11	-39	-97	9	-10	-135	136	-166	-79	-70	664	25	-169	-162	-29	19	-174	-91	-54	-44	27	30	109	-83	-96	794	-0	-154	39	-21	-68	-221	-15	-72	-116	-1	-63	-181	91	-174	-3	-51	793	-18	-193	-190	20	-21	-181	-115	-50	-53	-25	-2	97
45	-227	-185	-27	-227	-48	-27	671	-7	16	46	-9	16	-83	-9	187	-158	14	-56	-141	-92	-152	652	-11	49	-21	-82	31	-92	-25	99	118	29	-195	-198	-76	-195	37	-76	629	-15	11	60	-50	11	68	-50	141	-151	-34	-94	-144	-30	-157	684	-43	17	-10	-53	19	-58	71	9	108	-158	-92	-56	652	14	-152	-141	-11	49	-92	-82	99	-21	-25	31	118	-134	-140	787	-34	-140	3	-34	-56	-98	17	13	-47	17	-73	-47	96	-151	-30	-94	684	-34	-157	-144	-43	17	-58	-53	9	-10	71	19	108	-47	-118	807	-39	-118	-21	-39	-115	-144	35	6	-127	35	15	-127	131	16	-165	-149	-26	-165	-42	-26	617	7	7	8	-44	7	7	-44	125	-167	38	-54	-135	-82	-164	661	-32	34	5	-117	71	-121	19	28	147	12	-159	-215	-34	-159	-7	-34	710	-1	11	32	-67	11	-22	-67	120	-179	-23	-52	-198	31	-87	705	27	32	-12	-115	43	-135	-38	11	123	-167	-82	-54	661	38	-164	-135	-32	34	-121	-117	28	5	19	71	147	-93	-190	762	18	-190	-16	18	-99	-114	23	0	-82	23	-9	-82	163	-179	31	-52	705	-23	-87	-198	27	32	-135	-115	11	-12	-38	43	123	-49	-126	744	-61	-126	29	-61	-90	-113	22	-8	-84	22	-17	-84	135
-111	-146	-158	-23	-146	-11	-23	-17	772	-35	-42	-126	-35	-82	-126	95	-155	-69	40	-166	19	-154	-27	8	-112	732	-169	-65	-180	-30	16	97	-77	-144	-156	-11	-144	-28	-11	-3	869	-26	-68	-190	-26	-136	-190	127	-166	-44	3	-161	19	-179	-38	17	-47	805	-168	-54	-216	-111	46	79	-155	19	40	-27	-69	-154	-166	8	-112	-180	-169	16	732	-30	-65	97	2	-206	-37	11	-206	-37	11	-98	-161	-64	42	-145	-64	787	-145	96	-166	19	3	-38	-44	-179	-161	17	-47	-216	-168	46	805	-111	-54	79	13	-147	-45	7	-147	2	7	-79	-198	-126	54	-115	-126	730	-115	70	-103	-155	-128	8	-155	-42	8	8	862	-73	-52	-132	-73	-159	-132	102	-170	-77	19	-191	29	-118	-24	11	-98	735	-161	-82	-176	-30	41	77	-91	-130	-197	-23	-130	36	-23	-68	830	-33	-86	-159	-33	-37	-159	89	-144	-63	35	-155	-47	-248	-32	-19	-28	733	-129	-34	-167	-36	25	94	-170	29	19	-24	-77	-118	-191	11	-98	-176	-161	41	735	-30	-82	77	23	-170	-28	-13	-170	-29	-13	-147	-176	-44	33	-126	-44	712	-126	103	-144	-47	35	-32	-63	-248	-155	-19	-28	-167	-129	25	733	-36	-34	94	27	-197	-24	9	-197	-32	9	-100	-192	-94	58	-92	-94	702	-92	96
-167	-67	20	-220	17	-163	-29	-28	-50	748	-189	6	-154	26	13	70	-102	-174	-218	-54	-162	-8	-37	-47	815	-44	26	-145	2	-75	-1	58	-123	-51	25	-169	-3	-181	-44	7	-25	739	-151	-36	-157	-109	27	85	-104	-159	-177	9	-191	-42	-11	-10	805	-22	-39	-135	12	-140	-97	136	11	-179	-34	9	-185	-52	9	-104	-179	12	8	-116	-83	751	-133	100	-168	22	11	-55	-85	-172	-171	17	-64	-169	-78	2	685	-34	24	71	21	-161	-41	36	-132	-44	-13	-53	-168	-138	27	-49	-39	645	-117	62	-166	25	19	-44	-79	-169	-174	27	-70	-162	-91	30	664	-29	-54	109	-166	-80	7	-178	-16	-145	-28	4	-63	728	-170	21	-168	-4	8	83	-85	-139	-179	-42	-118	-48	13	17	829	-37	-44	-164	-15	-157	-111	115	-122	-33	41	-175	-23	-145	-25	-61	-69	707	-144	-34	-175	-14	11	95	-83	-154	-221	-1	-96	39	-15	-63	794	-21	-72	-181	-0	-68	-116	91	19	-176	-38	-27	-173	-15	-11	-39	-190	-50	36	-93	-61	684	-121	90	-188	12	-23	-58	-72	-148	-128	45	-53	-219	-113	20	741	-43	6	57	28	-178	-43	11	-147	-32	25	-72	-191	-90	39	-64	-115	706	-128	84	-174	-18	-21	-53	-3	-193	-181	-25	-51	-190	-115	-2	793	20	-50	97
-302	58	-171	-151	58	12	-151	69	-171	-151	716	-46	-151	69	-46	210	-7	-67	-206	-31	-55	3	-10	-62	-206	-31	-82	697	-10	-62	-150	130	-331	54	-196	-171	54	13	-171	90	-202	-131	697	-6	-131	71	-6	214	25	-99	-195	-33	-24	13	-27	-58	-216	12	-138	661	-63	-39	-103	135	-7	-55	-206	-10	-67	3	-31	-62	-206	-10	-82	-150	-31	-62	697	130	-9	-12	42	-78	-12	-71	-78	13	42	-78	-34	-98	-78	13	-98	387	25	-24	-195	-27	-99	13	-33	-58	-216	-63	-138	-103	12	-39	661	135	-4	22	36	-109	22	-126	-109	16	38	-107	-59	-38	-107	28	-38	384	-331	54	-202	-131	54	13	-131	71	-196	-171	697	-6	-171	90	-6	214	25	-99	-216	12	-24	13	-63	-39	-195	-33	-138	661	-27	-58	-103	135	-321	36	-150	-145	36	18	-145	56	-150	-145	658	-7	-145	56	-7	206	-18	-98	-241	-9	-60	39	-57	-2	-241	-9	-149	696	-57	-2	-88	147	25	-24	-216	-63	-99	13	12	-39	-195	-27	-138	-103	-33	-58	661	135	-4	22	38	-107	22	-126	-107	28	36	-109	-59	-38	-109	16	-38	384	-18	-60	-241	-57	-98	39	-9	-2	-241	-57	-149	-88	-9	-2	696	147	14	29	15	-98	29	-105	-98	24	15	-98	-84	-42	-98	24	-42	364
-11	-44	-177	-49	-36	10	-16	-24	-177	-49	-58	649	-16	-24	-80	203	-289	62	-194	-151	71	18	-47	84	-194	-151	594	-83	-47	84	150	197	-34	-86	-211	-27	-38	-9	10	4	-208	-22	-155	641	-19	124	-55	188	-277	16	-239	-150	11	17	-39	71	-111	-140	645	-32	-39	101	64	206	17	23	41	-58	-2	-124	-74	11	41	-58	-40	-47	-74	11	37	399	17	-10	-145	2	-82	37	24	-47	-145	2	-98	-168	24	-47	555	185	17	41	45	-93	8	-111	-128	9	46	-103	-49	43	-97	64	28	385	7	-17	-173	-20	-123	-8	-4	-40	-160	-38	-67	-126	51	38	618	166	-34	-86	-208	-22	-38	-9	-19	124	-211	-27	-155	641	10	4	-55	188	-277	16	-111	-140	11	17	-39	101	-239	-150	645	-32	-39	71	64	206	-92	-37	-219	-14	-68	56	-61	72	-219	-14	-148	710	-61	72	-22	149	-236	13	-164	-129	33	18	-20	70	-164	-129	633	-43	-20	70	-24	196	17	41	46	-103	8	-111	-97	64	45	-93	-49	43	-128	9	28	385	7	-17	-160	-38	-123	-8	51	38	-173	-20	-67	-126	-4	-40	618	166	9	27	40	-64	-38	28	-165	64	40	-64	-85	62	-165	64	6	342	-40	-51	-149	-56	-101	21	46	4	-149	-56	-60	-137	46	4	620	163
-167	17	20	-29	-67	-163	-220	-28	-50	-154	-189	13	748	26	6	70	11	-185	-34	9	-179	-52	9	-104	-179	-83	8	-133	12	751	-116	100	-123	-3	25	-44	-51	-181	-169	7	-25	-157	-151	27	739	-109	-36	85	21	-132	-41	-13	-161	-44	36	-53	-168	-39	27	-117	-138	645	-49	62	-102	-162	-218	-37	-174	-8	-54	-47	815	2	26	-1	-44	-75	-145	58	-168	-85	11	-171	22	-172	-55	17	-64	685	-78	24	-169	-34	2	71	-104	-191	-177	-11	-159	-42	9	-10	805	12	-39	-97	-22	-140	-135	136	-166	-79	19	-174	25	-169	-44	27	-70	664	-91	-54	-162	-29	30	109	-166	-16	7	-28	-80	-145	-178	4	-63	-168	-170	8	728	-4	21	83	19	-173	-38	-11	-176	-15	-27	-39	-190	-61	36	-121	-50	684	-93	90	-122	-23	41	-25	-33	-145	-175	-61	-69	-175	-144	11	707	-14	-34	95	28	-147	-43	25	-178	-32	11	-72	-191	-115	39	-128	-90	706	-64	84	-85	-118	-179	13	-139	-48	-42	17	829	-15	-44	-111	-37	-157	-164	115	-188	-72	-23	-128	12	-148	-58	45	-53	741	-113	6	-219	-43	20	57	-83	-96	-221	-15	-154	39	-1	-63	794	-0	-72	-116	-21	-68	-181	91	-174	-3	-21	-181	-18	-193	-53	-25	-51	793	-115	-50	-190	20	-2	97
45	-227	-7	16	-227	-48	16	-83	-185	-27	46	-9	-27	671	-9	187	-158	14	49	-21	-92	-152	-92	-25	-56	-141	-82	31	652	-11	99	118	16	-165	7	7	-165	-42	7	7	-149	-26	8	-44	-26	617	-44	125	-167	38	34	5	-82	-164	-121	19	-54	-135	-117	71	661	-32	28	147	-158	-92	49	-92	14	-152	-21	-25	-56	652	-82	99	-141	-11	31	118	-134	-140	-98	17	-140	3	17	-73	787	-34	13	-47	-34	-56	-47	96	-167	-82	34	-121	38	-164	5	19	-54	661	-117	28	-135	-32	71	147	-93	-190	-114	23	-190	-16	23	-9	762	18	0	-82	18	-99	-82	163	29	-195	-15	11	-195	37	11	68	-198	-76	60	-50	-76	629	-50	141	-151	-34	17	-10	-30	-157	-58	71	-94	-144	-53	19	684	-43	9	108	12	-159	-1	11	-159	-7	11	-22	-215	-34	32	-67	-34	710	-67	120	-179	-23	32	-12	31	-87	-135	-38	-52	-198	-115	43	705	27	11	123	-151	-30	17	-58	-34	-157	-10	71	-94	684	-53	9	-144	-43	19	108	-47	-118	-144	35	-118	-21	35	15	807	-39	6	-127	-39	-115	-127	131	-179	31	32	-135	-23	-87	-12	-38	-52	705	-115	11	-198	27	43	123	-49	-126	-113	22	-126	29	22	-17	744	-61	-8	-84	-61	-90	-84	135
-11	-36	-177	-16	-44	10	-49	-24	-177	-16	-58	-80	-49	-24	649	203	17	-2	41	-74	23	-124	-58	11	41	-74	-40	37	-58	11	-47	399	-34	-38	-211	10	-86	-9	-27	4	-208	-19	-155	-55	-22	124	641	188	17	8	45	-128	41	-111	-93	9	46	-97	-49	28	-103	64	43	385	-289	71	-194	-47	62	18	-151	84	-194	-47	594	150	-151	84	-83	197	17	-82	-145	24	-10	37	2	-47	-145	24	-98	555	2	-47	-168	185	-277	11	-239	-39	16	17	-150	71	-111	-39	645	64	-140	101	-32	206	7	-123	-173	-4	-17	-8	-20	-40	-160	51	-67	618	-38	38	-126	166	-34	-38	-208	-19	-86	-9	-22	124	-211	10	-155	-55	-27	4	641	188	17	8	46	-97	41	-111	-103	64	45	-128	-49	28	-93	9	43	385	-92	-68	-219	-61	-37	56	-14	72	-219	-61	-148	-22	-14	72	710	149	9	-38	40	-165	27	28	-64	64	40	-165	-85	6	-64	64	62	342	-277	11	-111	-39	16	17	-140	101	-239	-39	645	64	-150	71	-32	206	7	-123	-160	51	-17	-8	-38	38	-173	-4	-67	618	-20	-40	-126	166	-236	33	-164	-20	13	18	-129	70	-164	-20	633	-24	-129	70	-43	196	-40	-101	-149	46	-51	21	-56	4	-149	46	-60	620	-56	4	-137	163
177	127	166	121	127	92	121	119	166	121	132	128	121	119	128	248	137	124	130	132	103	133	84	98	130	132	64	165	84	98	365	235	174	100	149	111	100	108	111	134	151	112	146	144	112	169	144	249	144	81	118	113	77	115	90	108	79	136	62	147	135	206	385	220	137	103	130	84	124	133	132	98	130	84	64	365	132	98	165	235	87	161	96	71	161	136	71	96	96	71	387	185	71	96	185	243	144	77	118	90	81	115	113	108	79	135	62	385	136	206	147	220	80	137	87	50	137	104	50	131	120	72	362	194	72	186	194	238	174	100	151	112	100	108	112	169	149	111	146	144	111	134	144	249	144	81	79	136	77	115	135	206	118	113	62	147	90	108	385	220	166	89	177	95	89	206	95	149	177	95	138	120	95	149	120	255	135	29	88	130	88	197	99	139	88	130	72	161	99	139	374	246	144	77	79	135	81	115	136	206	118	90	62	385	113	108	147	220	80	137	120	72	137	104	72	186	87	50	362	194	50	131	194	238	135	88	88	99	29	197	130	139	88	99	72	374	130	139	161	246	78	132	134	61	132	153	61	122	134	61	343	201	61	122	201	218
755	-60	-47	-189	-47	-189	-193	-6	-60	-143	-189	48	-189	48	-6	71	680	-37	-94	-166	-94	-166	-156	-48	-69	-96	-147	26	-147	26	11	82	-55	-171	730	-74	-195	10	-84	-158	-171	6	-74	-125	10	-11	-158	127	-35	-100	719	-83	-170	19	-85	-151	-166	21	-104	-167	25	17	-277	144	-55	-171	-195	10	730	-74	-84	-158	-171	6	10	-11	-74	-125	-158	127	-35	-100	-170	19	719	-83	-85	-151	-166	21	25	17	-104	-167	-277	144	-79	2	-118	-168	-118	-168	744	-134	2	-9	-168	17	-168	17	-134	87	-99	-33	-113	-153	-113	-153	842	-112	29	5	-218	34	-218	34	-226	98	680	-69	-94	-147	-94	-147	-156	11	-37	-96	-166	26	-166	26	-48	82	718	-42	-91	-122	-91	-122	-321	-92	-42	-45	-122	12	-122	12	-92	166	-35	-166	719	-104	-170	25	-85	-277	-100	21	-83	-167	19	17	-151	144	-46	-129	833	-78	-224	47	-216	-197	-129	-25	-78	-168	47	14	-197	152	-35	-166	-170	25	719	-104	-85	-277	-100	21	19	17	-83	-167	-151	144	-46	-129	-224	47	833	-78	-216	-197	-129	-25	47	14	-78	-168	-197	152	-99	29	-113	-218	-113	-218	842	-226	-33	5	-153	34	-153	34	-112	98	-118	11	-139	-184	-139	-184	928	-163	11	-13	-184	23	-184	23	-163	83
-111	772	-146	-35	-146	-35	-11	-82	-158	-42	-23	-126	-23	-126	-17	95	-103	862	-155	-73	-155	-73	-42	-159	-128	-52	8	-132	8	-132	8	102	-155	-112	-69	732	19	-180	-154	-30	40	-169	-166	-65	-27	16	8	97	-170	-98	-77	735	29	-176	-118	-30	19	-161	-191	-82	-24	41	11	77	-155	-112	19	-180	-69	732	-154	-30	40	-169	-27	16	-166	-65	8	97	-170	-98	29	-176	-77	735	-118	-30	19	-161	-24	41	-191	-82	11	77	2	-161	-206	-64	-206	-64	-37	787	-37	42	11	-145	11	-145	-98	96	23	-176	-170	-44	-170	-44	-29	712	-28	33	-13	-126	-13	-126	-147	103	-77	869	-144	-26	-144	-26	-28	-136	-156	-68	-11	-190	-11	-190	-3	127	-91	830	-130	-33	-130	-33	36	-37	-197	-86	-23	-159	-23	-159	-68	89	-166	-47	-44	805	19	-216	-179	-111	3	-168	-161	-54	-38	46	17	79	-144	-28	-63	733	-47	-167	-248	-36	35	-129	-155	-34	-32	25	-19	94	-166	-47	19	-216	-44	805	-179	-111	3	-168	-38	46	-161	-54	17	79	-144	-28	-47	-167	-63	733	-248	-36	35	-129	-32	25	-155	-34	-19	94	13	-198	-147	-126	-147	-126	2	730	-45	54	7	-115	7	-115	-79	70	27	-192	-197	-94	-197	-94	-32	702	-24	58	9	-92	9	-92	-100	96
-74	-166	699	-70	-187	20	-91	-142	-166	-10	-70	-121	20	-6	-142	120	-63	-172	771	-121	-191	46	-44	-217	-174	13	-56	-231	44	3	-147	153	738	-102	-120	-173	-81	-161	-171	-4	-102	-125	-173	53	-161	64	-4	136	719	-97	-99	-194	-77	-173	-139	-34	-44	-132	-159	38	-99	8	16	81	-88	10	-160	-189	-110	-161	775	-115	10	-34	-189	-3	-161	50	-115	94	-100	-18	-98	-190	-97	-165	829	-94	3	-41	-195	45	-177	34	-239	118	-118	-206	-197	22	781	-85	-92	-140	-206	-12	22	-10	-85	-82	-140	161	-84	-184	-173	18	780	-68	-91	-153	-148	35	19	8	-70	-158	-280	164	-63	-174	771	-56	-191	44	-44	-147	-172	13	-121	-231	46	3	-217	153	-42	-148	830	-69	-197	41	-150	-219	-148	4	-69	-215	41	-1	-219	177	719	-44	-99	-159	-77	-99	-139	16	-97	-132	-194	38	-173	8	-34	81	742	-28	-62	-149	-66	-148	-264	-98	-28	-91	-149	29	-148	55	-98	119	-100	3	-98	-195	-97	-177	829	-239	-18	-41	-190	45	-165	34	-94	118	-58	-5	-163	-182	-41	-142	765	-192	-5	-58	-182	60	-142	40	-192	111	-84	-148	-173	19	780	-70	-91	-280	-184	35	18	8	-68	-158	-153	164	-76	-156	-156	19	713	-106	-120	-166	-156	50	19	16	-106	-155	-166	160
-167	-50	-67	748	17	-154	-163	26	20	-189	-220	6	-29	13	-28	70	-166	-63	-80	728	-16	-168	-145	-4	7	-170	-178	21	-28	8	4	83	-102	815	-174	-44	-162	2	-8	-75	-218	26	-54	-145	-37	-1	-47	58	-85	829	-139	-37	-118	-15	-48	-157	-179	-44	-42	-164	13	-111	17	115	11	-179	-179	12	-185	-83	-52	751	-34	8	9	-116	9	-133	-104	100	19	-190	-176	-50	-173	-61	-15	684	-38	36	-27	-93	-11	-121	-39	90	-168	-64	22	-169	-85	685	-172	-34	11	-78	-55	2	-171	24	17	71	-188	-53	12	-219	-72	741	-148	-43	-23	-113	-58	20	-128	6	45	57	-123	-25	-51	739	-3	-157	-181	-109	25	-151	-169	-36	-44	27	7	85	-122	-69	-33	707	-23	-175	-145	-14	41	-144	-175	-34	-25	11	-61	95	-104	805	-159	-22	-191	12	-42	-140	-177	-39	9	-135	-11	-97	-10	136	-83	794	-154	-21	-96	-0	39	-68	-221	-72	-1	-181	-15	-116	-63	91	21	-168	-161	-138	-132	-39	-44	645	-41	27	36	-49	-13	-117	-53	62	28	-191	-178	-90	-147	-115	-32	706	-43	39	11	-64	25	-128	-72	84	-166	-70	25	-162	-79	664	-169	-29	19	-91	-44	30	-174	-54	27	109	-174	-51	-18	-190	-3	793	-193	20	-21	-115	-53	-2	-181	-50	-25	97
-74	-166	-187	20	699	-70	-91	-142	-166	-10	20	-6	-70	-121	-142	120	-63	-172	-191	46	771	-121	-44	-217	-174	13	44	3	-56	-231	-147	153	-88	10	-110	-161	-160	-189	775	-115	10	-34	-161	50	-189	-3	-115	94	-100	-18	-97	-165	-98	-190	829	-94	3	-41	-177	34	-195	45	-239	118	738	-102	-81	-161	-120	-173	-171	-4	-102	-125	-161	64	-173	53	-4	136	719	-97	-77	-173	-99	-194	-139	-34	-44	-132	-99	8	-159	38	16	81	-118	-206	781	-85	-197	22	-92	-140	-206	-12	-85	-82	22	-10	-140	161	-84	-184	780	-68	-173	18	-91	-153	-148	35	-70	-158	19	8	-280	164	-63	-174	-191	44	771	-56	-44	-147	-172	13	46	3	-121	-231	-217	153	-42	-148	-197	41	830	-69	-150	-219	-148	4	41	-1	-69	-215	-219	177	-100	3	-97	-177	-98	-195	829	-239	-18	-41	-165	34	-190	45	-94	118	-58	-5	-41	-142	-163	-182	765	-192	-5	-58	-142	40	-182	60	-192	111	719	-44	-77	-99	-99	-159	-139	16	-97	-132	-173	8	-194	38	-34	81	742	-28	-66	-148	-62	-149	-264	-98	-28	-91	-148	55	-149	29	-98	119	-84	-148	780	-70	-173	19	-91	-280	-184	35	-68	-158	18	8	-153	164	-76	-156	713	-106	-156	19	-120	-166	-156	50	-106	-155	19	16	-166	160
-167	-50	17	-154	-67	748	-163	26	20	-189	-29	13	-220	6	-28	70	-166	-63	-16	-168	-80	728	-145	-4	7	-170	-28	8	-178	21	4	83	11	-179	-185	-83	-179	12	-52	751	-34	8	9	-133	9	-116	-104	100	19	-190	-173	-61	-176	-50	-15	684	-38	36	-11	-121	-27	-93	-39	90	-102	815	-162	2	-174	-44	-8	-75	-218	26	-37	-1	-54	-145	-47	58	-85	829	-118	-15	-139	-37	-48	-157	-179	-44	13	-111	-42	-164	17	115	-168	-64	-85	685	22	-169	-172	-34	11	-78	-171	24	-55	2	17	71	-188	-53	-72	741	12	-219	-148	-43	-23	-113	-128	6	-58	20	45	57	-123	-25	-3	-157	-51	739	-181	-109	25	-151	-44	27	-169	-36	7	85	-122	-69	-23	-175	-33	707	-145	-14	41	-144	-25	11	-175	-34	-61	95	21	-168	-132	-39	-161	-138	-44	645	-41	27	-13	-117	36	-49	-53	62	28	-191	-147	-115	-178	-90	-32	706	-43	39	25	-128	11	-64	-72	84	-104	805	-191	12	-159	-22	-42	-140	-177	-39	-11	-97	9	-135	-10	136	-83	794	-96	-0	-154	-21	39	-68	-221	-72	-15	-116	-1	-181	-63	91	-166	-70	-79	664	25	-162	-169	-29	19	-91	-174	-54	-44	30	27	109	-174	-51	-3	793	-18	-190	-193	20	-21	-115	-181	-50	-53	-2	-25	97
-160	6	-101	-178	-101	-178	784	12	6	-58	-178	7	-178	7	12	33	-76	15	-77	-163	-77	-163	802	-68	-25	-58	-190	37	-190	37	-165	99	-105	-183	-182	11	754	-31	-104	-159	-183	-12	11	-7	-31	23	-159	93	-83	-165	-194	42	735	-61	-37	-144	-161	-13	9	5	-33	-128	-150	113	-105	-183	754	-31	-182	11	-104	-159	-183	-12	-31	23	11	-7	-159	93	-83	-165	735	-61	-194	42	-37	-144	-161	-13	-33	-128	9	5	-150	113	744	-37	-92	-172	-92	-172	-203	3	-37	-71	-172	37	-172	37	3	136	711	-63	-58	-208	-58	-208	-168	-9	8	-88	-98	-18	-98	-18	31	80	-76	-25	-77	-190	-77	-190	802	-165	15	-58	-163	37	-163	37	-68	99	-45	4	-86	-144	-86	-144	658	-148	4	-44	-144	32	-144	32	-148	138	-83	-161	-194	9	735	-33	-37	-150	-165	-13	42	5	-61	-128	-144	113	-50	-171	-144	41	729	-111	-70	-158	-171	14	41	-6	-111	-101	-158	162	-83	-161	735	-33	-194	9	-37	-150	-165	-13	-61	-128	42	5	-144	113	-50	-171	729	-111	-144	41	-70	-158	-171	14	-111	-101	41	-6	-158	162	711	8	-58	-98	-58	-98	-168	31	-63	-88	-208	-18	-208	-18	-9	80	788	-83	1	-155	1	-155	-232	-54	-83	-93	-155	18	-155	18	-54	130
45	-185	-227	-27	-227	-27	-48	671	-7	46	16	-9	16	-9	-83	187	29	-198	-195	-76	-195	-76	37	629	-15	60	11	-50	11	-50	68	141	-158	-56	14	-141	-92	652	-152	-11	49	-82	-21	31	-92	99	-25	118	-151	-94	-34	-144	-30	684	-157	-43	17	-53	-10	19	-58	9	71	108	-158	-56	-92	652	14	-141	-152	-11	49	-82	-92	99	-21	31	-25	118	-151	-94	-30	684	-34	-144	-157	-43	17	-53	-58	9	-10	19	71	108	-134	787	-140	-34	-140	-34	3	-56	-98	13	17	-47	17	-47	-73	96	-47	807	-118	-39	-118	-39	-21	-115	-144	6	35	-127	35	-127	15	131	16	-149	-165	-26	-165	-26	-42	617	7	8	7	-44	7	-44	7	125	12	-215	-159	-34	-159	-34	-7	710	-1	32	11	-67	11	-67	-22	120	-167	-54	38	-135	-82	661	-164	-32	34	-117	5	71	-121	28	19	147	-179	-52	-23	-198	31	705	-87	27	32	-115	-12	43	-135	11	-38	123	-167	-54	-82	661	38	-135	-164	-32	34	-117	-121	28	5	71	19	147	-179	-52	31	705	-23	-198	-87	27	32	-115	-135	11	-12	43	-38	123	-93	762	-190	18	-190	18	-16	-99	-114	0	23	-82	23	-82	-9	163	-49	744	-126	-61	-126	-61	29	-90	-113	-8	22	-84	22	-84	-17	135
-111	-158	-146	-23	-146	-23	-11	-17	772	-42	-35	-126	-35	-126	-82	95	-77	-156	-144	-11	-144	-11	-28	-3	869	-68	-26	-190	-26	-190	-136	127	-155	40	-69	-166	19	-27	-154	8	-112	-169	732	-65	-180	16	-30	97	-166	3	-44	-161	19	-38	-179	17	-47	-168	805	-54	-216	46	-111	79	-155	40	19	-27	-69	-166	-154	8	-112	-169	-180	16	732	-65	-30	97	-166	3	19	-38	-44	-161	-179	17	-47	-168	-216	46	805	-54	-111	79	2	-37	-206	11	-206	11	-37	-98	-161	42	-64	-145	-64	-145	787	96	13	-45	-147	7	-147	7	2	-79	-198	54	-126	-115	-126	-115	730	70	-103	-128	-155	8	-155	8	-42	8	862	-52	-73	-132	-73	-132	-159	102	-91	-197	-130	-23	-130	-23	36	-68	830	-86	-33	-159	-33	-159	-37	89	-170	19	-77	-191	29	-24	-118	11	-98	-161	735	-82	-176	41	-30	77	-144	35	-63	-155	-47	-32	-248	-19	-28	-129	733	-34	-167	25	-36	94	-170	19	29	-24	-77	-191	-118	11	-98	-161	-176	41	735	-82	-30	77	-144	35	-47	-32	-63	-155	-248	-19	-28	-129	-167	25	733	-34	-36	94	23	-28	-170	-13	-170	-13	-29	-147	-176	33	-44	-126	-44	-126	712	103	27	-24	-197	9	-197	9	-32	-100	-192	58	-94	-92	-94	-92	702	96
-302	-171	58	-151	58	-151	12	69	-171	716	-151	-46	-151	-46	69	210	-331	-196	54	-171	54	-171	13	90	-202	697	-131	-6	-131	-6	71	214	-7	-206	-67	-31	-55	-10	3	-62	-206	-82	-31	697	-10	-150	-62	130	25	-195	-99	-33	-24	-27	13	-58	-216	-138	12	661	-63	-103	-39	135	-7	-206	-55	-10	-67	-31	3	-62	-206	-82	-10	-150	-31	697	-62	130	25	-195	-24	-27	-99	-33	13	-58	-216	-138	-63	-103	12	661	-39	135	-9	42	-12	-78	-12	-78	-71	13	42	-34	-78	-98	-78	-98	13	387	-4	36	22	-109	22	-109	-126	16	38	-59	-107	-38	-107	-38	28	384	-331	-202	54	-131	54	-131	13	71	-196	697	-171	-6	-171	-6	90	214	-321	-150	36	-145	36	-145	18	56	-150	658	-145	-7	-145	-7	56	206	25	-216	-99	12	-24	-63	13	-39	-195	-138	-33	661	-27	-103	-58	135	-18	-241	-98	-9	-60	-57	39	-2	-241	-149	-9	696	-57	-88	-2	147	25	-216	-24	-63	-99	12	13	-39	-195	-138	-27	-103	-33	661	-58	135	-18	-241	-60	-57	-98	-9	39	-2	-241	-149	-57	-88	-9	696	-2	147	-4	38	22	-107	22	-107	-126	28	36	-59	-109	-38	-109	-38	16	384	14	15	29	-98	29	-98	-105	24	15	-84	-98	-42	-98	-42	24	364
-167	20	-67	-220	17	-29	-163	-28	-50	-189	748	6	-154	13	26	70	-123	25	-51	-169	-3	-44	-181	7	-25	-151	739	-36	-157	27	-109	85	-102	-218	-174	-54	-162	-37	-8	-47	815	26	-44	-145	2	-1	-75	58	-104	-177	-159	9	-191	-11	-42	-10	805	-39	-22	-135	12	-97	-140	136	11	-34	-179	9	-185	9	-52	-104	-179	8	12	-116	-83	-133	751	100	21	-41	-161	36	-132	-13	-44	-53	-168	27	-138	-49	-39	-117	645	62	-168	11	22	-55	-85	-171	-172	17	-64	-78	-169	2	685	24	-34	71	-166	19	25	-44	-79	-174	-169	27	-70	-91	-162	30	664	-54	-29	109	-166	7	-80	-178	-16	-28	-145	4	-63	-170	728	21	-168	8	-4	83	-122	41	-33	-175	-23	-25	-145	-61	-69	-144	707	-34	-175	11	-14	95	-85	-179	-139	-42	-118	13	-48	17	829	-44	-37	-164	-15	-111	-157	115	-83	-221	-154	-1	-96	-15	39	-63	794	-72	-21	-181	-0	-116	-68	91	19	-38	-176	-27	-173	-11	-15	-39	-190	36	-50	-93	-61	-121	684	90	28	-43	-178	11	-147	25	-32	-72	-191	39	-90	-64	-115	-128	706	84	-188	-23	12	-58	-72	-128	-148	45	-53	-113	-219	20	741	6	-43	57	-174	-21	-18	-53	-3	-181	-193	-25	-51	-115	-190	-2	793	-50	20	97
-11	-177	-44	-49	-36	-16	10	-24	-177	-58	-49	649	-16	-80	-24	203	-34	-211	-86	-27	-38	10	-9	4	-208	-155	-22	641	-19	-55	124	188	-289	-194	62	-151	71	-47	18	84	-194	594	-151	-83	-47	150	84	197	-277	-239	16	-150	11	-39	17	71	-111	645	-140	-32	-39	64	101	206	17	41	23	-58	-2	-74	-124	11	41	-40	-58	-47	-74	37	11	399	17	45	41	-93	8	-128	-111	9	46	-49	-103	43	-97	28	64	385	17	-145	-10	2	-82	24	37	-47	-145	-98	2	-168	24	555	-47	185	7	-173	-17	-20	-123	-4	-8	-40	-160	-67	-38	-126	51	618	38	166	-34	-208	-86	-22	-38	-19	-9	124	-211	-155	-27	641	10	-55	4	188	-92	-219	-37	-14	-68	-61	56	72	-219	-148	-14	710	-61	-22	72	149	-277	-111	16	-140	11	-39	17	101	-239	645	-150	-32	-39	64	71	206	-236	-164	13	-129	33	-20	18	70	-164	633	-129	-43	-20	-24	70	196	17	46	41	-103	8	-97	-111	64	45	-49	-93	43	-128	28	9	385	9	40	27	-64	-38	-165	28	64	40	-85	-64	62	-165	6	64	342	7	-160	-17	-38	-123	51	-8	38	-173	-67	-20	-126	-4	618	-40	166	-40	-149	-51	-56	-101	46	21	4	-149	-60	-56	-137	46	620	4	163
-167	20	17	-29	-67	-220	-163	-28	-50	-189	-154	13	748	6	26	70	-123	25	-3	-44	-51	-169	-181	7	-25	-151	-157	27	739	-36	-109	85	11	-34	-185	9	-179	9	-52	-104	-179	8	-83	-133	12	-116	751	100	21	-41	-132	-13	-161	36	-44	-53	-168	27	-39	-117	-138	-49	645	62	-102	-218	-162	-37	-174	-54	-8	-47	815	26	2	-1	-44	-145	-75	58	-104	-177	-191	-11	-159	9	-42	-10	805	-39	12	-97	-22	-135	-140	136	-168	11	-85	-171	22	-55	-172	17	-64	-78	685	24	-169	2	-34	71	-166	19	-79	-174	25	-44	-169	27	-70	-91	664	-54	-162	30	-29	109	-166	7	-16	-28	-80	-178	-145	4	-63	-170	-168	8	728	21	-4	83	-122	41	-23	-25	-33	-175	-145	-61	-69	-144	-175	11	707	-34	-14	95	19	-38	-173	-11	-176	-27	-15	-39	-190	36	-61	-121	-50	-93	684	90	28	-43	-147	25	-178	11	-32	-72	-191	39	-115	-128	-90	-64	706	84	-85	-179	-118	13	-139	-42	-48	17	829	-44	-15	-111	-37	-164	-157	115	-83	-221	-96	-15	-154	-1	39	-63	794	-72	-0	-116	-21	-181	-68	91	-188	-23	-72	-128	12	-58	-148	45	-53	-113	741	6	-219	20	-43	57	-174	-21	-3	-181	-18	-53	-193	-25	-51	-115	793	-50	-190	-2	20	97
-11	-177	-36	-16	-44	-49	10	-24	-177	-58	-16	-80	-49	649	-24	203	-34	-211	-38	10	-86	-27	-9	4	-208	-155	-19	-55	-22	641	124	188	17	41	-2	-74	23	-58	-124	11	41	-40	-74	37	-58	-47	11	399	17	45	8	-128	41	-93	-111	9	46	-49	-97	28	-103	43	64	385	-289	-194	71	-47	62	-151	18	84	-194	594	-47	150	-151	-83	84	197	-277	-239	11	-39	16	-150	17	71	-111	645	-39	64	-140	-32	101	206	17	-145	-82	24	-10	2	37	-47	-145	-98	24	555	2	-168	-47	185	7	-173	-123	-4	-17	-20	-8	-40	-160	-67	51	618	-38	-126	38	166	-34	-208	-38	-19	-86	-22	-9	124	-211	-155	10	-55	-27	641	4	188	-92	-219	-68	-61	-37	-14	56	72	-219	-148	-61	-22	-14	710	72	149	17	46	8	-97	41	-103	-111	64	45	-49	-128	28	-93	43	9	385	9	40	-38	-165	27	-64	28	64	40	-85	-165	6	-64	62	64	342	-277	-111	11	-39	16	-140	17	101	-239	645	-39	64	-150	-32	71	206	-236	-164	33	-20	13	-129	18	70	-164	633	-20	-24	-129	-43	70	196	7	-160	-123	51	-17	-38	-8	38	-173	-67	-4	618	-20	-126	-40	166	-40	-149	-101	46	-51	-56	21	4	-149	-60	46	620	-56	-137	4	163
45	-7	-227	16	-227	16	-48	-83	-185	46	-27	-9	-27	-9	671	187	16	7	-165	7	-165	7	-42	7	-149	8	-26	-44	-26	-44	617	125	-158	49	14	-21	-92	-92	-152	-25	-56	-82	-141	31	652	99	-11	118	-167	34	38	5	-82	-121	-164	19	-54	-117	-135	71	661	28	-32	147	-158	49	-92	-92	14	-21	-152	-25	-56	-82	652	99	-141	31	-11	118	-167	34	-82	-121	38	5	-164	19	-54	-117	661	28	-135	71	-32	147	-134	-98	-140	17	-140	17	3	-73	787	13	-34	-47	-34	-47	-56	96	-93	-114	-190	23	-190	23	-16	-9	762	0	18	-82	18	-82	-99	163	29	-15	-195	11	-195	11	37	68	-198	60	-76	-50	-76	-50	629	141	12	-1	-159	11	-159	11	-7	-22	-215	32	-34	-67	-34	-67	710	120	-151	17	-34	-10	-30	-58	-157	71	-94	-53	-144	19	684	9	-43	108	-179	32	-23	-12	31	-135	-87	-38	-52	-115	-198	43	705	11	27	123	-151	17	-30	-58	-34	-10	-157	71	-94	-53	684	9	-144	19	-43	108	-179	32	31	-135	-23	-12	-87	-38	-52	-115	705	11	-198	43	27	123	-47	-144	-118	35	-118	35	-21	15	807	6	-39	-127	-39	-127	-115	131	-49	-113	-126	22	-126	22	29	-17	744	-8	-61	-84	-61	-84	-90	135
177	166	127	121	127	121	92	119	166	132	121	128	121	128	119	248	174	149	100	111	100	111	108	134	151	146	112	144	112	144	169	249	137	130	124	132	103	84	133	98	130	64	132	165	84	365	98	235	144	118	81	113	77	90	115	108	79	62	136	147	135	385	206	220	137	130	103	84	124	132	133	98	130	64	84	365	132	165	98	235	144	118	77	90	81	113	115	108	79	62	135	385	136	147	206	220	87	96	161	71	161	71	136	96	96	387	71	185	71	185	96	243	80	87	137	50	137	50	104	131	120	362	72	194	72	194	186	238	174	151	100	112	100	112	108	169	149	146	111	144	111	144	134	249	166	177	89	95	89	95	206	149	177	138	95	120	95	120	149	255	144	79	81	136	77	135	115	206	118	62	113	147	90	385	108	220	135	88	29	130	88	99	197	139	88	72	130	161	99	374	139	246	144	79	77	135	81	136	115	206	118	62	90	385	113	147	108	220	135	88	88	99	29	130	197	139	88	72	99	374	130	161	139	246	80	120	137	72	137	72	104	186	87	362	50	194	50	194	131	238	78	134	132	61	132	61	153	122	134	343	61	201	61	201	122	218
866	-50	-50	-188	-50	-188	-188	-45	-13	-137	-137	-6	-137	-6	-6	61	-45	703	-138	-59	-138	-59	14	-143	-131	-52	15	-187	15	-187	-1	118	-45	-138	703	-59	-138	14	-59	-143	-131	15	-52	-187	15	-1	-187	118	-99	-84	-84	711	23	-188	-188	-47	13	-166	-166	-93	-4	7	7	80	-45	-138	-138	14	703	-59	-59	-143	-131	15	15	-1	-52	-187	-187	118	-99	-84	23	-188	-84	711	-188	-47	13	-166	-4	7	-166	-93	7	80	-99	23	-84	-188	-84	-188	711	-47	13	-4	-166	7	-166	7	-93	80	-63	-142	-142	-80	-142	-80	-80	769	2	45	45	-172	45	-172	-172	62	823	-82	-82	-156	-82	-156	-156	16	50	-100	-100	-79	-100	-79	-79	85	-46	742	-144	-83	-144	-83	-18	-236	-58	-50	28	-179	28	-179	9	135	-46	-144	742	-83	-144	-18	-83	-236	-58	28	-50	-179	28	9	-179	135	-126	-39	-39	813	47	-245	-245	-165	-11	-149	-149	-89	1	21	21	77	-46	-144	-144	-18	742	-83	-83	-236	-58	28	28	9	-50	-179	-179	135	-126	-39	47	-245	-39	813	-245	-165	-11	-149	1	21	-149	-89	21	77	-126	47	-39	-245	-39	-245	813	-165	-11	1	-149	21	-149	21	-89	77	2	-184	-184	-103	-184	-103	-103	813	-40	32	32	-143	32	-143	-143	140
-52	727	-157	-73	-157	-73	5	-115	-150	-91	12	-141	12	-141	-10	120	844	-91	-117	-162	-117	-162	-148	-7	-30	-108	-156	-0	-156	-0	23	102	-132	-108	-41	739	21	-209	-205	-60	19	-190	-156	-62	-27	8	44	74	-113	-173	780	-58	-170	12	-72	-118	-147	25	-79	-190	22	-17	-123	137	-132	-108	21	-209	-41	739	-205	-60	19	-190	-27	8	-156	-62	44	74	-113	-173	-170	12	780	-58	-72	-118	-147	25	22	-17	-79	-190	-123	137	-33	-176	-184	-53	-184	-53	-63	807	-45	36	19	-173	19	-173	-114	87	-142	21	-48	-202	-48	-202	770	-42	20	-32	-165	-14	-165	-14	-74	55	-69	793	-151	-39	-151	-39	35	-133	-133	-96	20	-224	20	-224	-24	134	833	-62	-63	-154	-63	-154	-98	13	-41	-144	-147	-23	-147	-23	-38	29	-129	-28	-28	794	35	-241	-221	-164	-5	-191	-171	-52	-43	40	32	88	-39	-119	762	-69	-169	-36	-36	-225	-135	24	-75	-153	53	-17	-194	144	-129	-28	35	-241	-28	794	-221	-164	-5	-191	-43	40	-171	-52	32	88	-39	-119	-169	-36	762	-69	-36	-225	-135	24	53	-17	-75	-153	-194	144	-11	-158	-135	-133	-135	-133	-13	720	-85	55	14	-125	14	-125	-103	70	-140	20	-77	-191	-77	-191	682	-65	65	-37	-143	8	-143	8	-103	100
-52	-157	727	-73	-157	5	-73	-115	-150	12	-91	-141	12	-10	-141	120	-132	-41	-108	739	21	-205	-209	-60	19	-156	-190	-62	-27	44	8	74	844	-117	-91	-162	-117	-148	-162	-7	-30	-156	-108	-0	-156	23	-0	102	-113	780	-173	-58	-170	-72	12	-118	-147	-79	25	-190	22	-123	-17	137	-132	21	-108	-209	-41	-205	739	-60	19	-27	-190	8	-156	44	-62	74	-33	-184	-176	-53	-184	-63	-53	807	-45	19	36	-173	19	-114	-173	87	-113	-170	-173	12	780	-72	-58	-118	-147	22	25	-17	-79	-123	-190	137	-142	-48	21	-202	-48	770	-202	-42	20	-165	-32	-14	-165	-74	-14	55	-69	-151	793	-39	-151	35	-39	-133	-133	20	-96	-224	20	-24	-224	134	-129	-28	-28	794	35	-221	-241	-164	-5	-171	-191	-52	-43	32	40	88	833	-63	-62	-154	-63	-98	-154	13	-41	-147	-144	-23	-147	-38	-23	29	-39	762	-119	-69	-169	-36	-36	-225	-135	-75	24	-153	53	-194	-17	144	-129	35	-28	-241	-28	-221	794	-164	-5	-43	-191	40	-171	32	-52	88	-11	-135	-158	-133	-135	-13	-133	720	-85	14	55	-125	14	-103	-125	70	-39	-169	-119	-36	762	-36	-69	-225	-135	53	24	-17	-75	-194	-153	144	-140	-77	20	-191	-77	682	-191	-65	65	-143	-37	8	-143	-103	8	100
-183	-60	-60	730	35	-212	-212	15	14	-202	-202	33	-38	14	14	71	-88	-166	761	-78	-171	-15	-55	-155	-168	9	-24	-174	3	-15	3	90	-88	761	-166	-78	-171	-55	-15	-155	-168	-24	9	-174	3	3	-15	90	842	-91	-91	-168	-29	-148	-148	-21	2	-169	-169	-16	-126	-8	-8	104	-8	-148	-148	26	-163	-88	-88	777	-81	-1	-1	-108	10	-157	-157	91	-153	18	-44	-219	-68	-208	741	-39	7	-44	-109	-20	-174	23	-4	50	-153	-44	18	-219	-68	741	-208	-39	7	-109	-44	-20	-174	-4	23	50	-80	-202	-202	6	770	-96	-96	-127	-91	-5	-5	-26	31	-126	-126	130	-128	4	4	740	-3	-217	-217	-144	13	-184	-184	-11	-37	22	22	74	-78	-149	733	-21	-155	-1	-9	-129	-142	41	-115	-198	25	-12	-165	130	-78	733	-149	-21	-155	-9	-1	-129	-142	-115	41	-198	25	-165	-12	130	813	-69	-69	-167	-4	-136	-136	17	-13	-174	-174	-20	-71	-45	-45	52	-25	-129	-129	-149	-91	-72	-72	633	-58	39	39	-85	14	-115	-115	72	-149	24	-83	-194	-75	-174	707	-62	14	-52	-102	6	-177	40	-88	121	-149	-83	24	-194	-75	707	-174	-62	14	-102	-52	6	-177	-88	40	121	-106	-161	-161	-4	816	0	0	-192	-121	2	2	-41	-67	-170	-170	130
-52	-157	-157	5	727	-73	-73	-115	-150	12	12	-10	-91	-141	-141	120	-132	-41	21	-205	-108	739	-209	-60	19	-156	-27	44	-190	-62	8	74	-132	21	-41	-205	-108	-209	739	-60	19	-27	-156	44	-190	8	-62	74	-33	-184	-184	-63	-176	-53	-53	807	-45	19	19	-114	36	-173	-173	87	844	-117	-117	-148	-91	-162	-162	-7	-30	-156	-156	23	-108	-0	-0	102	-113	780	-170	-72	-173	-58	12	-118	-147	-79	22	-123	25	-190	-17	137	-113	-170	780	-72	-173	12	-58	-118	-147	22	-79	-123	25	-17	-190	137	-142	-48	-48	770	21	-202	-202	-42	20	-165	-165	-74	-32	-14	-14	55	-69	-151	-151	35	793	-39	-39	-133	-133	20	20	-24	-96	-224	-224	134	-129	-28	35	-221	-28	794	-241	-164	-5	-171	-43	32	-191	-52	40	88	-129	35	-28	-221	-28	-241	794	-164	-5	-43	-171	32	-191	40	-52	88	-11	-135	-135	-13	-158	-133	-133	720	-85	14	14	-103	55	-125	-125	70	833	-63	-63	-98	-62	-154	-154	13	-41	-147	-147	-38	-144	-23	-23	29	-39	762	-169	-36	-119	-69	-36	-225	-135	-75	53	-194	24	-153	-17	144	-39	-169	762	-36	-119	-36	-69	-225	-135	53	-75	-194	24	-17	-153	144	-140	-77	-77	682	20	-191	-191	-65	65	-143	-143	-103	-37	8	8	100
-183	-60	35	-212	-60	730	-212	15	14	-202	-38	14	-202	33	14	71	-88	-166	-171	-15	761	-78	-55	-155	-168	9	3	-15	-24	-174	3	90	-8	-148	-163	-88	-148	26	-88	777	-81	-1	10	-157	-1	-108	-157	91	-153	18	-68	-208	-44	-219	741	-39	7	-44	-174	23	-109	-20	-4	50	-88	761	-171	-55	-166	-78	-15	-155	-168	-24	3	3	9	-174	-15	90	842	-91	-29	-148	-91	-168	-148	-21	2	-169	-126	-8	-169	-16	-8	104	-153	-44	-68	741	18	-219	-208	-39	7	-109	-174	-4	-44	-20	23	50	-80	-202	770	-96	-202	6	-96	-127	-91	-5	31	-126	-5	-26	-126	130	-128	4	-3	-217	4	740	-217	-144	13	-184	-37	22	-184	-11	22	74	-78	-149	-155	-1	733	-21	-9	-129	-142	41	25	-12	-115	-198	-165	130	-25	-129	-91	-72	-129	-149	-72	633	-58	39	14	-115	39	-85	-115	72	-149	24	-75	-174	-83	-194	707	-62	14	-52	-177	40	-102	6	-88	121	-78	733	-155	-9	-149	-21	-1	-129	-142	-115	25	-165	41	-198	-12	130	813	-69	-4	-136	-69	-167	-136	17	-13	-174	-71	-45	-174	-20	-45	52	-149	-83	-75	707	24	-194	-174	-62	14	-102	-177	-88	-52	6	40	121	-106	-161	816	0	-161	-4	0	-192	-121	2	-67	-170	2	-41	-170	130
-183	35	-60	-212	-60	-212	730	15	14	-38	-202	14	-202	14	33	71	-8	-163	-148	-88	-148	-88	26	777	-81	10	-1	-157	-1	-157	-108	91	-88	-171	-166	-15	761	-55	-78	-155	-168	3	9	-15	-24	3	-174	90	-153	-68	18	-208	-44	741	-219	-39	7	-174	-44	23	-109	-4	-20	50	-88	-171	761	-55	-166	-15	-78	-155	-168	3	-24	3	9	-15	-174	90	-153	-68	-44	741	18	-208	-219	-39	7	-174	-109	-4	-44	23	-20	50	842	-29	-91	-148	-91	-148	-168	-21	2	-126	-169	-8	-169	-8	-16	104	-80	770	-202	-96	-202	-96	6	-127	-91	31	-5	-126	-5	-126	-26	130	-128	-3	4	-217	4	-217	740	-144	13	-37	-184	22	-184	22	-11	74	-25	-91	-129	-72	-129	-72	-149	633	-58	14	39	-115	39	-115	-85	72	-78	-155	-149	-1	733	-9	-21	-129	-142	25	41	-12	-115	-165	-198	130	-149	-75	24	-174	-83	707	-194	-62	14	-177	-52	40	-102	-88	6	121	-78	-155	733	-9	-149	-1	-21	-129	-142	25	-115	-165	41	-12	-198	130	-149	-75	-83	707	24	-174	-194	-62	14	-177	-102	-88	-52	40	6	121	813	-4	-69	-136	-69	-136	-167	17	-13	-71	-174	-45	-174	-45	-20	52	-106	816	-161	0	-161	0	-4	-192	-121	-67	2	-170	2	-170	-41	130
11	-170	-170	-29	-170	-29	-29	628	-36	43	43	-52	43	-52	-52	139	-161	46	-83	-179	-83	-179	646	-1	27	-17	-70	37	-70	37	66	100	-161	-83	46	-179	-83	646	-179	-1	27	-70	-17	37	-70	66	37	100	-112	-153	-153	-9	712	-43	-43	-115	-79	27	27	-9	16	-40	-40	131	-161	-83	-83	646	46	-179	-179	-1	27	-70	-70	66	-17	37	37	100	-112	-153	712	-43	-153	-9	-43	-115	-79	27	16	-40	27	-9	-40	131	-112	712	-153	-43	-153	-43	-9	-115	-79	16	27	-40	27	-40	-9	131	769	-42	-42	-127	-42	-127	-127	17	47	-154	-154	47	-154	47	47	113	-7	-129	-129	-50	-129	-50	-50	648	4	8	8	-56	8	-56	-56	152	-168	29	-34	-181	-34	-181	696	-43	40	-6	-128	43	-128	43	6	161	-168	-34	29	-181	-34	696	-181	-43	40	-128	-6	43	-128	6	43	161	-89	-153	-153	-20	722	31	31	-104	-103	40	40	-9	-3	-132	-132	148	-168	-34	-34	696	29	-181	-181	-43	40	-128	-128	6	-6	43	43	161	-89	-153	722	31	-153	-20	31	-104	-103	40	-3	-132	40	-9	-132	148	-89	722	-153	31	-153	31	-20	-104	-103	-3	40	-132	40	-132	-9	148	732	-36	-36	-155	-36	-155	-155	67	21	-76	-76	1	-76	1	1	93
-195	-258	-258	67	-258	67	67	4	756	-52	-52	-83	-52	-83	-83	195	-225	-71	-1	-92	-1	-92	-30	21	-172	719	-188	21	-188	21	-33	94	-225	-1	-71	-92	-1	-30	-92	21	-172	-188	719	21	-188	-33	21	94	29	-148	-148	8	-28	-23	-23	-144	-198	-70	-70	762	38	-160	-160	120	-225	-1	-1	-30	-71	-92	-92	21	-172	-188	-188	-33	719	21	21	94	29	-148	-28	-23	-148	8	-23	-144	-198	-70	38	-160	-70	762	-160	120	29	-28	-148	-23	-148	-23	8	-144	-198	38	-70	-160	-70	-160	762	120	2	20	20	-91	20	-91	-91	47	77	-97	-97	-64	-97	-64	-64	357	-241	-285	-285	67	-285	67	67	18	767	-62	-62	-50	-62	-50	-50	230	-224	-66	-47	-96	-47	-96	-60	33	-163	729	-178	31	-178	31	27	88	-224	-47	-66	-96	-47	-60	-96	33	-163	-178	729	31	-178	27	31	88	47	-169	-169	-4	-21	-53	-53	-110	-158	-83	-83	722	12	-109	-109	121	-224	-47	-47	-60	-66	-96	-96	33	-163	-178	-178	27	729	31	31	88	47	-169	-21	-53	-169	-4	-53	-110	-158	-83	12	-109	-83	722	-109	121	47	-21	-169	-53	-169	-53	-4	-110	-158	12	-83	-109	-83	-109	722	121	14	35	35	-126	35	-126	-126	16	91	-126	-126	-30	-126	-30	-30	404
-208	-54	-11	-101	-11	-101	-64	54	-107	731	-221	53	-221	53	-51	100	-197	-300	-299	73	-299	73	52	9	769	-112	13	-87	13	-87	48	169	28	-152	-141	-41	-44	-0	-28	-139	-168	-26	-93	755	5	-114	-123	120	-218	19	-70	-98	-13	-58	-128	35	-126	-162	664	18	-107	-38	51	72	28	-152	-44	-0	-141	-41	-28	-139	-168	-26	5	-114	-93	755	-123	120	-218	19	-13	-58	-70	-98	-128	35	-126	-162	-107	-38	664	18	51	72	5	33	35	-113	35	-113	-88	6	54	-59	-91	-67	-91	-67	0	362	45	-32	-165	-5	-165	-5	31	-154	-97	0	-102	-134	-102	-134	663	197	-230	-77	-42	-76	-42	-76	-68	28	-149	737	-190	58	-190	58	-15	113	-216	-264	-248	39	-248	39	39	18	765	-70	-32	-87	-32	-87	28	197	47	-167	-148	-0	-32	-57	-15	-20	-182	-90	-111	705	11	-64	-135	99	-245	-36	-36	-136	-53	-50	-119	40	-133	-194	707	31	-103	0	86	81	47	-167	-32	-57	-148	-0	-15	-20	-182	-90	11	-64	-111	705	-135	99	-245	-36	-53	-50	-36	-136	-119	40	-133	-194	-103	0	707	31	86	81	1	12	53	-103	53	-103	-71	-18	55	-112	-102	-44	-102	-44	-3	369	38	-29	-149	-19	-149	-19	43	-102	-141	-34	-123	-135	-123	-135	765	153
-208	-11	-54	-101	-11	-64	-101	54	-107	-221	731	53	-221	-51	53	100	28	-141	-152	-41	-44	-28	-0	-139	-168	-93	-26	755	5	-123	-114	120	-197	-299	-300	73	-299	52	73	9	769	13	-112	-87	13	48	-87	169	-218	-70	19	-98	-13	-128	-58	35	-126	664	-162	18	-107	51	-38	72	28	-44	-152	-0	-141	-28	-41	-139	-168	5	-26	-114	-93	-123	755	120	5	35	33	-113	35	-88	-113	6	54	-91	-59	-67	-91	0	-67	362	-218	-13	19	-58	-70	-128	-98	35	-126	-107	-162	-38	664	51	18	72	45	-165	-32	-5	-165	31	-5	-154	-97	-102	0	-134	-102	663	-134	197	-230	-42	-77	-76	-42	-68	-76	28	-149	-190	737	58	-190	-15	58	113	47	-148	-167	-0	-32	-15	-57	-20	-182	-111	-90	705	11	-135	-64	99	-216	-248	-264	39	-248	39	39	18	765	-32	-70	-87	-32	28	-87	197	-245	-36	-36	-136	-53	-119	-50	40	-133	707	-194	31	-103	86	0	81	47	-32	-167	-57	-148	-15	-0	-20	-182	11	-90	-64	-111	-135	705	99	1	53	12	-103	53	-71	-103	-18	55	-102	-112	-44	-102	-3	-44	369	-245	-53	-36	-50	-36	-119	-136	40	-133	-103	-194	0	707	86	31	81	38	-149	-29	-19	-149	43	-19	-102	-141	-123	-34	-135	-123	765	-135	153
4	-148	-148	-64	-18	-7	-7	-80	-173	-51	-51	668	59	-52	-52	182	-220	-16	-96	-98	32	-52	-39	58	-143	-155	669	-22	-115	-12	123	150	-220	-96	-16	-98	32	-39	-52	58	-143	669	-155	-22	-115	123	-12	150	-226	-280	-280	31	-147	45	45	15	730	-29	-29	-99	28	38	38	186	16	35	35	-79	20	-102	-102	-26	57	-51	-51	4	-88	8	8	379	34	8	-126	20	-158	-18	6	-127	-115	30	-38	-126	-54	-82	618	194	34	-126	8	20	-158	6	-18	-127	-115	-38	30	-126	-54	618	-82	194	-172	-14	-14	-26	-74	-126	-126	47	-64	-134	-134	10	663	53	53	120	20	-183	-183	-29	-3	-13	-13	110	-185	-127	-127	666	50	-43	-43	169	-197	-98	-36	-68	-19	-63	-2	70	-192	-158	706	27	-72	-38	64	139	-197	-36	-98	-68	-19	-2	-63	70	-192	706	-158	27	-72	64	-38	139	-165	-225	-225	17	-110	40	40	14	720	-62	-62	-104	-18	3	3	197	14	25	25	-88	55	-116	-116	-24	60	-64	-64	62	-101	11	11	374	21	-17	-109	0	-194	-45	86	3	-125	6	-44	-80	-88	-132	627	156	21	-109	-17	0	-194	86	-45	3	-125	-44	6	-80	-88	627	-132	156	-169	-59	-59	-24	-48	-124	-124	42	-35	-123	-123	-10	680	73	73	94
-208	-11	-11	-64	-54	-101	-101	54	-107	-221	-221	-51	731	53	53	100	28	-141	-44	-28	-152	-41	-0	-139	-168	-93	5	-123	-26	755	-114	120	28	-44	-141	-28	-152	-0	-41	-139	-168	5	-93	-123	-26	-114	755	120	5	35	35	-88	33	-113	-113	6	54	-91	-91	0	-59	-67	-67	362	-197	-299	-299	52	-300	73	73	9	769	13	13	48	-112	-87	-87	169	-218	-70	-13	-128	19	-98	-58	35	-126	664	-107	51	-162	18	-38	72	-218	-13	-70	-128	19	-58	-98	35	-126	-107	664	51	-162	-38	18	72	45	-165	-165	31	-32	-5	-5	-154	-97	-102	-102	663	0	-134	-134	197	-230	-42	-42	-68	-77	-76	-76	28	-149	-190	-190	-15	737	58	58	113	47	-148	-32	-15	-167	-0	-57	-20	-182	-111	11	-135	-90	705	-64	99	47	-32	-148	-15	-167	-57	-0	-20	-182	11	-111	-135	-90	-64	705	99	1	53	53	-71	12	-103	-103	-18	55	-102	-102	-3	-112	-44	-44	369	-216	-248	-248	39	-264	39	39	18	765	-32	-32	28	-70	-87	-87	197	-245	-36	-53	-119	-36	-136	-50	40	-133	707	-103	86	-194	31	0	81	-245	-53	-36	-119	-36	-50	-136	40	-133	-103	707	86	-194	0	31	81	38	-149	-149	43	-29	-19	-19	-102	-141	-123	-123	765	-34	-135	-135	153
4	-148	-18	-7	-148	-64	-7	-80	-173	-51	59	-52	-51	668	-52	182	-220	-16	32	-52	-96	-98	-39	58	-143	-155	-115	-12	669	-22	123	150	16	35	20	-102	35	-79	-102	-26	57	-51	-88	8	-51	4	8	379	34	8	-158	-18	-126	20	6	-127	-115	30	-54	-82	-38	-126	618	194	-220	-96	32	-39	-16	-98	-52	58	-143	669	-115	123	-155	-22	-12	150	-226	-280	-147	45	-280	31	45	15	730	-29	28	38	-29	-99	38	186	34	-126	-158	6	8	20	-18	-127	-115	-38	-54	618	30	-126	-82	194	-172	-14	-74	-126	-14	-26	-126	47	-64	-134	663	53	-134	10	53	120	20	-183	-3	-13	-183	-29	-13	110	-185	-127	50	-43	-127	666	-43	169	-197	-98	-19	-63	-36	-68	-2	70	-192	-158	-72	-38	706	27	64	139	14	25	55	-116	25	-88	-116	-24	60	-64	-101	11	-64	62	11	374	21	-17	-194	-45	-109	0	86	3	-125	6	-88	-132	-44	-80	627	156	-197	-36	-19	-2	-98	-68	-63	70	-192	706	-72	64	-158	27	-38	139	-165	-225	-110	40	-225	17	40	14	720	-62	-18	3	-62	-104	3	197	21	-109	-194	86	-17	0	-45	3	-125	-44	-88	627	6	-80	-132	156	-169	-59	-48	-124	-59	-24	-124	42	-35	-123	680	73	-123	-10	73	94
4	-18	-148	-7	-148	-7	-64	-80	-173	59	-51	-52	-51	-52	668	182	16	20	35	-102	35	-102	-79	-26	57	-88	-51	8	-51	8	4	379	-220	32	-16	-52	-96	-39	-98	58	-143	-115	-155	-12	669	123	-22	150	34	-158	8	-18	-126	6	20	-127	-115	-54	30	-82	-38	618	-126	194	-220	32	-96	-39	-16	-52	-98	58	-143	-115	669	123	-155	-12	-22	150	34	-158	-126	6	8	-18	20	-127	-115	-54	-38	618	30	-82	-126	194	-226	-147	-280	45	-280	45	31	15	730	28	-29	38	-29	38	-99	186	-172	-74	-14	-126	-14	-126	-26	47	-64	663	-134	53	-134	53	10	120	20	-3	-183	-13	-183	-13	-29	110	-185	50	-127	-43	-127	-43	666	169	14	55	25	-116	25	-116	-88	-24	60	-101	-64	11	-64	11	62	374	-197	-19	-98	-63	-36	-2	-68	70	-192	-72	-158	-38	706	64	27	139	21	-194	-17	-45	-109	86	0	3	-125	-88	6	-132	-44	627	-80	156	-197	-19	-36	-2	-98	-63	-68	70	-192	-72	706	64	-158	-38	27	139	21	-194	-109	86	-17	-45	0	3	-125	-88	-44	627	6	-132	-80	156	-165	-110	-225	40	-225	40	17	14	720	-18	-62	3	-62	3	-104	197	-169	-48	-59	-124	-59	-124	-24	42	-35	680	-123	73	-123	73	-10	94
140	162	162	93	162	93	93	139	163	171	171	100	171	100	100	239	138	187	139	98	139	98	61	125	111	150	78	137	78	137	346	238	138	139	187	98	139	61	98	125	111	78	150	137	78	346	137	238	98	164	164	80	103	57	57	131	70	109	109	163	384	166	166	238	138	139	139	61	187	98	98	125	111	78	78	346	150	137	137	238	98	164	103	57	164	80	57	131	70	109	384	166	109	163	166	238	98	103	164	57	164	57	80	131	70	384	109	166	109	166	163	238	62	55	55	130	55	130	130	113	357	197	197	120	197	120	120	219	187	160	160	88	160	88	88	122	149	174	174	105	174	105	105	220	152	119	94	91	94	91	147	196	111	162	84	123	84	123	342	246	152	94	119	91	94	147	91	196	111	84	162	123	84	342	123	246	77	144	144	52	121	81	81	197	70	121	121	148	369	156	156	221	152	94	94	147	119	91	91	196	111	84	84	342	162	123	123	246	77	144	121	81	144	52	81	197	70	121	369	156	121	148	156	221	77	121	144	81	144	81	52	197	70	369	121	156	121	156	148	221	171	56	56	126	56	126	126	144	363	172	172	98	172	98	98	224
683	-48	-48	-196	-48	-196	-196	5	-78	-185	-185	25	-185	25	25	140	623	-72	-94	-164	-94	-164	-121	6	-100	-168	-154	9	-154	9	51	124	623	-94	-72	-164	-94	-121	-164	6	-100	-154	-168	9	-154	51	9	124	680	-63	-63	-76	-77	-123	-123	16	-103	-166	-166	29	-331	-34	-34	174	623	-94	-94	-121	-72	-164	-164	6	-100	-154	-154	51	-168	9	9	124	680	-63	-77	-123	-63	-76	-123	16	-103	-166	-331	-34	-166	29	-34	174	680	-77	-63	-123	-63	-123	-76	16	-103	-331	-166	-34	-166	-34	29	174	823	-69	-69	-128	-69	-128	-128	-7	-241	-230	-230	20	-230	20	20	187	-30	-156	-156	-19	-156	-19	-19	-34	721	-107	-107	-136	-107	-136	-136	133	-55	-88	-155	11	-155	11	-7	17	738	-105	-102	-158	-102	-158	-289	137	-55	-155	-88	11	-155	-7	11	17	738	-102	-105	-158	-102	-289	-158	137	-45	-132	-132	-8	-225	28	28	16	844	-88	-88	-161	-197	-220	-220	138	-55	-155	-155	-7	-88	11	11	17	738	-102	-102	-289	-105	-158	-158	137	-45	-132	-225	28	-132	-8	28	16	844	-88	-197	-220	-88	-161	-220	138	-45	-225	-132	28	-132	28	-8	16	844	-197	-88	-220	-88	-220	-161	138	-75	-193	-193	26	-193	26	26	14	929	-124	-124	-198	-124	-198	-198	137
-112	695	-164	-45	-164	-45	-9	-100	-155	-82	-22	-115	-22	-115	-25	111	-100	800	-162	-76	-162	-76	0	-123	-213	-63	3	-169	3	-169	13	124	-94	797	-160	-79	-169	-27	7	-180	-162	-51	-20	-193	-35	-132	-10	142	-94	771	-191	-77	-144	-51	-3	-165	-155	-80	-16	-195	54	-86	-38	100	-94	797	-169	-27	-160	-79	7	-180	-162	-51	-35	-132	-20	-193	-10	142	-94	771	-144	-51	-191	-77	-3	-165	-155	-80	54	-86	-16	-195	-38	100	-69	869	-174	-25	-174	-25	-25	-149	-128	-202	7	-208	7	-208	-15	151	-82	793	-151	4	-151	4	-3	-129	-285	-77	-42	-183	-42	-183	-3	160	-156	-161	42	-193	42	-193	-19	2	-95	737	-177	-103	-177	-103	49	137	-195	-160	19	-179	19	-179	-55	23	-81	754	-162	-92	-162	-92	71	103	-171	-112	10	-179	40	-206	-34	41	-102	815	-183	-56	-218	-194	49	130	-138	-108	21	-148	-1	-152	-44	35	-117	761	-171	-83	-299	-96	32	139	-171	-112	40	-206	10	-179	-34	41	-102	815	-218	-194	-183	-56	49	130	-138	-108	-1	-152	21	-148	-44	35	-117	761	-299	-96	-171	-83	32	139	-131	-172	19	-168	19	-168	-81	57	-30	769	-168	-143	-168	-143	27	111	-139	-140	11	-154	11	-154	-21	58	-100	693	-189	-114	-189	-114	53	122
-112	-164	695	-45	-164	-9	-45	-100	-155	-22	-82	-115	-22	-25	-115	111	-94	-160	797	-79	-169	7	-27	-180	-162	-20	-51	-193	-35	-10	-132	142	-100	-162	800	-76	-162	0	-76	-123	-213	3	-63	-169	3	13	-169	124	-94	-191	771	-77	-144	-3	-51	-165	-155	-16	-80	-195	54	-38	-86	100	-94	-169	797	-27	-160	7	-79	-180	-162	-35	-51	-132	-20	-10	-193	142	-69	-174	869	-25	-174	-25	-25	-149	-128	7	-202	-208	7	-15	-208	151	-94	-144	771	-51	-191	-3	-77	-165	-155	54	-80	-86	-16	-38	-195	100	-82	-151	793	4	-151	-3	4	-129	-285	-42	-77	-183	-42	-3	-183	160	-156	42	-161	-193	42	-19	-193	2	-95	-177	737	-103	-177	49	-103	137	-171	10	-112	-179	40	-34	-206	41	-102	-183	815	-56	-218	49	-194	130	-195	19	-160	-179	19	-55	-179	23	-81	-162	754	-92	-162	71	-92	103	-138	21	-108	-148	-1	-44	-152	35	-117	-171	761	-83	-299	32	-96	139	-171	40	-112	-206	10	-34	-179	41	-102	-218	815	-194	-183	49	-56	130	-131	19	-172	-168	19	-81	-168	57	-30	-168	769	-143	-168	27	-143	111	-138	-1	-108	-152	21	-44	-148	35	-117	-299	761	-96	-171	32	-83	139	-139	11	-140	-154	11	-21	-154	58	-100	-189	693	-114	-189	53	-114	122
-167	-61	-61	763	10	-210	-210	-1	25	-137	-137	58	-36	7	7	85	-154	-80	-51	745	-35	-210	-176	20	3	-141	-55	25	-33	-20	10	88	-154	-51	-80	745	-35	-176	-210	20	3	-55	-141	25	-33	10	-20	88	-156	-44	-44	802	-28	-181	-181	-42	-42	-145	-145	37	13	-9	-9	108	-121	-27	-27	827	13	-172	-172	-22	0	-176	-176	-75	-41	11	11	84	-147	-56	-26	739	44	-190	-157	-26	8	-178	-131	-22	-28	11	-19	112	-147	-26	-56	739	44	-157	-190	-26	8	-131	-178	-22	-28	-19	11	112	-156	-39	-39	740	35	-217	-217	-50	67	-76	-76	-29	-68	-13	-13	88	-19	-193	-193	40	-19	34	34	-132	-160	-20	-20	716	6	-106	-106	74	10	-189	-180	12	-27	9	-10	-58	-161	-31	2	652	-37	-92	-47	84	10	-180	-189	12	-27	-10	9	-58	-161	2	-31	652	-37	-47	-92	84	14	-209	-209	26	-30	-0	-0	-79	-148	-55	-55	646	52	-39	-39	61	6	-169	-169	-82	-34	8	8	-40	-125	26	26	594	-12	-82	-82	64	15	-190	-188	-26	-27	-1	5	-51	-156	-24	13	669	3	-70	-115	78	15	-188	-190	-26	-27	5	-1	-51	-156	13	-24	669	3	-115	-70	78	-5	-206	-206	-32	-30	-12	-12	-81	-157	22	22	756	-62	-74	-74	89
-112	-164	-164	-9	695	-45	-45	-100	-155	-22	-22	-25	-82	-115	-115	111	-94	-160	-169	7	797	-79	-27	-180	-162	-20	-35	-10	-51	-193	-132	142	-94	-169	-160	7	797	-27	-79	-180	-162	-35	-20	-10	-51	-132	-193	142	-69	-174	-174	-25	869	-25	-25	-149	-128	7	7	-15	-202	-208	-208	151	-100	-162	-162	0	800	-76	-76	-123	-213	3	3	13	-63	-169	-169	124	-94	-191	-144	-3	771	-77	-51	-165	-155	-16	54	-38	-80	-195	-86	100	-94	-144	-191	-3	771	-51	-77	-165	-155	54	-16	-38	-80	-86	-195	100	-82	-151	-151	-3	793	4	4	-129	-285	-42	-42	-3	-77	-183	-183	160	-156	42	42	-19	-161	-193	-193	2	-95	-177	-177	49	737	-103	-103	137	-171	10	40	-34	-112	-179	-206	41	-102	-183	-218	49	815	-56	-194	130	-171	40	10	-34	-112	-206	-179	41	-102	-218	-183	49	815	-194	-56	130	-131	19	19	-81	-172	-168	-168	57	-30	-168	-168	27	769	-143	-143	111	-195	19	19	-55	-160	-179	-179	23	-81	-162	-162	71	754	-92	-92	103	-138	21	-1	-44	-108	-148	-152	35	-117	-171	-299	32	761	-83	-96	139	-138	-1	21	-44	-108	-152	-148	35	-117	-299	-171	32	761	-96	-83	139	-139	11	11	-21	-140	-154	-154	58	-100	-189	-189	53	693	-114	-114	122
-167	-61	10	-210	-61	763	-210	-1	25	-137	-36	7	-137	58	7	85	-154	-80	-35	-210	-51	745	-176	20	3	-141	-33	-20	-55	25	10	88	-121	-27	13	-172	-27	827	-172	-22	0	-176	-41	11	-176	-75	11	84	-147	-56	44	-190	-26	739	-157	-26	8	-178	-28	11	-131	-22	-19	112	-154	-51	-35	-176	-80	745	-210	20	3	-55	-33	10	-141	25	-20	88	-156	-44	-28	-181	-44	802	-181	-42	-42	-145	13	-9	-145	37	-9	108	-147	-26	44	-157	-56	739	-190	-26	8	-131	-28	-19	-178	-22	11	112	-156	-39	35	-217	-39	740	-217	-50	67	-76	-68	-13	-76	-29	-13	88	-19	-193	-19	34	-193	40	34	-132	-160	-20	6	-106	-20	716	-106	74	10	-189	-27	9	-180	12	-10	-58	-161	-31	-37	-92	2	652	-47	84	6	-169	-34	8	-169	-82	8	-40	-125	26	-12	-82	26	594	-82	64	15	-190	-27	-1	-188	-26	5	-51	-156	-24	3	-70	13	669	-115	78	10	-180	-27	-10	-189	12	9	-58	-161	2	-37	-47	-31	652	-92	84	14	-209	-30	-0	-209	26	-0	-79	-148	-55	52	-39	-55	646	-39	61	15	-188	-27	5	-190	-26	-1	-51	-156	13	3	-115	-24	669	-70	78	-5	-206	-30	-12	-206	-32	-12	-81	-157	22	-62	-74	22	756	-74	89
-167	10	-61	-210	-61	-210	763	-1	25	-36	-137	7	-137	7	58	85	-121	13	-27	-172	-27	-172	827	-22	0	-41	-176	11	-176	11	-75	84	-154	-35	-80	-210	-51	-176	745	20	3	-33	-141	-20	-55	10	25	88	-147	44	-56	-190	-26	-157	739	-26	8	-28	-178	11	-131	-19	-22	112	-154	-35	-51	-176	-80	-210	745	20	3	-33	-55	10	-141	-20	25	88	-147	44	-26	-157	-56	-190	739	-26	8	-28	-131	-19	-178	11	-22	112	-156	-28	-44	-181	-44	-181	802	-42	-42	13	-145	-9	-145	-9	37	108	-156	35	-39	-217	-39	-217	740	-50	67	-68	-76	-13	-76	-13	-29	88	-19	-19	-193	34	-193	34	40	-132	-160	6	-20	-106	-20	-106	716	74	6	-34	-169	8	-169	8	-82	-40	-125	-12	26	-82	26	-82	594	64	10	-27	-189	9	-180	-10	12	-58	-161	-37	-31	-92	2	-47	652	84	15	-27	-190	-1	-188	5	-26	-51	-156	3	-24	-70	13	-115	669	78	10	-27	-180	-10	-189	9	12	-58	-161	-37	2	-47	-31	-92	652	84	15	-27	-188	5	-190	-1	-26	-51	-156	3	13	-115	-24	-70	669	78	14	-30	-209	-0	-209	-0	26	-79	-148	52	-55	-39	-55	-39	646	61	-5	-30	-206	-12	-206	-12	-32	-81	-157	-62	22	-74	22	-74	756	89
62	-111	-111	-97	-111	-97	-97	589	12	66	66	-12	66	-12	-12	186	51	-140	-132	-118	-132	-118	-75	595	13	50	10	39	10	39	99	195	51	-132	-140	-118	-132	-75	-118	595	13	10	50	39	10	99	39	195	11	-147	-147	-165	-136	-109	-109	617	8	4	4	68	71	124	124	169	51	-132	-132	-75	-140	-118	-118	595	13	10	10	99	50	39	39	195	11	-147	-136	-109	-147	-165	-109	617	8	4	71	124	4	68	124	169	11	-136	-147	-109	-147	-109	-165	617	8	71	4	124	4	124	68	169	16	-133	-133	-144	-133	-144	-144	648	18	28	28	110	28	110	110	122	-34	2	2	-132	2	-132	-132	-140	49	33	33	138	33	138	138	384	-11	-3	16	-116	16	-116	-150	-47	64	23	-1	99	-1	99	150	365	-11	16	-3	-116	16	-150	-116	-47	64	-1	23	99	-1	150	99	365	-1	8	8	-108	-33	-114	-114	4	23	3	3	66	48	123	123	346	-11	16	16	-150	-3	-116	-116	-47	64	-1	-1	150	23	99	99	365	-1	8	-33	-114	8	-108	-114	4	23	3	48	123	3	66	123	346	-1	-33	8	-114	8	-114	-108	4	23	48	3	123	3	123	66	346	-33	-33	-33	-113	-33	-113	-113	62	65	7	7	125	7	125	125	334
-48	-159	-159	-2	-159	-2	-2	-10	691	-88	-88	-130	-88	-130	-130	109	-72	-148	-160	35	-160	35	13	7	800	-160	-80	-212	-80	-212	-140	139	-72	-160	-148	35	-160	13	35	7	800	-80	-160	-212	-80	-140	-212	139	-37	-172	-172	15	-156	25	25	7	862	-63	-63	-198	-196	-211	-211	149	-72	-160	-160	13	-148	35	35	7	800	-80	-80	-140	-160	-212	-212	139	-37	-172	-156	25	-172	15	25	7	862	-63	-196	-211	-63	-198	-211	149	-37	-156	-172	25	-172	25	15	7	862	-196	-63	-211	-63	-211	-198	149	50	-133	-133	13	-133	13	13	4	767	-149	-149	-185	-149	-185	-185	149	721	-95	-95	-160	-95	-160	-160	49	-132	-178	-178	29	-178	29	29	181	730	-110	-69	-185	-69	-185	-67	-2	-120	-182	-174	14	-174	14	62	124	730	-69	-110	-185	-69	-67	-185	-2	-120	-174	-182	14	-174	62	14	124	703	-41	-41	-163	-71	-141	-141	20	-91	-166	-166	46	-300	-16	-16	187	730	-69	-69	-67	-110	-185	-185	-2	-120	-174	-174	62	-182	14	14	124	703	-41	-71	-141	-41	-163	-141	20	-91	-166	-300	-16	-166	46	-16	187	703	-71	-41	-141	-41	-141	-163	20	-91	-300	-166	-16	-166	-16	46	187	654	-79	-79	-155	-79	-155	-155	62	-139	-180	-180	23	-180	23	23	204
-168	-132	36	-162	36	-162	-38	8	-86	739	-206	-38	-206	-38	16	114	-168	-160	-20	-174	-20	-174	-41	-3	-63	715	-141	-25	-141	-25	50	102	-164	-79	35	-149	7	-172	-61	7	-76	745	-174	-41	-210	-118	39	123	-166	-121	46	-163	-11	-169	-44	7	-73	728	-168	-76	-171	-27	10	111	-164	-79	7	-172	35	-149	-61	7	-76	745	-210	-118	-174	-41	39	123	-166	-121	-11	-169	46	-163	-44	7	-73	728	-171	-27	-168	-76	10	111	-96	-68	13	-151	13	-151	-58	8	-52	697	-170	-155	-170	-155	60	146	-100	-96	20	-184	20	-184	-37	8	-62	737	-190	-127	-190	-127	50	174	-107	737	-177	-20	-177	-20	6	33	-178	-95	-53	-112	-53	-112	-50	90	-84	775	-154	-52	-154	-52	3	-124	-171	-104	-8	-152	-8	-152	18	133	-74	732	-161	-83	-166	-31	9	-74	-173	-44	11	-141	-54	-151	-21	132	-59	739	-205	-88	-92	-41	-28	-102	-162	-78	-15	-179	73	-98	-52	98	-74	732	-166	-31	-161	-83	9	-74	-173	-44	-54	-151	11	-141	-21	132	-59	739	-92	-41	-205	-88	-28	-102	-162	-78	73	-98	-15	-179	-52	98	-52	719	-156	-93	-156	-93	10	-88	-108	-112	9	-155	9	-155	-17	150	-4	827	-152	-94	-152	-94	-16	-104	-224	-17	-29	-167	-29	-167	-20	153
-168	36	-132	-162	36	-38	-162	8	-86	-206	739	-38	-206	16	-38	114	-164	35	-79	-149	7	-61	-172	7	-76	-174	745	-41	-210	39	-118	123	-168	-20	-160	-174	-20	-41	-174	-3	-63	-141	715	-25	-141	50	-25	102	-166	46	-121	-163	-11	-44	-169	7	-73	-168	728	-76	-171	10	-27	111	-164	7	-79	-172	35	-61	-149	7	-76	-210	745	-118	-174	39	-41	123	-96	13	-68	-151	13	-58	-151	8	-52	-170	697	-155	-170	60	-155	146	-166	-11	-121	-169	46	-44	-163	7	-73	-171	728	-27	-168	10	-76	111	-100	20	-96	-184	20	-37	-184	8	-62	-190	737	-127	-190	50	-127	174	-107	-177	737	-20	-177	6	-20	33	-178	-53	-95	-112	-53	-50	-112	90	-74	-161	732	-83	-166	9	-31	-74	-173	11	-44	-141	-54	-21	-151	132	-84	-154	775	-52	-154	3	-52	-124	-171	-8	-104	-152	-8	18	-152	133	-59	-205	739	-88	-92	-28	-41	-102	-162	-15	-78	-179	73	-52	-98	98	-74	-166	732	-31	-161	9	-83	-74	-173	-54	-44	-151	11	-21	-141	132	-52	-156	719	-93	-156	10	-93	-88	-108	9	-112	-155	9	-17	-155	150	-59	-92	739	-41	-205	-28	-88	-102	-162	73	-78	-98	-15	-52	-179	98	-4	-152	827	-94	-152	-16	-94	-104	-224	-29	-17	-167	-29	-20	-167	153
7	-194	-194	-1	-22	25	25	-22	-164	-10	-10	656	-17	-28	-28	137	9	-212	-193	-41	-10	39	11	-38	-169	-25	25	642	-20	-40	39	146	9	-193	-212	-41	-10	11	39	-38	-169	25	-25	642	-20	39	-40	146	-48	-217	-217	-68	-3	7	7	7	-159	-4	-4	629	90	4	4	134	6	-180	-180	-22	7	7	7	-53	-123	20	20	595	-3	-38	-38	137	26	-231	-190	-36	3	37	27	-44	-132	21	-6	641	8	-50	-55	144	26	-190	-231	-36	3	27	37	-44	-132	-6	21	641	8	-55	-50	144	-79	-224	-224	-11	-24	22	22	-56	-50	58	58	666	-15	-43	-43	105	-136	-103	-103	716	49	-106	-106	138	29	-112	-112	-1	-50	-24	-24	107	-158	-115	-30	751	8	-104	-62	11	-4	-159	-75	-11	-47	-25	84	98	-158	-30	-115	751	8	-62	-104	11	-4	-75	-159	-11	-47	84	-25	98	-143	-60	-60	777	21	-139	-139	-26	-7	-155	-155	-1	9	58	58	125	-125	-65	-65	697	50	-133	-133	37	53	-145	-145	-83	-7	31	31	165	-187	-62	21	755	44	-157	-123	8	-0	-174	-87	-22	-15	37	-12	137	-187	21	-62	755	44	-123	-157	8	-0	-87	-174	-22	-15	-12	37	137	-133	-24	-24	723	32	-137	-137	-7	50	-75	-75	-53	-62	-5	-5	96
-168	36	36	-38	-132	-162	-162	8	-86	-206	-206	16	739	-38	-38	114	-164	35	7	-61	-79	-149	-172	7	-76	-174	-210	39	745	-41	-118	123	-164	7	35	-61	-79	-172	-149	7	-76	-210	-174	39	745	-118	-41	123	-96	13	13	-58	-68	-151	-151	8	-52	-170	-170	60	697	-155	-155	146	-168	-20	-20	-41	-160	-174	-174	-3	-63	-141	-141	50	715	-25	-25	102	-166	46	-11	-44	-121	-163	-169	7	-73	-168	-171	10	728	-76	-27	111	-166	-11	46	-44	-121	-169	-163	7	-73	-171	-168	10	728	-27	-76	111	-100	20	20	-37	-96	-184	-184	8	-62	-190	-190	50	737	-127	-127	174	-107	-177	-177	6	737	-20	-20	33	-178	-53	-53	-50	-95	-112	-112	90	-74	-161	-166	9	732	-83	-31	-74	-173	11	-54	-21	-44	-141	-151	132	-74	-166	-161	9	732	-31	-83	-74	-173	-54	11	-21	-44	-151	-141	132	-52	-156	-156	10	719	-93	-93	-88	-108	9	9	-17	-112	-155	-155	150	-84	-154	-154	3	775	-52	-52	-124	-171	-8	-8	18	-104	-152	-152	133	-59	-205	-92	-28	739	-88	-41	-102	-162	-15	73	-52	-78	-179	-98	98	-59	-92	-205	-28	739	-41	-88	-102	-162	73	-15	-52	-78	-98	-179	98	-4	-152	-152	-16	827	-94	-94	-104	-224	-29	-29	-20	-17	-167	-167	153
7	-194	-22	25	-194	-1	25	-22	-164	-10	-17	-28	-10	656	-28	137	9	-212	-10	39	-193	-41	11	-38	-169	-25	-20	-40	25	642	39	146	6	-180	7	7	-180	-22	7	-53	-123	20	-3	-38	20	595	-38	137	26	-231	3	37	-190	-36	27	-44	-132	21	8	-50	-6	641	-55	144	9	-193	-10	11	-212	-41	39	-38	-169	25	-20	39	-25	642	-40	146	-48	-217	-3	7	-217	-68	7	7	-159	-4	90	4	-4	629	4	134	26	-190	3	27	-231	-36	37	-44	-132	-6	8	-55	21	641	-50	144	-79	-224	-24	22	-224	-11	22	-56	-50	58	-15	-43	58	666	-43	105	-136	-103	49	-106	-103	716	-106	138	29	-112	-50	-24	-112	-1	-24	107	-158	-115	8	-104	-30	751	-62	11	-4	-159	-47	-25	-75	-11	84	98	-125	-65	50	-133	-65	697	-133	37	53	-145	-7	31	-145	-83	31	165	-187	-62	44	-157	21	755	-123	8	-0	-174	-15	37	-87	-22	-12	137	-158	-30	8	-62	-115	751	-104	11	-4	-75	-47	84	-159	-11	-25	98	-143	-60	21	-139	-60	777	-139	-26	-7	-155	9	58	-155	-1	58	125	-187	21	44	-123	-62	755	-157	8	-0	-87	-15	-12	-174	-22	37	137	-133	-24	32	-137	-24	723	-137	-7	50	-75	-62	-5	-75	-53	-5	96
7	-22	-194	25	-194	25	-1	-22	-164	-17	-10	-28	-10	-28	656	137	6	7	-180	7	-180	7	-22	-53	-123	-3	20	-38	20	-38	595	137	9	-10	-212	39	-193	11	-41	-38	-169	-20	-25	-40	25	39	642	146	26	3	-231	37	-190	27	-36	-44	-132	8	21	-50	-6	-55	641	144	9	-10	-193	11	-212	39	-41	-38	-169	-20	25	39	-25	-40	642	146	26	3	-190	27	-231	37	-36	-44	-132	8	-6	-55	21	-50	641	144	-48	-3	-217	7	-217	7	-68	7	-159	90	-4	4	-4	4	629	134	-79	-24	-224	22	-224	22	-11	-56	-50	-15	58	-43	58	-43	666	105	-136	49	-103	-106	-103	-106	716	138	29	-50	-112	-24	-112	-24	-1	107	-125	50	-65	-133	-65	-133	697	37	53	-7	-145	31	-145	31	-83	165	-158	8	-115	-104	-30	-62	751	11	-4	-47	-159	-25	-75	84	-11	98	-187	44	-62	-157	21	-123	755	8	-0	-15	-174	37	-87	-12	-22	137	-158	8	-30	-62	-115	-104	751	11	-4	-47	-75	84	-159	-25	-11	98	-187	44	21	-123	-62	-157	755	8	-0	-15	-87	-12	-174	37	-22	137	-143	21	-60	-139	-60	-139	777	-26	-7	9	-155	58	-155	58	-1	125	-133	32	-24	-137	-24	-137	723	-7	50	-62	-75	-5	-75	-5	-53	96
124	155	155	127	155	127	127	110	135	116	116	106	116	106	106	274	124	139	142	123	142	123	84	137	124	102	88	146	88	146	195	254	124	142	139	123	142	84	123	137	124	88	102	146	88	195	146	254	82	153	153	99	127	85	85	125	102	83	83	141	214	188	188	249	124	142	142	84	139	123	123	137	124	88	88	195	102	146	146	254	82	153	127	85	153	99	85	125	102	83	214	188	83	141	188	249	82	127	153	85	153	85	99	125	102	214	83	188	83	188	141	249	85	134	134	74	134	74	74	152	230	113	113	169	113	169	169	220	133	137	137	74	137	74	74	384	181	90	90	107	90	107	107	239	127	94	97	100	97	100	130	399	136	93	58	118	58	118	197	235	127	97	94	100	97	130	100	399	136	58	93	118	58	197	118	235	118	74	74	91	94	120	120	379	102	90	90	100	169	150	150	238	127	97	97	130	94	100	100	399	136	58	58	197	93	118	118	235	118	74	94	120	74	91	120	379	102	90	169	150	90	100	150	238	118	94	74	120	74	120	91	379	102	169	90	150	90	150	100	238	86	98	98	156	98	156	156	350	180	58	58	124	58	124	124	238
755	-47	-60	-189	-60	-189	-143	48	-47	-193	-189	-6	-189	-6	48	71	-55	730	-171	-74	-171	-74	6	-125	-195	-84	10	-158	10	-158	-11	127	680	-94	-37	-166	-69	-147	-96	26	-94	-156	-166	-48	-147	11	26	82	-35	719	-100	-83	-166	-104	21	-167	-170	-85	19	-151	25	-277	17	144	680	-94	-69	-147	-37	-166	-96	26	-94	-156	-147	11	-166	-48	26	82	-35	719	-166	-104	-100	-83	21	-167	-170	-85	25	-277	19	-151	17	144	718	-91	-42	-122	-42	-122	-45	12	-91	-321	-122	-92	-122	-92	12	166	-46	833	-129	-78	-129	-78	-25	-168	-224	-216	47	-197	47	-197	14	152	-55	-195	-171	10	-171	10	6	-11	730	-84	-74	-158	-74	-158	-125	127	-79	-118	2	-168	2	-168	-9	17	-118	744	-168	-134	-168	-134	17	87	-35	-170	-100	19	-166	25	21	17	719	-85	-83	-151	-104	-277	-167	144	-99	-113	-33	-153	29	-218	5	34	-113	842	-153	-112	-218	-226	34	98	-35	-170	-166	25	-100	19	21	17	719	-85	-104	-277	-83	-151	-167	144	-99	-113	29	-218	-33	-153	5	34	-113	842	-218	-226	-153	-112	34	98	-46	-224	-129	47	-129	47	-25	14	833	-216	-78	-197	-78	-197	-168	152	-118	-139	11	-184	11	-184	-13	23	-139	928	-184	-163	-184	-163	23	83
-74	699	-166	-70	-166	-70	-10	-121	-187	-91	20	-142	20	-142	-6	120	738	-120	-102	-173	-102	-173	-125	53	-81	-171	-161	-4	-161	-4	64	136	-63	771	-172	-121	-174	-56	13	-231	-191	-44	46	-217	44	-147	3	153	719	-99	-97	-194	-44	-159	-132	38	-77	-139	-173	-34	-99	16	8	81	-63	771	-174	-56	-172	-121	13	-231	-191	-44	44	-147	46	-217	3	153	719	-99	-44	-159	-97	-194	-132	38	-77	-139	-99	16	-173	-34	8	81	-42	830	-148	-69	-148	-69	4	-215	-197	-150	41	-219	41	-219	-1	177	742	-62	-28	-149	-28	-149	-91	29	-66	-264	-148	-98	-148	-98	55	119	-88	-160	10	-189	10	-189	-34	-3	-110	775	-161	-115	-161	-115	50	94	-118	-197	-206	22	-206	22	-12	-10	781	-92	-85	-140	-85	-140	-82	161	-100	-98	-18	-190	3	-195	-41	45	-97	829	-165	-94	-177	-239	34	118	-84	-173	-184	18	-148	19	35	8	780	-91	-68	-153	-70	-280	-158	164	-100	-98	3	-195	-18	-190	-41	45	-97	829	-177	-239	-165	-94	34	118	-84	-173	-148	19	-184	18	35	8	780	-91	-70	-280	-68	-153	-158	164	-58	-163	-5	-182	-5	-182	-58	60	-41	765	-142	-192	-142	-192	40	111	-76	-156	-156	19	-156	19	50	16	713	-120	-106	-166	-106	-166	-155	160
-111	-146	772	-35	-158	-23	-42	-126	-146	-11	-35	-82	-23	-17	-126	95	-155	-69	-112	732	40	-166	-169	-65	19	-154	-180	-30	-27	8	16	97	-103	-155	862	-73	-128	8	-52	-132	-155	-42	-73	-159	8	8	-132	102	-170	-77	-98	735	19	-191	-161	-82	29	-118	-176	-30	-24	11	41	77	-77	-144	869	-26	-156	-11	-68	-190	-144	-28	-26	-136	-11	-3	-190	127	-166	-44	-47	805	3	-161	-168	-54	19	-179	-216	-111	-38	17	46	79	-91	-130	830	-33	-197	-23	-86	-159	-130	36	-33	-37	-23	-68	-159	89	-144	-63	-28	733	35	-155	-129	-34	-47	-248	-167	-36	-32	-19	25	94	-155	19	-112	-180	40	-27	-169	16	-69	-154	732	-30	-166	8	-65	97	2	-206	-161	-64	-37	11	42	-145	-206	-37	-64	787	11	-98	-145	96	-170	29	-98	-176	19	-24	-161	41	-77	-118	735	-30	-191	11	-82	77	23	-170	-176	-44	-28	-13	33	-126	-170	-29	-44	712	-13	-147	-126	103	-166	19	-47	-216	3	-38	-168	46	-44	-179	805	-111	-161	17	-54	79	13	-147	-198	-126	-45	7	54	-115	-147	2	-126	730	7	-79	-115	70	-144	-47	-28	-167	35	-32	-129	25	-63	-248	733	-36	-155	-19	-34	94	27	-197	-192	-94	-24	9	58	-92	-197	-32	-94	702	9	-100	-92	96
-167	-67	-50	748	20	-220	-189	6	17	-163	-154	26	-29	-28	13	70	-102	-174	815	-44	-218	-54	26	-145	-162	-8	2	-75	-37	-47	-1	58	-166	-80	-63	728	7	-178	-170	21	-16	-145	-168	-4	-28	4	8	83	-85	-139	829	-37	-179	-42	-44	-164	-118	-48	-15	-157	13	17	-111	115	-123	-51	-25	739	25	-169	-151	-36	-3	-181	-157	-109	-44	7	27	85	-104	-159	805	-22	-177	9	-39	-135	-191	-42	12	-140	-11	-10	-97	136	-122	-33	-69	707	41	-175	-144	-34	-23	-145	-175	-14	-25	-61	11	95	-83	-154	794	-21	-221	-1	-72	-181	-96	39	-0	-68	-15	-63	-116	91	11	-179	-179	12	-34	9	8	-116	-185	-52	-83	751	9	-104	-133	100	-168	22	-64	-169	11	-55	-78	2	-85	-172	685	-34	-171	17	24	71	19	-176	-190	-50	-38	-27	36	-93	-173	-15	-61	684	-11	-39	-121	90	-188	12	-53	-219	-23	-58	-113	20	-72	-148	741	-43	-128	45	6	57	21	-161	-168	-138	-41	36	27	-49	-132	-44	-39	645	-13	-53	-117	62	-166	25	-70	-162	19	-44	-91	30	-79	-169	664	-29	-174	27	-54	109	28	-178	-191	-90	-43	11	39	-64	-147	-32	-115	706	25	-72	-128	84	-174	-18	-51	-190	-21	-53	-115	-2	-3	-193	793	20	-181	-25	-50	97
-111	-146	-158	-23	772	-35	-42	-126	-146	-11	-23	-17	-35	-82	-126	95	-155	-69	40	-166	-112	732	-169	-65	19	-154	-27	8	-180	-30	16	97	-77	-144	-156	-11	869	-26	-68	-190	-144	-28	-11	-3	-26	-136	-190	127	-166	-44	3	-161	-47	805	-168	-54	19	-179	-38	17	-216	-111	46	79	-103	-155	-128	8	862	-73	-52	-132	-155	-42	8	8	-73	-159	-132	102	-170	-77	19	-191	-98	735	-161	-82	29	-118	-24	11	-176	-30	41	77	-91	-130	-197	-23	830	-33	-86	-159	-130	36	-23	-68	-33	-37	-159	89	-144	-63	35	-155	-28	733	-129	-34	-47	-248	-32	-19	-167	-36	25	94	-155	19	40	-27	-112	-180	-169	16	-69	-154	-166	8	732	-30	-65	97	2	-206	-37	11	-161	-64	42	-145	-206	-37	11	-98	-64	787	-145	96	-166	19	3	-38	-47	-216	-168	46	-44	-179	-161	17	805	-111	-54	79	13	-147	-45	7	-198	-126	54	-115	-147	2	7	-79	-126	730	-115	70	-170	29	19	-24	-98	-176	-161	41	-77	-118	-191	11	735	-30	-82	77	23	-170	-28	-13	-176	-44	33	-126	-170	-29	-13	-147	-44	712	-126	103	-144	-47	35	-32	-28	-167	-129	25	-63	-248	-155	-19	733	-36	-34	94	27	-197	-24	9	-192	-94	58	-92	-197	-32	9	-100	-94	702	-92	96
-167	-67	20	-220	-50	748	-189	6	17	-163	-29	-28	-154	26	13	70	-102	-174	-218	-54	815	-44	26	-145	-162	-8	-37	-47	2	-75	-1	58	-123	-51	25	-169	-25	739	-151	-36	-3	-181	-44	7	-157	-109	27	85	-104	-159	-177	9	805	-22	-39	-135	-191	-42	-11	-10	12	-140	-97	136	-166	-80	7	-178	-63	728	-170	21	-16	-145	-28	4	-168	-4	8	83	-85	-139	-179	-42	829	-37	-44	-164	-118	-48	13	17	-15	-157	-111	115	-122	-33	41	-175	-69	707	-144	-34	-23	-145	-25	-61	-175	-14	11	95	-83	-154	-221	-1	794	-21	-72	-181	-96	39	-15	-63	-0	-68	-116	91	11	-179	-34	9	-179	12	8	-116	-185	-52	9	-104	-83	751	-133	100	-168	22	11	-55	-64	-169	-78	2	-85	-172	-171	17	685	-34	24	71	21	-161	-41	36	-168	-138	27	-49	-132	-44	-13	-53	-39	645	-117	62	-166	25	19	-44	-70	-162	-91	30	-79	-169	-174	27	664	-29	-54	109	19	-176	-38	-27	-190	-50	36	-93	-173	-15	-11	-39	-61	684	-121	90	-188	12	-23	-58	-53	-219	-113	20	-72	-148	-128	45	741	-43	6	57	28	-178	-43	11	-191	-90	39	-64	-147	-32	25	-72	-115	706	-128	84	-174	-18	-21	-53	-51	-190	-115	-2	-3	-193	-181	-25	793	20	-50	97
-302	58	-171	-151	-171	-151	716	-46	58	12	-151	69	-151	69	-46	210	-7	-67	-206	-31	-206	-31	-82	697	-55	3	-10	-62	-10	-62	-150	130	-331	54	-196	-171	-202	-131	697	-6	54	13	-171	90	-131	71	-6	214	25	-99	-195	-33	-216	12	-138	661	-24	13	-27	-58	-63	-39	-103	135	-331	54	-202	-131	-196	-171	697	-6	54	13	-131	71	-171	90	-6	214	25	-99	-216	12	-195	-33	-138	661	-24	13	-63	-39	-27	-58	-103	135	-321	36	-150	-145	-150	-145	658	-7	36	18	-145	56	-145	56	-7	206	-18	-98	-241	-9	-241	-9	-149	696	-60	39	-57	-2	-57	-2	-88	147	-7	-55	-206	-10	-206	-10	-82	-150	-67	3	-31	-62	-31	-62	697	130	-9	-12	42	-78	42	-78	-34	-98	-12	-71	-78	13	-78	13	-98	387	25	-24	-195	-27	-216	-63	-138	-103	-99	13	-33	-58	12	-39	661	135	-4	22	36	-109	38	-107	-59	-38	22	-126	-109	16	-107	28	-38	384	25	-24	-216	-63	-195	-27	-138	-103	-99	13	12	-39	-33	-58	661	135	-4	22	38	-107	36	-109	-59	-38	22	-126	-107	28	-109	16	-38	384	-18	-60	-241	-57	-241	-57	-149	-88	-98	39	-9	-2	-9	-2	696	147	14	29	15	-98	15	-98	-84	-42	29	-105	-98	24	-98	24	-42	364
-11	-44	-177	-49	-177	-49	-58	649	-36	10	-16	-24	-16	-24	-80	203	-289	62	-194	-151	-194	-151	594	-83	71	18	-47	84	-47	84	150	197	-34	-86	-211	-27	-208	-22	-155	641	-38	-9	10	4	-19	124	-55	188	-277	16	-239	-150	-111	-140	645	-32	11	17	-39	71	-39	101	64	206	-34	-86	-208	-22	-211	-27	-155	641	-38	-9	-19	124	10	4	-55	188	-277	16	-111	-140	-239	-150	645	-32	11	17	-39	101	-39	71	64	206	-92	-37	-219	-14	-219	-14	-148	710	-68	56	-61	72	-61	72	-22	149	-236	13	-164	-129	-164	-129	633	-43	33	18	-20	70	-20	70	-24	196	17	23	41	-58	41	-58	-40	-47	-2	-124	-74	11	-74	11	37	399	17	-10	-145	2	-145	2	-98	-168	-82	37	24	-47	24	-47	555	185	17	41	45	-93	46	-103	-49	43	8	-111	-128	9	-97	64	28	385	7	-17	-173	-20	-160	-38	-67	-126	-123	-8	-4	-40	51	38	618	166	17	41	46	-103	45	-93	-49	43	8	-111	-97	64	-128	9	28	385	7	-17	-160	-38	-173	-20	-67	-126	-123	-8	51	38	-4	-40	618	166	9	27	40	-64	40	-64	-85	62	-38	28	-165	64	-165	64	6	342	-40	-51	-149	-56	-149	-56	-60	-137	-101	21	46	4	46	4	620	163
-74	-187	-166	20	-166	20	-10	-6	699	-91	-70	-142	-70	-142	-121	120	-88	-110	10	-161	10	-161	-34	50	-160	775	-189	-115	-189	-115	-3	94	-63	-191	-172	46	-174	44	13	3	771	-44	-121	-217	-56	-147	-231	153	-100	-97	-18	-165	3	-177	-41	34	-98	829	-190	-94	-195	-239	45	118	-63	-191	-174	44	-172	46	13	3	771	-44	-56	-147	-121	-217	-231	153	-100	-97	3	-177	-18	-165	-41	34	-98	829	-195	-239	-190	-94	45	118	-42	-197	-148	41	-148	41	4	-1	830	-150	-69	-219	-69	-219	-215	177	-58	-41	-5	-142	-5	-142	-58	40	-163	765	-182	-192	-182	-192	60	111	738	-81	-102	-161	-102	-161	-125	64	-120	-171	-173	-4	-173	-4	53	136	-118	781	-206	-85	-206	-85	-12	-82	-197	-92	22	-140	22	-140	-10	161	719	-77	-97	-173	-44	-99	-132	8	-99	-139	-194	-34	-159	16	38	81	-84	780	-184	-68	-148	-70	35	-158	-173	-91	18	-153	19	-280	8	164	719	-77	-44	-99	-97	-173	-132	8	-99	-139	-159	16	-194	-34	38	81	-84	780	-148	-70	-184	-68	35	-158	-173	-91	19	-280	18	-153	8	164	742	-66	-28	-148	-28	-148	-91	55	-62	-264	-149	-98	-149	-98	29	119	-76	713	-156	-106	-156	-106	50	-155	-156	-120	19	-166	19	-166	16	160
-160	-101	6	-178	6	-178	-58	7	-101	784	-178	12	-178	12	7	33	-105	-182	-183	11	-183	11	-12	-7	754	-104	-31	-159	-31	-159	23	93	-76	-77	15	-163	-25	-190	-58	37	-77	802	-163	-68	-190	-165	37	99	-83	-194	-165	42	-161	9	-13	5	735	-37	-61	-144	-33	-150	-128	113	-76	-77	-25	-190	15	-163	-58	37	-77	802	-190	-165	-163	-68	37	99	-83	-194	-161	9	-165	42	-13	5	735	-37	-33	-150	-61	-144	-128	113	-45	-86	4	-144	4	-144	-44	32	-86	658	-144	-148	-144	-148	32	138	-50	-144	-171	41	-171	41	14	-6	729	-70	-111	-158	-111	-158	-101	162	-105	754	-183	-31	-183	-31	-12	23	-182	-104	11	-159	11	-159	-7	93	744	-92	-37	-172	-37	-172	-71	37	-92	-203	-172	3	-172	3	37	136	-83	735	-165	-61	-161	-33	-13	-128	-194	-37	42	-144	9	-150	5	113	711	-58	-63	-208	8	-98	-88	-18	-58	-168	-208	-9	-98	31	-18	80	-83	735	-161	-33	-165	-61	-13	-128	-194	-37	9	-150	42	-144	5	113	711	-58	8	-98	-63	-208	-88	-18	-58	-168	-98	31	-208	-9	-18	80	-50	729	-171	-111	-171	-111	14	-101	-144	-70	41	-158	41	-158	-6	162	788	1	-83	-155	-83	-155	-93	18	1	-232	-155	-54	-155	-54	18	130
-167	17	-50	-154	20	-29	-189	13	-67	-163	748	26	-220	-28	6	70	11	-185	-179	-83	-34	9	8	-133	-179	-52	12	751	9	-104	-116	100	-166	-16	-63	-168	7	-28	-170	8	-80	-145	728	-4	-178	4	21	83	19	-173	-190	-61	-38	-11	36	-121	-176	-15	-50	684	-27	-39	-93	90	-123	-3	-25	-157	25	-44	-151	27	-51	-181	739	-109	-169	7	-36	85	21	-132	-168	-39	-41	-13	27	-117	-161	-44	-138	645	36	-53	-49	62	-122	-23	-69	-175	41	-25	-144	11	-33	-145	707	-14	-175	-61	-34	95	28	-147	-191	-115	-43	25	39	-128	-178	-32	-90	706	11	-72	-64	84	-102	-162	815	2	-218	-37	26	-1	-174	-8	-44	-75	-54	-47	-145	58	-168	-85	-64	685	11	-171	-78	24	22	-172	-169	-34	-55	17	2	71	-85	-118	829	-15	-179	13	-44	-111	-139	-48	-37	-157	-42	17	-164	115	-188	-72	-53	741	-23	-128	-113	6	12	-148	-219	-43	-58	45	20	57	-104	-191	805	12	-177	-11	-39	-97	-159	-42	-22	-140	9	-10	-135	136	-166	-79	-70	664	19	-174	-91	-54	25	-169	-162	-29	-44	27	30	109	-83	-96	794	-0	-221	-15	-72	-116	-154	39	-21	-68	-1	-63	-181	91	-174	-3	-51	793	-21	-181	-115	-50	-18	-193	-190	20	-53	-25	-2	97
45	-227	-185	-27	-7	16	46	-9	-227	-48	-27	671	16	-83	-9	187	-158	14	-56	-141	49	-21	-82	31	-92	-152	652	-11	-92	-25	99	118	29	-195	-198	-76	-15	11	60	-50	-195	37	-76	629	11	68	-50	141	-151	-34	-94	-144	17	-10	-53	19	-30	-157	684	-43	-58	71	9	108	16	-165	-149	-26	7	7	8	-44	-165	-42	-26	617	7	7	-44	125	-167	38	-54	-135	34	5	-117	71	-82	-164	661	-32	-121	19	28	147	12	-159	-215	-34	-1	11	32	-67	-159	-7	-34	710	11	-22	-67	120	-179	-23	-52	-198	32	-12	-115	43	31	-87	705	27	-135	-38	11	123	-158	-92	-56	652	49	-92	-82	99	14	-152	-141	-11	-21	-25	31	118	-134	-140	787	-34	-98	17	13	-47	-140	3	-34	-56	17	-73	-47	96	-151	-30	-94	684	17	-58	-53	9	-34	-157	-144	-43	-10	71	19	108	-47	-118	807	-39	-144	35	6	-127	-118	-21	-39	-115	35	15	-127	131	-167	-82	-54	661	34	-121	-117	28	38	-164	-135	-32	5	19	71	147	-93	-190	762	18	-114	23	0	-82	-190	-16	18	-99	23	-9	-82	163	-179	31	-52	705	32	-135	-115	11	-23	-87	-198	27	-12	-38	43	123	-49	-126	744	-61	-113	22	-8	-84	-126	29	-61	-90	22	-17	-84	135
-167	17	20	-29	-50	-154	-189	13	-67	-163	-220	-28	748	26	6	70	11	-185	-34	9	-179	-83	8	-133	-179	-52	9	-104	12	751	-116	100	-123	-3	25	-44	-25	-157	-151	27	-51	-181	-169	7	739	-109	-36	85	21	-132	-41	-13	-168	-39	27	-117	-161	-44	36	-53	-138	645	-49	62	-166	-16	7	-28	-63	-168	-170	8	-80	-145	-178	4	728	-4	21	83	19	-173	-38	-11	-190	-61	36	-121	-176	-15	-27	-39	-50	684	-93	90	-122	-23	41	-25	-69	-175	-144	11	-33	-145	-175	-61	707	-14	-34	95	28	-147	-43	25	-191	-115	39	-128	-178	-32	11	-72	-90	706	-64	84	-102	-162	-218	-37	815	2	26	-1	-174	-8	-54	-47	-44	-75	-145	58	-168	-85	11	-171	-64	685	-78	24	22	-172	-55	17	-169	-34	2	71	-104	-191	-177	-11	805	12	-39	-97	-159	-42	9	-10	-22	-140	-135	136	-166	-79	19	-174	-70	664	-91	-54	25	-169	-44	27	-162	-29	30	109	-85	-118	-179	13	829	-15	-44	-111	-139	-48	-42	17	-37	-157	-164	115	-188	-72	-23	-128	-53	741	-113	6	12	-148	-58	45	-219	-43	20	57	-83	-96	-221	-15	794	-0	-72	-116	-154	39	-1	-63	-21	-68	-181	91	-174	-3	-21	-181	-51	793	-115	-50	-18	-193	-53	-25	-190	20	-2	97
45	-227	-7	16	-185	-27	46	-9	-227	-48	16	-83	-27	671	-9	187	-158	14	49	-21	-56	-141	-82	31	-92	-152	-92	-25	652	-11	99	118	16	-165	7	7	-149	-26	8	-44	-165	-42	7	7	-26	617	-44	125	-167	38	34	5	-54	-135	-117	71	-82	-164	-121	19	661	-32	28	147	29	-195	-15	11	-198	-76	60	-50	-195	37	11	68	-76	629	-50	141	-151	-34	17	-10	-94	-144	-53	19	-30	-157	-58	71	684	-43	9	108	12	-159	-1	11	-215	-34	32	-67	-159	-7	11	-22	-34	710	-67	120	-179	-23	32	-12	-52	-198	-115	43	31	-87	-135	-38	705	27	11	123	-158	-92	49	-92	-56	652	-82	99	14	-152	-21	-25	-141	-11	31	118	-134	-140	-98	17	787	-34	13	-47	-140	3	17	-73	-34	-56	-47	96	-167	-82	34	-121	-54	661	-117	28	38	-164	5	19	-135	-32	71	147	-93	-190	-114	23	762	18	0	-82	-190	-16	23	-9	18	-99	-82	163	-151	-30	17	-58	-94	684	-53	9	-34	-157	-10	71	-144	-43	19	108	-47	-118	-144	35	807	-39	6	-127	-118	-21	35	15	-39	-115	-127	131	-179	31	32	-135	-52	705	-115	11	-23	-87	-12	-38	-198	27	43	123	-49	-126	-113	22	744	-61	-8	-84	-126	29	22	-17	-61	-90	-84	135
-11	-36	-177	-16	-177	-16	-58	-80	-44	10	-49	-24	-49	-24	649	203	17	-2	41	-74	41	-74	-40	37	23	-124	-58	11	-58	11	-47	399	-34	-38	-211	10	-208	-19	-155	-55	-86	-9	-27	4	-22	124	641	188	17	8	45	-128	46	-97	-49	28	41	-111	-93	9	-103	64	43	385	-34	-38	-208	-19	-211	10	-155	-55	-86	-9	-22	124	-27	4	641	188	17	8	46	-97	45	-128	-49	28	41	-111	-103	64	-93	9	43	385	-92	-68	-219	-61	-219	-61	-148	-22	-37	56	-14	72	-14	72	710	149	9	-38	40	-165	40	-165	-85	6	27	28	-64	64	-64	64	62	342	-289	71	-194	-47	-194	-47	594	150	62	18	-151	84	-151	84	-83	197	17	-82	-145	24	-145	24	-98	555	-10	37	2	-47	2	-47	-168	185	-277	11	-239	-39	-111	-39	645	64	16	17	-150	71	-140	101	-32	206	7	-123	-173	-4	-160	51	-67	618	-17	-8	-20	-40	-38	38	-126	166	-277	11	-111	-39	-239	-39	645	64	16	17	-140	101	-150	71	-32	206	7	-123	-160	51	-173	-4	-67	618	-17	-8	-38	38	-20	-40	-126	166	-236	33	-164	-20	-164	-20	633	-24	13	18	-129	70	-129	70	-43	196	-40	-101	-149	46	-149	46	-60	620	-51	21	-56	4	-56	4	-137	163
177	127	166	121	166	121	132	128	127	92	121	119	121	119	128	248	137	124	130	132	130	132	64	165	103	133	84	98	84	98	365	235	174	100	149	111	151	112	146	144	100	108	111	134	112	169	144	249	144	81	118	113	79	136	62	147	77	115	90	108	135	206	385	220	174	100	151	112	149	111	146	144	100	108	112	169	111	134	144	249	144	81	79	136	118	113	62	147	77	115	135	206	90	108	385	220	166	89	177	95	177	95	138	120	89	206	95	149	95	149	120	255	135	29	88	130	88	130	72	161	88	197	99	139	99	139	374	246	137	103	130	84	130	84	64	365	124	133	132	98	132	98	165	235	87	161	96	71	96	71	387	185	161	136	71	96	71	96	185	243	144	77	118	90	79	135	62	385	81	115	113	108	136	206	147	220	80	137	87	50	120	72	362	194	137	104	50	131	72	186	194	238	144	77	79	135	118	90	62	385	81	115	136	206	113	108	147	220	80	137	120	72	87	50	362	194	137	104	72	186	50	131	194	238	135	88	88	99	88	99	72	374	29	197	130	139	130	139	161	246	78	132	134	61	134	61	343	201	132	153	61	122	61	122	201	218
755	-60	-47	-189	-60	-143	-189	48	-47	-189	-193	-6	-189	48	-6	71	680	-37	-94	-166	-69	-96	-147	26	-94	-166	-156	-48	-147	26	11	82	-55	-171	730	-74	-171	6	-74	-125	-195	10	-84	-158	10	-11	-158	127	-35	-100	719	-83	-166	21	-104	-167	-170	19	-85	-151	25	17	-277	144	680	-69	-94	-147	-37	-96	-166	26	-94	-147	-156	11	-166	26	-48	82	718	-42	-91	-122	-42	-45	-122	12	-91	-122	-321	-92	-122	12	-92	166	-35	-166	719	-104	-100	21	-83	-167	-170	25	-85	-277	19	17	-151	144	-46	-129	833	-78	-129	-25	-78	-168	-224	47	-216	-197	47	14	-197	152	-55	-171	-195	10	-171	6	10	-11	730	-74	-84	-158	-74	-125	-158	127	-35	-100	-170	19	-166	21	25	17	719	-83	-85	-151	-104	-167	-277	144	-79	2	-118	-168	2	-9	-168	17	-118	-168	744	-134	-168	17	-134	87	-99	-33	-113	-153	29	5	-218	34	-113	-153	842	-112	-218	34	-226	98	-35	-166	-170	25	-100	21	19	17	719	-104	-85	-277	-83	-167	-151	144	-46	-129	-224	47	-129	-25	47	14	833	-78	-216	-197	-78	-168	-197	152	-99	29	-113	-218	-33	5	-153	34	-113	-218	842	-226	-153	34	-112	98	-118	11	-139	-184	11	-13	-184	23	-139	-184	928	-163	-184	23	-163	83
-111	772	-146	-35	-158	-42	-23	-126	-146	-35	-11	-82	-23	-126	-17	95	-103	862	-155	-73	-128	-52	8	-132	-155	-73	-42	-159	8	-132	8	102	-155	-112	-69	732	40	-169	-166	-65	19	-180	-154	-30	-27	16	8	97	-170	-98	-77	735	19	-161	-191	-82	29	-176	-118	-30	-24	41	11	77	-77	869	-144	-26	-156	-68	-11	-190	-144	-26	-28	-136	-11	-190	-3	127	-91	830	-130	-33	-197	-86	-23	-159	-130	-33	36	-37	-23	-159	-68	89	-166	-47	-44	805	3	-168	-161	-54	19	-216	-179	-111	-38	46	17	79	-144	-28	-63	733	35	-129	-155	-34	-47	-167	-248	-36	-32	25	-19	94	-155	-112	19	-180	40	-169	-27	16	-69	732	-154	-30	-166	-65	8	97	-170	-98	29	-176	19	-161	-24	41	-77	735	-118	-30	-191	-82	11	77	2	-161	-206	-64	-37	42	11	-145	-206	-64	-37	787	11	-145	-98	96	23	-176	-170	-44	-28	33	-13	-126	-170	-44	-29	712	-13	-126	-147	103	-166	-47	19	-216	3	-168	-38	46	-44	805	-179	-111	-161	-54	17	79	-144	-28	-47	-167	35	-129	-32	25	-63	733	-248	-36	-155	-34	-19	94	13	-198	-147	-126	-45	54	7	-115	-147	-126	2	730	7	-115	-79	70	27	-192	-197	-94	-24	58	9	-92	-197	-94	-32	702	9	-92	-100	96
-74	-166	699	-70	-166	-10	-70	-121	-187	20	-91	-142	20	-6	-142	120	-63	-172	771	-121	-174	13	-56	-231	-191	46	-44	-217	44	3	-147	153	738	-102	-120	-173	-102	-125	-173	53	-81	-161	-171	-4	-161	64	-4	136	719	-97	-99	-194	-44	-132	-159	38	-77	-173	-139	-34	-99	8	16	81	-63	-174	771	-56	-172	13	-121	-231	-191	44	-44	-147	46	3	-217	153	-42	-148	830	-69	-148	4	-69	-215	-197	41	-150	-219	41	-1	-219	177	719	-44	-99	-159	-97	-132	-194	38	-77	-99	-139	16	-173	8	-34	81	742	-28	-62	-149	-28	-91	-149	29	-66	-148	-264	-98	-148	55	-98	119	-88	10	-160	-189	10	-34	-189	-3	-110	-161	775	-115	-161	50	-115	94	-100	-18	-98	-190	3	-41	-195	45	-97	-165	829	-94	-177	34	-239	118	-118	-206	-197	22	-206	-12	22	-10	781	-85	-92	-140	-85	-82	-140	161	-84	-184	-173	18	-148	35	19	8	780	-68	-91	-153	-70	-158	-280	164	-100	3	-98	-195	-18	-41	-190	45	-97	-177	829	-239	-165	34	-94	118	-58	-5	-163	-182	-5	-58	-182	60	-41	-142	765	-192	-142	40	-192	111	-84	-148	-173	19	-184	35	18	8	780	-70	-91	-280	-68	-158	-153	164	-76	-156	-156	19	-156	50	19	16	713	-106	-120	-166	-106	-155	-166	160
-167	-50	-67	748	20	-189	-220	6	17	-154	-163	26	-29	13	-28	70	-166	-63	-80	728	7	-170	-178	21	-16	-168	-145	-4	-28	8	4	83	-102	815	-174	-44	-218	26	-54	-145	-162	2	-8	-75	-37	-1	-47	58	-85	829	-139	-37	-179	-44	-42	-164	-118	-15	-48	-157	13	-111	17	115	-123	-25	-51	739	25	-151	-169	-36	-3	-157	-181	-109	-44	27	7	85	-122	-69	-33	707	41	-144	-175	-34	-23	-175	-145	-14	-25	11	-61	95	-104	805	-159	-22	-177	-39	9	-135	-191	12	-42	-140	-11	-97	-10	136	-83	794	-154	-21	-221	-72	-1	-181	-96	-0	39	-68	-15	-116	-63	91	11	-179	-179	12	-34	8	9	-116	-185	-83	-52	751	9	-133	-104	100	19	-190	-176	-50	-38	36	-27	-93	-173	-61	-15	684	-11	-121	-39	90	-168	-64	22	-169	11	-78	-55	2	-85	685	-172	-34	-171	24	17	71	-188	-53	12	-219	-23	-113	-58	20	-72	741	-148	-43	-128	6	45	57	21	-168	-161	-138	-41	27	36	-49	-132	-39	-44	645	-13	-117	-53	62	28	-191	-178	-90	-43	39	11	-64	-147	-115	-32	706	25	-128	-72	84	-166	-70	25	-162	19	-91	-44	30	-79	664	-169	-29	-174	-54	27	109	-174	-51	-18	-190	-21	-115	-53	-2	-3	793	-193	20	-181	-50	-25	97
-111	-158	-146	-23	772	-42	-35	-126	-146	-23	-11	-17	-35	-126	-82	95	-77	-156	-144	-11	869	-68	-26	-190	-144	-11	-28	-3	-26	-190	-136	127	-155	40	-69	-166	-112	-169	732	-65	19	-27	-154	8	-180	16	-30	97	-166	3	-44	-161	-47	-168	805	-54	19	-38	-179	17	-216	46	-111	79	-103	-128	-155	8	862	-52	-73	-132	-155	8	-42	8	-73	-132	-159	102	-91	-197	-130	-23	830	-86	-33	-159	-130	-23	36	-68	-33	-159	-37	89	-170	19	-77	-191	-98	-161	735	-82	29	-24	-118	11	-176	41	-30	77	-144	35	-63	-155	-28	-129	733	-34	-47	-32	-248	-19	-167	25	-36	94	-155	40	19	-27	-112	-169	-180	16	-69	-166	-154	8	732	-65	-30	97	-166	3	19	-38	-47	-168	-216	46	-44	-161	-179	17	805	-54	-111	79	2	-37	-206	11	-161	42	-64	-145	-206	11	-37	-98	-64	-145	787	96	13	-45	-147	7	-198	54	-126	-115	-147	7	2	-79	-126	-115	730	70	-170	19	29	-24	-98	-161	-176	41	-77	-191	-118	11	735	-82	-30	77	-144	35	-47	-32	-28	-129	-167	25	-63	-155	-248	-19	733	-34	-36	94	23	-28	-170	-13	-176	33	-44	-126	-170	-13	-29	-147	-44	-126	712	103	27	-24	-197	9	-192	58	-94	-92	-197	9	-32	-100	-94	-92	702	96
-302	-171	58	-151	-171	716	-151	-46	58	-151	12	69	-151	-46	69	210	-331	-196	54	-171	-202	697	-131	-6	54	-171	13	90	-131	-6	71	214	-7	-206	-67	-31	-206	-82	-31	697	-55	-10	3	-62	-10	-150	-62	130	25	-195	-99	-33	-216	-138	12	661	-24	-27	13	-58	-63	-103	-39	135	-331	-202	54	-131	-196	697	-171	-6	54	-131	13	71	-171	-6	90	214	-321	-150	36	-145	-150	658	-145	-7	36	-145	18	56	-145	-7	56	206	25	-216	-99	12	-195	-138	-33	661	-24	-63	13	-39	-27	-103	-58	135	-18	-241	-98	-9	-241	-149	-9	696	-60	-57	39	-2	-57	-88	-2	147	-7	-206	-55	-10	-206	-82	-10	-150	-67	-31	3	-62	-31	697	-62	130	25	-195	-24	-27	-216	-138	-63	-103	-99	-33	13	-58	12	661	-39	135	-9	42	-12	-78	42	-34	-78	-98	-12	-78	-71	13	-78	-98	13	387	-4	36	22	-109	38	-59	-107	-38	22	-109	-126	16	-107	-38	28	384	25	-216	-24	-63	-195	-138	-27	-103	-99	12	13	-39	-33	661	-58	135	-18	-241	-60	-57	-241	-149	-57	-88	-98	-9	39	-2	-9	696	-2	147	-4	38	22	-107	36	-59	-109	-38	22	-107	-126	28	-109	-38	16	384	14	15	29	-98	15	-84	-98	-42	29	-98	-105	24	-98	-42	24	364
-167	20	-67	-220	-50	-189	748	6	17	-29	-163	-28	-154	13	26	70	-123	25	-51	-169	-25	-151	739	-36	-3	-44	-181	7	-157	27	-109	85	-102	-218	-174	-54	815	26	-44	-145	-162	-37	-8	-47	2	-1	-75	58	-104	-177	-159	9	805	-39	-22	-135	-191	-11	-42	-10	12	-97	-140	136	-166	7	-80	-178	-63	-170	728	21	-16	-28	-145	4	-168	8	-4	83	-122	41	-33	-175	-69	-144	707	-34	-23	-25	-145	-61	-175	11	-14	95	-85	-179	-139	-42	829	-44	-37	-164	-118	13	-48	17	-15	-111	-157	115	-83	-221	-154	-1	794	-72	-21	-181	-96	-15	39	-63	-0	-116	-68	91	11	-34	-179	9	-179	8	12	-116	-185	9	-52	-104	-83	-133	751	100	21	-41	-161	36	-168	27	-138	-49	-132	-13	-44	-53	-39	-117	645	62	-168	11	22	-55	-64	-78	-169	2	-85	-171	-172	17	685	24	-34	71	-166	19	25	-44	-70	-91	-162	30	-79	-174	-169	27	664	-54	-29	109	19	-38	-176	-27	-190	36	-50	-93	-173	-11	-15	-39	-61	-121	684	90	28	-43	-178	11	-191	39	-90	-64	-147	25	-32	-72	-115	-128	706	84	-188	-23	12	-58	-53	-113	-219	20	-72	-128	-148	45	741	6	-43	57	-174	-21	-18	-53	-51	-115	-190	-2	-3	-181	-193	-25	793	-50	20	97
-11	-177	-44	-49	-177	-58	-49	649	-36	-16	10	-24	-16	-80	-24	203	-34	-211	-86	-27	-208	-155	-22	641	-38	10	-9	4	-19	-55	124	188	-289	-194	62	-151	-194	594	-151	-83	71	-47	18	84	-47	150	84	197	-277	-239	16	-150	-111	645	-140	-32	11	-39	17	71	-39	64	101	206	-34	-208	-86	-22	-211	-155	-27	641	-38	-19	-9	124	10	-55	4	188	-92	-219	-37	-14	-219	-148	-14	710	-68	-61	56	72	-61	-22	72	149	-277	-111	16	-140	-239	645	-150	-32	11	-39	17	101	-39	64	71	206	-236	-164	13	-129	-164	633	-129	-43	33	-20	18	70	-20	-24	70	196	17	41	23	-58	41	-40	-58	-47	-2	-74	-124	11	-74	37	11	399	17	45	41	-93	46	-49	-103	43	8	-128	-111	9	-97	28	64	385	17	-145	-10	2	-145	-98	2	-168	-82	24	37	-47	24	555	-47	185	7	-173	-17	-20	-160	-67	-38	-126	-123	-4	-8	-40	51	618	38	166	17	46	41	-103	45	-49	-93	43	8	-97	-111	64	-128	28	9	385	9	40	27	-64	40	-85	-64	62	-38	-165	28	64	-165	6	64	342	7	-160	-17	-38	-173	-67	-20	-126	-123	51	-8	38	-4	618	-40	166	-40	-149	-51	-56	-149	-60	-56	-137	-101	46	21	4	46	620	4	163
-74	-166	-187	20	-166	-10	20	-6	699	-70	-91	-142	-70	-121	-142	120	-63	-172	-191	46	-174	13	44	3	771	-121	-44	-217	-56	-231	-147	153	-88	10	-110	-161	10	-34	-161	50	-160	-189	775	-115	-189	-3	-115	94	-100	-18	-97	-165	3	-41	-177	34	-98	-190	829	-94	-195	45	-239	118	-63	-174	-191	44	-172	13	46	3	771	-56	-44	-147	-121	-231	-217	153	-42	-148	-197	41	-148	4	41	-1	830	-69	-150	-219	-69	-215	-219	177	-100	3	-97	-177	-18	-41	-165	34	-98	-195	829	-239	-190	45	-94	118	-58	-5	-41	-142	-5	-58	-142	40	-163	-182	765	-192	-182	60	-192	111	738	-102	-81	-161	-102	-125	-161	64	-120	-173	-171	-4	-173	53	-4	136	719	-97	-77	-173	-44	-132	-99	8	-99	-194	-139	-34	-159	38	16	81	-118	-206	781	-85	-206	-12	-85	-82	-197	22	-92	-140	22	-10	-140	161	-84	-184	780	-68	-148	35	-70	-158	-173	18	-91	-153	19	8	-280	164	719	-44	-77	-99	-97	-132	-173	8	-99	-159	-139	16	-194	38	-34	81	742	-28	-66	-148	-28	-91	-148	55	-62	-149	-264	-98	-149	29	-98	119	-84	-148	780	-70	-184	35	-68	-158	-173	19	-91	-280	18	8	-153	164	-76	-156	713	-106	-156	50	-106	-155	-156	19	-120	-166	19	16	-166	160
-167	-50	17	-154	20	-189	-29	13	-67	748	-163	26	-220	6	-28	70	-166	-63	-16	-168	7	-170	-28	8	-80	728	-145	-4	-178	21	4	83	11	-179	-185	-83	-34	8	9	-133	-179	12	-52	751	9	-116	-104	100	19	-190	-173	-61	-38	36	-11	-121	-176	-50	-15	684	-27	-93	-39	90	-123	-25	-3	-157	25	-151	-44	27	-51	739	-181	-109	-169	-36	7	85	-122	-69	-23	-175	41	-144	-25	11	-33	707	-145	-14	-175	-34	-61	95	21	-168	-132	-39	-41	27	-13	-117	-161	-138	-44	645	36	-49	-53	62	28	-191	-147	-115	-43	39	25	-128	-178	-90	-32	706	11	-64	-72	84	-102	815	-162	2	-218	26	-37	-1	-174	-44	-8	-75	-54	-145	-47	58	-85	829	-118	-15	-179	-44	13	-111	-139	-37	-48	-157	-42	-164	17	115	-168	-64	-85	685	11	-78	-171	24	22	-169	-172	-34	-55	2	17	71	-188	-53	-72	741	-23	-113	-128	6	12	-219	-148	-43	-58	20	45	57	-104	805	-191	12	-177	-39	-11	-97	-159	-22	-42	-140	9	-135	-10	136	-83	794	-96	-0	-221	-72	-15	-116	-154	-21	39	-68	-1	-181	-63	91	-166	-70	-79	664	19	-91	-174	-54	25	-162	-169	-29	-44	30	27	109	-174	-51	-3	793	-21	-115	-181	-50	-18	-190	-193	20	-53	-2	-25	97
-160	6	-101	-178	6	-58	-178	7	-101	-178	784	12	-178	7	12	33	-76	15	-77	-163	-25	-58	-190	37	-77	-163	802	-68	-190	37	-165	99	-105	-183	-182	11	-183	-12	11	-7	754	-31	-104	-159	-31	23	-159	93	-83	-165	-194	42	-161	-13	9	5	735	-61	-37	-144	-33	-128	-150	113	-76	-25	-77	-190	15	-58	-163	37	-77	-190	802	-165	-163	37	-68	99	-45	4	-86	-144	4	-44	-144	32	-86	-144	658	-148	-144	32	-148	138	-83	-161	-194	9	-165	-13	42	5	735	-33	-37	-150	-61	-128	-144	113	-50	-171	-144	41	-171	14	41	-6	729	-111	-70	-158	-111	-101	-158	162	-105	-183	754	-31	-183	-12	-31	23	-182	11	-104	-159	11	-7	-159	93	-83	-165	735	-61	-161	-13	-33	-128	-194	42	-37	-144	9	5	-150	113	744	-37	-92	-172	-37	-71	-172	37	-92	-172	-203	3	-172	37	3	136	711	-63	-58	-208	8	-88	-98	-18	-58	-208	-168	-9	-98	-18	31	80	-83	-161	735	-33	-165	-13	-61	-128	-194	9	-37	-150	42	5	-144	113	-50	-171	729	-111	-171	14	-111	-101	-144	41	-70	-158	41	-6	-158	162	711	8	-58	-98	-63	-88	-208	-18	-58	-98	-168	31	-208	-18	-9	80	788	-83	1	-155	-83	-93	-155	18	1	-155	-232	-54	-155	18	-54	130
45	-185	-227	-27	-7	46	16	-9	-227	-27	-48	671	16	-9	-83	187	29	-198	-195	-76	-15	60	11	-50	-195	-76	37	629	11	-50	68	141	-158	-56	14	-141	49	-82	-21	31	-92	652	-152	-11	-92	99	-25	118	-151	-94	-34	-144	17	-53	-10	19	-30	684	-157	-43	-58	9	71	108	16	-149	-165	-26	7	8	7	-44	-165	-26	-42	617	7	-44	7	125	12	-215	-159	-34	-1	32	11	-67	-159	-34	-7	710	11	-67	-22	120	-167	-54	38	-135	34	-117	5	71	-82	661	-164	-32	-121	28	19	147	-179	-52	-23	-198	32	-115	-12	43	31	705	-87	27	-135	11	-38	123	-158	-56	-92	652	49	-82	-92	99	14	-141	-152	-11	-21	31	-25	118	-151	-94	-30	684	17	-53	-58	9	-34	-144	-157	-43	-10	19	71	108	-134	787	-140	-34	-98	13	17	-47	-140	-34	3	-56	17	-47	-73	96	-47	807	-118	-39	-144	6	35	-127	-118	-39	-21	-115	35	-127	15	131	-167	-54	-82	661	34	-117	-121	28	38	-135	-164	-32	5	71	19	147	-179	-52	31	705	32	-115	-135	11	-23	-198	-87	27	-12	43	-38	123	-93	762	-190	18	-114	0	23	-82	-190	18	-16	-99	23	-82	-9	163	-49	744	-126	-61	-113	-8	22	-84	-126	-61	29	-90	22	-84	-17	135
-167	20	17	-29	-50	-189	-154	13	-67	-220	-163	-28	748	6	26	70	-123	25	-3	-44	-25	-151	-157	27	-51	-169	-181	7	739	-36	-109	85	11	-34	-185	9	-179	8	-83	-133	-179	9	-52	-104	12	-116	751	100	21	-41	-132	-13	-168	27	-39	-117	-161	36	-44	-53	-138	-49	645	62	-166	7	-16	-28	-63	-170	-168	8	-80	-178	-145	4	728	21	-4	83	-122	41	-23	-25	-69	-144	-175	11	-33	-175	-145	-61	707	-34	-14	95	19	-38	-173	-11	-190	36	-61	-121	-176	-27	-15	-39	-50	-93	684	90	28	-43	-147	25	-191	39	-115	-128	-178	11	-32	-72	-90	-64	706	84	-102	-218	-162	-37	815	26	2	-1	-174	-54	-8	-47	-44	-145	-75	58	-104	-177	-191	-11	805	-39	12	-97	-159	9	-42	-10	-22	-135	-140	136	-168	11	-85	-171	-64	-78	685	24	22	-55	-172	17	-169	2	-34	71	-166	19	-79	-174	-70	-91	664	-54	25	-44	-169	27	-162	30	-29	109	-85	-179	-118	13	829	-44	-15	-111	-139	-42	-48	17	-37	-164	-157	115	-83	-221	-96	-15	794	-72	-0	-116	-154	-1	39	-63	-21	-181	-68	91	-188	-23	-72	-128	-53	-113	741	6	12	-58	-148	45	-219	20	-43	57	-174	-21	-3	-181	-51	-115	793	-50	-18	-53	-193	-25	-190	-2	20	97
-11	-177	-36	-16	-177	-58	-16	-80	-44	-49	10	-24	-49	649	-24	203	-34	-211	-38	10	-208	-155	-19	-55	-86	-27	-9	4	-22	641	124	188	17	41	-2	-74	41	-40	-74	37	23	-58	-124	11	-58	-47	11	399	17	45	8	-128	46	-49	-97	28	41	-93	-111	9	-103	43	64	385	-34	-208	-38	-19	-211	-155	10	-55	-86	-22	-9	124	-27	641	4	188	-92	-219	-68	-61	-219	-148	-61	-22	-37	-14	56	72	-14	710	72	149	17	46	8	-97	45	-49	-128	28	41	-103	-111	64	-93	43	9	385	9	40	-38	-165	40	-85	-165	6	27	-64	28	64	-64	62	64	342	-289	-194	71	-47	-194	594	-47	150	62	-151	18	84	-151	-83	84	197	-277	-239	11	-39	-111	645	-39	64	16	-150	17	71	-140	-32	101	206	17	-145	-82	24	-145	-98	24	555	-10	2	37	-47	2	-168	-47	185	7	-173	-123	-4	-160	-67	51	618	-17	-20	-8	-40	-38	-126	38	166	-277	-111	11	-39	-239	645	-39	64	16	-140	17	101	-150	-32	71	206	-236	-164	33	-20	-164	633	-20	-24	13	-129	18	70	-129	-43	70	196	7	-160	-123	51	-173	-67	-4	618	-17	-38	-8	38	-20	-126	-40	166	-40	-149	-101	46	-149	-60	46	620	-51	-56	21	4	-56	-137	4	163
45	-7	-227	16	-185	46	-27	-9	-227	16	-48	-83	-27	-9	671	187	16	7	-165	7	-149	8	-26	-44	-165	7	-42	7	-26	-44	617	125	-158	49	14	-21	-56	-82	-141	31	-92	-92	-152	-25	652	99	-11	118	-167	34	38	5	-54	-117	-135	71	-82	-121	-164	19	661	28	-32	147	29	-15	-195	11	-198	60	-76	-50	-195	11	37	68	-76	-50	629	141	12	-1	-159	11	-215	32	-34	-67	-159	11	-7	-22	-34	-67	710	120	-151	17	-34	-10	-94	-53	-144	19	-30	-58	-157	71	684	9	-43	108	-179	32	-23	-12	-52	-115	-198	43	31	-135	-87	-38	705	11	27	123	-158	49	-92	-92	-56	-82	652	99	14	-21	-152	-25	-141	31	-11	118	-167	34	-82	-121	-54	-117	661	28	38	5	-164	19	-135	71	-32	147	-134	-98	-140	17	787	13	-34	-47	-140	17	3	-73	-34	-47	-56	96	-93	-114	-190	23	762	0	18	-82	-190	23	-16	-9	18	-82	-99	163	-151	17	-30	-58	-94	-53	684	9	-34	-10	-157	71	-144	19	-43	108	-179	32	31	-135	-52	-115	705	11	-23	-12	-87	-38	-198	43	27	123	-47	-144	-118	35	807	6	-39	-127	-118	35	-21	15	-39	-127	-115	131	-49	-113	-126	22	744	-8	-61	-84	-126	22	29	-17	-61	-84	-90	135
177	166	127	121	166	132	121	128	127	121	92	119	121	128	119	248	174	149	100	111	151	146	112	144	100	111	108	134	112	144	169	249	137	130	124	132	130	64	132	165	103	84	133	98	84	365	98	235	144	118	81	113	79	62	136	147	77	90	115	108	135	385	206	220	174	151	100	112	149	146	111	144	100	112	108	169	111	144	134	249	166	177	89	95	177	138	95	120	89	95	206	149	95	120	149	255	144	79	81	136	118	62	113	147	77	135	115	206	90	385	108	220	135	88	29	130	88	72	130	161	88	99	197	139	99	374	139	246	137	130	103	84	130	64	84	365	124	132	133	98	132	165	98	235	144	118	77	90	79	62	135	385	81	113	115	108	136	147	206	220	87	96	161	71	96	387	71	185	161	71	136	96	71	185	96	243	80	87	137	50	120	362	72	194	137	50	104	131	72	194	186	238	144	79	77	135	118	62	90	385	81	136	115	206	113	147	108	220	135	88	88	99	88	72	99	374	29	130	197	139	130	161	139	246	80	120	137	72	87	362	50	194	137	72	104	186	50	194	131	238	78	134	132	61	134	343	61	201	132	61	153	122	61	201	122	218
866	-50	-50	-188	-13	-137	-137	-6	-50	-188	-188	-45	-137	-6	-6	61	-45	703	-138	-59	-131	-52	15	-187	-138	-59	14	-143	15	-187	-1	118	-45	-138	703	-59	-131	15	-52	-187	-138	14	-59	-143	15	-1	-187	118	-99	-84	-84	711	13	-166	-166	-93	23	-188	-188	-47	-4	7	7	80	823	-82	-82	-156	50	-100	-100	-79	-82	-156	-156	16	-100	-79	-79	85	-46	742	-144	-83	-58	-50	28	-179	-144	-83	-18	-236	28	-179	9	135	-46	-144	742	-83	-58	28	-50	-179	-144	-18	-83	-236	28	9	-179	135	-126	-39	-39	813	-11	-149	-149	-89	47	-245	-245	-165	1	21	21	77	-45	-138	-138	14	-131	15	15	-1	703	-59	-59	-143	-52	-187	-187	118	-99	-84	23	-188	13	-166	-4	7	-84	711	-188	-47	-166	-93	7	80	-99	23	-84	-188	13	-4	-166	7	-84	-188	711	-47	-166	7	-93	80	-63	-142	-142	-80	2	45	45	-172	-142	-80	-80	769	45	-172	-172	62	-46	-144	-144	-18	-58	28	28	9	742	-83	-83	-236	-50	-179	-179	135	-126	-39	47	-245	-11	-149	1	21	-39	813	-245	-165	-149	-89	21	77	-126	47	-39	-245	-11	1	-149	21	-39	-245	813	-165	-149	21	-89	77	2	-184	-184	-103	-40	32	32	-143	-184	-103	-103	813	32	-143	-143	140
-52	727	-157	-73	-150	-91	12	-141	-157	-73	5	-115	12	-141	-10	120	844	-91	-117	-162	-30	-108	-156	-0	-117	-162	-148	-7	-156	-0	23	102	-132	-108	-41	739	19	-190	-156	-62	21	-209	-205	-60	-27	8	44	74	-113	-173	780	-58	-147	25	-79	-190	-170	12	-72	-118	22	-17	-123	137	-69	793	-151	-39	-133	-96	20	-224	-151	-39	35	-133	20	-224	-24	134	833	-62	-63	-154	-41	-144	-147	-23	-63	-154	-98	13	-147	-23	-38	29	-129	-28	-28	794	-5	-191	-171	-52	35	-241	-221	-164	-43	40	32	88	-39	-119	762	-69	-135	24	-75	-153	-169	-36	-36	-225	53	-17	-194	144	-132	-108	21	-209	19	-190	-27	8	-41	739	-205	-60	-156	-62	44	74	-113	-173	-170	12	-147	25	22	-17	780	-58	-72	-118	-79	-190	-123	137	-33	-176	-184	-53	-45	36	19	-173	-184	-53	-63	807	19	-173	-114	87	-142	21	-48	-202	20	-32	-165	-14	-48	-202	770	-42	-165	-14	-74	55	-129	-28	35	-241	-5	-191	-43	40	-28	794	-221	-164	-171	-52	32	88	-39	-119	-169	-36	-135	24	53	-17	762	-69	-36	-225	-75	-153	-194	144	-11	-158	-135	-133	-85	55	14	-125	-135	-133	-13	720	14	-125	-103	70	-140	20	-77	-191	65	-37	-143	8	-77	-191	682	-65	-143	8	-103	100
-52	-157	727	-73	-150	12	-91	-141	-157	5	-73	-115	12	-10	-141	120	-132	-41	-108	739	19	-156	-190	-62	21	-205	-209	-60	-27	44	8	74	844	-117	-91	-162	-30	-156	-108	-0	-117	-148	-162	-7	-156	23	-0	102	-113	780	-173	-58	-147	-79	25	-190	-170	-72	12	-118	22	-123	-17	137	-69	-151	793	-39	-133	20	-96	-224	-151	35	-39	-133	20	-24	-224	134	-129	-28	-28	794	-5	-171	-191	-52	35	-221	-241	-164	-43	32	40	88	833	-63	-62	-154	-41	-147	-144	-23	-63	-98	-154	13	-147	-38	-23	29	-39	762	-119	-69	-135	-75	24	-153	-169	-36	-36	-225	53	-194	-17	144	-132	21	-108	-209	19	-27	-190	8	-41	-205	739	-60	-156	44	-62	74	-33	-184	-176	-53	-45	19	36	-173	-184	-63	-53	807	19	-114	-173	87	-113	-170	-173	12	-147	22	25	-17	780	-72	-58	-118	-79	-123	-190	137	-142	-48	21	-202	20	-165	-32	-14	-48	770	-202	-42	-165	-74	-14	55	-129	35	-28	-241	-5	-43	-191	40	-28	-221	794	-164	-171	32	-52	88	-11	-135	-158	-133	-85	14	55	-125	-135	-13	-133	720	14	-103	-125	70	-39	-169	-119	-36	-135	53	24	-17	762	-36	-69	-225	-75	-194	-153	144	-140	-77	20	-191	65	-143	-37	8	-77	682	-191	-65	-143	-103	8	100
-183	-60	-60	730	14	-202	-202	33	35	-212	-212	15	-38	14	14	71	-88	-166	761	-78	-168	9	-24	-174	-171	-15	-55	-155	3	-15	3	90	-88	761	-166	-78	-168	-24	9	-174	-171	-55	-15	-155	3	3	-15	90	842	-91	-91	-168	2	-169	-169	-16	-29	-148	-148	-21	-126	-8	-8	104	-128	4	4	740	13	-184	-184	-11	-3	-217	-217	-144	-37	22	22	74	-78	-149	733	-21	-142	41	-115	-198	-155	-1	-9	-129	25	-12	-165	130	-78	733	-149	-21	-142	-115	41	-198	-155	-9	-1	-129	25	-165	-12	130	813	-69	-69	-167	-13	-174	-174	-20	-4	-136	-136	17	-71	-45	-45	52	-8	-148	-148	26	-81	-1	-1	-108	-163	-88	-88	777	10	-157	-157	91	-153	18	-44	-219	7	-44	-109	-20	-68	-208	741	-39	-174	23	-4	50	-153	-44	18	-219	7	-109	-44	-20	-68	741	-208	-39	-174	-4	23	50	-80	-202	-202	6	-91	-5	-5	-26	770	-96	-96	-127	31	-126	-126	130	-25	-129	-129	-149	-58	39	39	-85	-91	-72	-72	633	14	-115	-115	72	-149	24	-83	-194	14	-52	-102	6	-75	-174	707	-62	-177	40	-88	121	-149	-83	24	-194	14	-102	-52	6	-75	707	-174	-62	-177	-88	40	121	-106	-161	-161	-4	-121	2	2	-41	816	0	0	-192	-67	-170	-170	130
-195	-258	-258	67	756	-52	-52	-83	-258	67	67	4	-52	-83	-83	195	-225	-71	-1	-92	-172	719	-188	21	-1	-92	-30	21	-188	21	-33	94	-225	-1	-71	-92	-172	-188	719	21	-1	-30	-92	21	-188	-33	21	94	29	-148	-148	8	-198	-70	-70	762	-28	-23	-23	-144	38	-160	-160	120	-241	-285	-285	67	767	-62	-62	-50	-285	67	67	18	-62	-50	-50	230	-224	-66	-47	-96	-163	729	-178	31	-47	-96	-60	33	-178	31	27	88	-224	-47	-66	-96	-163	-178	729	31	-47	-60	-96	33	-178	27	31	88	47	-169	-169	-4	-158	-83	-83	722	-21	-53	-53	-110	12	-109	-109	121	-225	-1	-1	-30	-172	-188	-188	-33	-71	-92	-92	21	719	21	21	94	29	-148	-28	-23	-198	-70	38	-160	-148	8	-23	-144	-70	762	-160	120	29	-28	-148	-23	-198	38	-70	-160	-148	-23	8	-144	-70	-160	762	120	2	20	20	-91	77	-97	-97	-64	20	-91	-91	47	-97	-64	-64	357	-224	-47	-47	-60	-163	-178	-178	27	-66	-96	-96	33	729	31	31	88	47	-169	-21	-53	-158	-83	12	-109	-169	-4	-53	-110	-83	722	-109	121	47	-21	-169	-53	-158	12	-83	-109	-169	-53	-4	-110	-83	-109	722	121	14	35	35	-126	91	-126	-126	-30	35	-126	-126	16	-126	-30	-30	404
-208	-54	-11	-101	-107	731	-221	53	-11	-101	-64	54	-221	53	-51	100	-197	-300	-299	73	769	-112	13	-87	-299	73	52	9	13	-87	48	169	28	-152	-141	-41	-168	-26	-93	755	-44	-0	-28	-139	5	-114	-123	120	-218	19	-70	-98	-126	-162	664	18	-13	-58	-128	35	-107	-38	51	72	-230	-77	-42	-76	-149	737	-190	58	-42	-76	-68	28	-190	58	-15	113	-216	-264	-248	39	765	-70	-32	-87	-248	39	39	18	-32	-87	28	197	47	-167	-148	-0	-182	-90	-111	705	-32	-57	-15	-20	11	-64	-135	99	-245	-36	-36	-136	-133	-194	707	31	-53	-50	-119	40	-103	0	86	81	28	-152	-44	-0	-168	-26	5	-114	-141	-41	-28	-139	-93	755	-123	120	-218	19	-13	-58	-126	-162	-107	-38	-70	-98	-128	35	664	18	51	72	5	33	35	-113	54	-59	-91	-67	35	-113	-88	6	-91	-67	0	362	45	-32	-165	-5	-97	0	-102	-134	-165	-5	31	-154	-102	-134	663	197	47	-167	-32	-57	-182	-90	11	-64	-148	-0	-15	-20	-111	705	-135	99	-245	-36	-53	-50	-133	-194	-103	0	-36	-136	-119	40	707	31	86	81	1	12	53	-103	55	-112	-102	-44	53	-103	-71	-18	-102	-44	-3	369	38	-29	-149	-19	-141	-34	-123	-135	-149	-19	43	-102	-123	-135	765	153
-208	-11	-54	-101	-107	-221	731	53	-11	-64	-101	54	-221	-51	53	100	28	-141	-152	-41	-168	-93	-26	755	-44	-28	-0	-139	5	-123	-114	120	-197	-299	-300	73	769	13	-112	-87	-299	52	73	9	13	48	-87	169	-218	-70	19	-98	-126	664	-162	18	-13	-128	-58	35	-107	51	-38	72	-230	-42	-77	-76	-149	-190	737	58	-42	-68	-76	28	-190	-15	58	113	47	-148	-167	-0	-182	-111	-90	705	-32	-15	-57	-20	11	-135	-64	99	-216	-248	-264	39	765	-32	-70	-87	-248	39	39	18	-32	28	-87	197	-245	-36	-36	-136	-133	707	-194	31	-53	-119	-50	40	-103	86	0	81	28	-44	-152	-0	-168	5	-26	-114	-141	-28	-41	-139	-93	-123	755	120	5	35	33	-113	54	-91	-59	-67	35	-88	-113	6	-91	0	-67	362	-218	-13	19	-58	-126	-107	-162	-38	-70	-128	-98	35	664	51	18	72	45	-165	-32	-5	-97	-102	0	-134	-165	31	-5	-154	-102	663	-134	197	47	-32	-167	-57	-182	11	-90	-64	-148	-15	-0	-20	-111	-135	705	99	1	53	12	-103	55	-102	-112	-44	53	-71	-103	-18	-102	-3	-44	369	-245	-53	-36	-50	-133	-103	-194	0	-36	-119	-136	40	707	86	31	81	38	-149	-29	-19	-141	-123	-34	-135	-149	43	-19	-102	-123	765	-135	153
4	-148	-148	-64	-173	-51	-51	668	-18	-7	-7	-80	59	-52	-52	182	-220	-16	-96	-98	-143	-155	669	-22	32	-52	-39	58	-115	-12	123	150	-220	-96	-16	-98	-143	669	-155	-22	32	-39	-52	58	-115	123	-12	150	-226	-280	-280	31	730	-29	-29	-99	-147	45	45	15	28	38	38	186	20	-183	-183	-29	-185	-127	-127	666	-3	-13	-13	110	50	-43	-43	169	-197	-98	-36	-68	-192	-158	706	27	-19	-63	-2	70	-72	-38	64	139	-197	-36	-98	-68	-192	706	-158	27	-19	-2	-63	70	-72	64	-38	139	-165	-225	-225	17	720	-62	-62	-104	-110	40	40	14	-18	3	3	197	16	35	35	-79	57	-51	-51	4	20	-102	-102	-26	-88	8	8	379	34	8	-126	20	-115	30	-38	-126	-158	-18	6	-127	-54	-82	618	194	34	-126	8	20	-115	-38	30	-126	-158	6	-18	-127	-54	618	-82	194	-172	-14	-14	-26	-64	-134	-134	10	-74	-126	-126	47	663	53	53	120	14	25	25	-88	60	-64	-64	62	55	-116	-116	-24	-101	11	11	374	21	-17	-109	0	-125	6	-44	-80	-194	-45	86	3	-88	-132	627	156	21	-109	-17	0	-125	-44	6	-80	-194	86	-45	3	-88	627	-132	156	-169	-59	-59	-24	-35	-123	-123	-10	-48	-124	-124	42	680	73	73	94
-52	-157	-157	5	-150	12	12	-10	727	-73	-73	-115	-91	-141	-141	120	-132	-41	21	-205	19	-156	-27	44	-108	739	-209	-60	-190	-62	8	74	-132	21	-41	-205	19	-27	-156	44	-108	-209	739	-60	-190	8	-62	74	-33	-184	-184	-63	-45	19	19	-114	-176	-53	-53	807	36	-173	-173	87	-69	-151	-151	35	-133	20	20	-24	793	-39	-39	-133	-96	-224	-224	134	-129	-28	35	-221	-5	-171	-43	32	-28	794	-241	-164	-191	-52	40	88	-129	35	-28	-221	-5	-43	-171	32	-28	-241	794	-164	-191	40	-52	88	-11	-135	-135	-13	-85	14	14	-103	-158	-133	-133	720	55	-125	-125	70	844	-117	-117	-148	-30	-156	-156	23	-91	-162	-162	-7	-108	-0	-0	102	-113	780	-170	-72	-147	-79	22	-123	-173	-58	12	-118	25	-190	-17	137	-113	-170	780	-72	-147	22	-79	-123	-173	12	-58	-118	25	-17	-190	137	-142	-48	-48	770	20	-165	-165	-74	21	-202	-202	-42	-32	-14	-14	55	833	-63	-63	-98	-41	-147	-147	-38	-62	-154	-154	13	-144	-23	-23	29	-39	762	-169	-36	-135	-75	53	-194	-119	-69	-36	-225	24	-153	-17	144	-39	-169	762	-36	-135	53	-75	-194	-119	-36	-69	-225	24	-17	-153	144	-140	-77	-77	682	65	-143	-143	-103	20	-191	-191	-65	-37	8	8	100
-183	-60	35	-212	14	-202	-38	14	-60	730	-212	15	-202	33	14	71	-88	-166	-171	-15	-168	9	3	-15	761	-78	-55	-155	-24	-174	3	90	-8	-148	-163	-88	-81	-1	10	-157	-148	26	-88	777	-1	-108	-157	91	-153	18	-68	-208	7	-44	-174	23	-44	-219	741	-39	-109	-20	-4	50	-128	4	-3	-217	13	-184	-37	22	4	740	-217	-144	-184	-11	22	74	-78	-149	-155	-1	-142	41	25	-12	733	-21	-9	-129	-115	-198	-165	130	-25	-129	-91	-72	-58	39	14	-115	-129	-149	-72	633	39	-85	-115	72	-149	24	-75	-174	14	-52	-177	40	-83	-194	707	-62	-102	6	-88	121	-88	761	-171	-55	-168	-24	3	3	-166	-78	-15	-155	9	-174	-15	90	842	-91	-29	-148	2	-169	-126	-8	-91	-168	-148	-21	-169	-16	-8	104	-153	-44	-68	741	7	-109	-174	-4	18	-219	-208	-39	-44	-20	23	50	-80	-202	770	-96	-91	-5	31	-126	-202	6	-96	-127	-5	-26	-126	130	-78	733	-155	-9	-142	-115	25	-165	-149	-21	-1	-129	41	-198	-12	130	813	-69	-4	-136	-13	-174	-71	-45	-69	-167	-136	17	-174	-20	-45	52	-149	-83	-75	707	14	-102	-177	-88	24	-194	-174	-62	-52	6	40	121	-106	-161	816	0	-121	2	-67	-170	-161	-4	0	-192	2	-41	-170	130
-183	35	-60	-212	14	-38	-202	14	-60	-212	730	15	-202	14	33	71	-8	-163	-148	-88	-81	10	-1	-157	-148	-88	26	777	-1	-157	-108	91	-88	-171	-166	-15	-168	3	9	-15	761	-55	-78	-155	-24	3	-174	90	-153	-68	18	-208	7	-174	-44	23	-44	741	-219	-39	-109	-4	-20	50	-128	-3	4	-217	13	-37	-184	22	4	-217	740	-144	-184	22	-11	74	-25	-91	-129	-72	-58	14	39	-115	-129	-72	-149	633	39	-115	-85	72	-78	-155	-149	-1	-142	25	41	-12	733	-9	-21	-129	-115	-165	-198	130	-149	-75	24	-174	14	-177	-52	40	-83	707	-194	-62	-102	-88	6	121	-88	-171	761	-55	-168	3	-24	3	-166	-15	-78	-155	9	-15	-174	90	-153	-68	-44	741	7	-174	-109	-4	18	-208	-219	-39	-44	23	-20	50	842	-29	-91	-148	2	-126	-169	-8	-91	-148	-168	-21	-169	-8	-16	104	-80	770	-202	-96	-91	31	-5	-126	-202	-96	6	-127	-5	-126	-26	130	-78	-155	733	-9	-142	25	-115	-165	-149	-1	-21	-129	41	-12	-198	130	-149	-75	-83	707	14	-177	-102	-88	24	-174	-194	-62	-52	40	6	121	813	-4	-69	-136	-13	-71	-174	-45	-69	-136	-167	17	-174	-45	-20	52	-106	816	-161	0	-121	-67	2	-170	-161	0	-4	-192	2	-170	-41	130
11	-170	-170	-29	-36	43	43	-52	-170	-29	-29	628	43	-52	-52	139	-161	46	-83	-179	27	-17	-70	37	-83	-179	646	-1	-70	37	66	100	-161	-83	46	-179	27	-70	-17	37	-83	646	-179	-1	-70	66	37	100	-112	-153	-153	-9	-79	27	27	-9	712	-43	-43	-115	16	-40	-40	131	-7	-129	-129	-50	4	8	8	-56	-129	-50	-50	648	8	-56	-56	152	-168	29	-34	-181	40	-6	-128	43	-34	-181	696	-43	-128	43	6	161	-168	-34	29	-181	40	-128	-6	43	-34	696	-181	-43	-128	6	43	161	-89	-153	-153	-20	-103	40	40	-9	722	31	31	-104	-3	-132	-132	148	-161	-83	-83	646	27	-70	-70	66	46	-179	-179	-1	-17	37	37	100	-112	-153	712	-43	-79	27	16	-40	-153	-9	-43	-115	27	-9	-40	131	-112	712	-153	-43	-79	16	27	-40	-153	-43	-9	-115	27	-40	-9	131	769	-42	-42	-127	47	-154	-154	47	-42	-127	-127	17	-154	47	47	113	-168	-34	-34	696	40	-128	-128	6	29	-181	-181	-43	-6	43	43	161	-89	-153	722	31	-103	40	-3	-132	-153	-20	31	-104	40	-9	-132	148	-89	722	-153	31	-103	-3	40	-132	-153	31	-20	-104	40	-132	-9	148	732	-36	-36	-155	21	-76	-76	1	-36	-155	-155	67	-76	1	1	93
-208	-11	-11	-64	-107	-221	-221	-51	-54	-101	-101	54	731	53	53	100	28	-141	-44	-28	-168	-93	5	-123	-152	-41	-0	-139	-26	755	-114	120	28	-44	-141	-28	-168	5	-93	-123	-152	-0	-41	-139	-26	-114	755	120	5	35	35	-88	54	-91	-91	0	33	-113	-113	6	-59	-67	-67	362	-230	-42	-42	-68	-149	-190	-190	-15	-77	-76	-76	28	737	58	58	113	47	-148	-32	-15	-182	-111	11	-135	-167	-0	-57	-20	-90	705	-64	99	47	-32	-148	-15	-182	11	-111	-135	-167	-57	-0	-20	-90	-64	705	99	1	53	53	-71	55	-102	-102	-3	12	-103	-103	-18	-112	-44	-44	369	-197	-299	-299	52	769	13	13	48	-300	73	73	9	-112	-87	-87	169	-218	-70	-13	-128	-126	664	-107	51	19	-98	-58	35	-162	18	-38	72	-218	-13	-70	-128	-126	-107	664	51	19	-58	-98	35	-162	-38	18	72	45	-165	-165	31	-97	-102	-102	663	-32	-5	-5	-154	0	-134	-134	197	-216	-248	-248	39	765	-32	-32	28	-264	39	39	18	-70	-87	-87	197	-245	-36	-53	-119	-133	707	-103	86	-36	-136	-50	40	-194	31	0	81	-245	-53	-36	-119	-133	-103	707	86	-36	-50	-136	40	-194	0	31	81	38	-149	-149	43	-141	-123	-123	765	-29	-19	-19	-102	-34	-135	-135	153
4	-148	-18	-7	-173	-51	59	-52	-148	-64	-7	-80	-51	668	-52	182	-220	-16	32	-52	-143	-155	-115	-12	-96	-98	-39	58	669	-22	123	150	16	35	20	-102	57	-51	-88	8	35	-79	-102	-26	-51	4	8	379	34	8	-158	-18	-115	30	-54	-82	-126	20	6	-127	-38	-126	618	194	20	-183	-3	-13	-185	-127	50	-43	-183	-29	-13	110	-127	666	-43	169	-197	-98	-19	-63	-192	-158	-72	-38	-36	-68	-2	70	706	27	64	139	14	25	55	-116	60	-64	-101	11	25	-88	-116	-24	-64	62	11	374	21	-17	-194	-45	-125	6	-88	-132	-109	0	86	3	-44	-80	627	156	-220	-96	32	-39	-143	669	-115	123	-16	-98	-52	58	-155	-22	-12	150	-226	-280	-147	45	730	-29	28	38	-280	31	45	15	-29	-99	38	186	34	-126	-158	6	-115	-38	-54	618	8	20	-18	-127	30	-126	-82	194	-172	-14	-74	-126	-64	-134	663	53	-14	-26	-126	47	-134	10	53	120	-197	-36	-19	-2	-192	706	-72	64	-98	-68	-63	70	-158	27	-38	139	-165	-225	-110	40	720	-62	-18	3	-225	17	40	14	-62	-104	3	197	21	-109	-194	86	-125	-44	-88	627	-17	0	-45	3	6	-80	-132	156	-169	-59	-48	-124	-35	-123	680	73	-59	-24	-124	42	-123	-10	73	94
4	-18	-148	-7	-173	59	-51	-52	-148	-7	-64	-80	-51	-52	668	182	16	20	35	-102	57	-88	-51	8	35	-102	-79	-26	-51	8	4	379	-220	32	-16	-52	-143	-115	-155	-12	-96	-39	-98	58	669	123	-22	150	34	-158	8	-18	-115	-54	30	-82	-126	6	20	-127	-38	618	-126	194	20	-3	-183	-13	-185	50	-127	-43	-183	-13	-29	110	-127	-43	666	169	14	55	25	-116	60	-101	-64	11	25	-116	-88	-24	-64	11	62	374	-197	-19	-98	-63	-192	-72	-158	-38	-36	-2	-68	70	706	64	27	139	21	-194	-17	-45	-125	-88	6	-132	-109	86	0	3	-44	627	-80	156	-220	32	-96	-39	-143	-115	669	123	-16	-52	-98	58	-155	-12	-22	150	34	-158	-126	6	-115	-54	-38	618	8	-18	20	-127	30	-82	-126	194	-226	-147	-280	45	730	28	-29	38	-280	45	31	15	-29	38	-99	186	-172	-74	-14	-126	-64	663	-134	53	-14	-126	-26	47	-134	53	10	120	-197	-19	-36	-2	-192	-72	706	64	-98	-63	-68	70	-158	-38	27	139	21	-194	-109	86	-125	-88	-44	627	-17	-45	0	3	6	-132	-80	156	-165	-110	-225	40	720	-18	-62	3	-225	40	17	14	-62	3	-104	197	-169	-48	-59	-124	-35	680	-123	73	-59	-124	-24	42	-123	73	-10	94
140	162	162	93	163	171	171	100	162	93	93	139	171	100	100	239	138	187	139	98	111	150	78	137	139	98	61	125	78	137	346	238	138	139	187	98	111	78	150	137	139	61	98	125	78	346	137	238	98	164	164	80	70	109	109	163	103	57	57	131	384	166	166	238	187	160	160	88	149	174	174	105	160	88	88	122	174	105	105	220	152	119	94	91	111	162	84	123	94	91	147	196	84	123	342	246	152	94	119	91	111	84	162	123	94	147	91	196	84	342	123	246	77	144	144	52	70	121	121	148	121	81	81	197	369	156	156	221	138	139	139	61	111	78	78	346	187	98	98	125	150	137	137	238	98	164	103	57	70	109	384	166	164	80	57	131	109	163	166	238	98	103	164	57	70	384	109	166	164	57	80	131	109	166	163	238	62	55	55	130	357	197	197	120	55	130	130	113	197	120	120	219	152	94	94	147	111	84	84	342	119	91	91	196	162	123	123	246	77	144	121	81	70	121	369	156	144	52	81	197	121	148	156	221	77	121	144	81	70	369	121	156	144	81	52	197	121	156	148	221	171	56	56	126	363	172	172	98	56	126	126	144	172	98	98	224
755	-60	-60	-143	-47	-189	-189	48	-47	-189	-189	48	-193	-6	-6	71	680	-37	-69	-96	-94	-166	-147	26	-94	-166	-147	26	-156	-48	11	82	680	-69	-37	-96	-94	-147	-166	26	-94	-147	-166	26	-156	11	-48	82	718	-42	-42	-45	-91	-122	-122	12	-91	-122	-122	12	-321	-92	-92	166	-55	-171	-171	6	730	-74	-74	-125	-195	10	10	-11	-84	-158	-158	127	-35	-100	-166	21	719	-83	-104	-167	-170	19	25	17	-85	-151	-277	144	-35	-166	-100	21	719	-104	-83	-167	-170	25	19	17	-85	-277	-151	144	-46	-129	-129	-25	833	-78	-78	-168	-224	47	47	14	-216	-197	-197	152	-55	-171	-171	6	-195	10	10	-11	730	-74	-74	-125	-84	-158	-158	127	-35	-100	-166	21	-170	19	25	17	719	-83	-104	-167	-85	-151	-277	144	-35	-166	-100	21	-170	25	19	17	719	-104	-83	-167	-85	-277	-151	144	-46	-129	-129	-25	-224	47	47	14	833	-78	-78	-168	-216	-197	-197	152	-79	2	2	-9	-118	-168	-168	17	-118	-168	-168	17	744	-134	-134	87	-99	-33	29	5	-113	-153	-218	34	-113	-153	-218	34	842	-112	-226	98	-99	29	-33	5	-113	-218	-153	34	-113	-218	-153	34	842	-226	-112	98	-118	11	11	-13	-139	-184	-184	23	-139	-184	-184	23	928	-163	-163	83
-111	772	-158	-42	-146	-35	-23	-126	-146	-35	-23	-126	-11	-82	-17	95	-103	862	-128	-52	-155	-73	8	-132	-155	-73	8	-132	-42	-159	8	102	-77	869	-156	-68	-144	-26	-11	-190	-144	-26	-11	-190	-28	-136	-3	127	-91	830	-197	-86	-130	-33	-23	-159	-130	-33	-23	-159	36	-37	-68	89	-155	-112	40	-169	-69	732	-166	-65	19	-180	-27	16	-154	-30	8	97	-170	-98	19	-161	-77	735	-191	-82	29	-176	-24	41	-118	-30	11	77	-166	-47	3	-168	-44	805	-161	-54	19	-216	-38	46	-179	-111	17	79	-144	-28	35	-129	-63	733	-155	-34	-47	-167	-32	25	-248	-36	-19	94	-155	-112	40	-169	19	-180	-27	16	-69	732	-166	-65	-154	-30	8	97	-170	-98	19	-161	29	-176	-24	41	-77	735	-191	-82	-118	-30	11	77	-166	-47	3	-168	19	-216	-38	46	-44	805	-161	-54	-179	-111	17	79	-144	-28	35	-129	-47	-167	-32	25	-63	733	-155	-34	-248	-36	-19	94	2	-161	-37	42	-206	-64	11	-145	-206	-64	11	-145	-37	787	-98	96	23	-176	-28	33	-170	-44	-13	-126	-170	-44	-13	-126	-29	712	-147	103	13	-198	-45	54	-147	-126	7	-115	-147	-126	7	-115	2	730	-79	70	27	-192	-24	58	-197	-94	9	-92	-197	-94	9	-92	-32	702	-100	96
-111	-158	772	-42	-146	-23	-35	-126	-146	-23	-35	-126	-11	-17	-82	95	-77	-156	869	-68	-144	-11	-26	-190	-144	-11	-26	-190	-28	-3	-136	127	-103	-128	862	-52	-155	8	-73	-132	-155	8	-73	-132	-42	8	-159	102	-91	-197	830	-86	-130	-23	-33	-159	-130	-23	-33	-159	36	-68	-37	89	-155	40	-112	-169	-69	-166	732	-65	19	-27	-180	16	-154	8	-30	97	-166	3	-47	-168	-44	-161	805	-54	19	-38	-216	46	-179	17	-111	79	-170	19	-98	-161	-77	-191	735	-82	29	-24	-176	41	-118	11	-30	77	-144	35	-28	-129	-63	-155	733	-34	-47	-32	-167	25	-248	-19	-36	94	-155	40	-112	-169	19	-27	-180	16	-69	-166	732	-65	-154	8	-30	97	-166	3	-47	-168	19	-38	-216	46	-44	-161	805	-54	-179	17	-111	79	-170	19	-98	-161	29	-24	-176	41	-77	-191	735	-82	-118	11	-30	77	-144	35	-28	-129	-47	-32	-167	25	-63	-155	733	-34	-248	-19	-36	94	2	-37	-161	42	-206	11	-64	-145	-206	11	-64	-145	-37	-98	787	96	13	-45	-198	54	-147	7	-126	-115	-147	7	-126	-115	2	-79	730	70	23	-28	-176	33	-170	-13	-44	-126	-170	-13	-44	-126	-29	-147	712	103	27	-24	-192	58	-197	9	-94	-92	-197	9	-94	-92	-32	-100	702	96
-302	-171	-171	716	58	-151	-151	-46	58	-151	-151	-46	12	69	69	210	-331	-196	-202	697	54	-171	-131	-6	54	-171	-131	-6	13	90	71	214	-331	-202	-196	697	54	-131	-171	-6	54	-131	-171	-6	13	71	90	214	-321	-150	-150	658	36	-145	-145	-7	36	-145	-145	-7	18	56	56	206	-7	-206	-206	-82	-67	-31	-31	697	-55	-10	-10	-150	3	-62	-62	130	25	-195	-216	-138	-99	-33	12	661	-24	-27	-63	-103	13	-58	-39	135	25	-216	-195	-138	-99	12	-33	661	-24	-63	-27	-103	13	-39	-58	135	-18	-241	-241	-149	-98	-9	-9	696	-60	-57	-57	-88	39	-2	-2	147	-7	-206	-206	-82	-55	-10	-10	-150	-67	-31	-31	697	3	-62	-62	130	25	-195	-216	-138	-24	-27	-63	-103	-99	-33	12	661	13	-58	-39	135	25	-216	-195	-138	-24	-63	-27	-103	-99	12	-33	661	13	-39	-58	135	-18	-241	-241	-149	-60	-57	-57	-88	-98	-9	-9	696	39	-2	-2	147	-9	42	42	-34	-12	-78	-78	-98	-12	-78	-78	-98	-71	13	13	387	-4	36	38	-59	22	-109	-107	-38	22	-109	-107	-38	-126	16	28	384	-4	38	36	-59	22	-107	-109	-38	22	-107	-109	-38	-126	28	16	384	14	15	15	-84	29	-98	-98	-42	29	-98	-98	-42	-105	24	24	364
-74	-166	-166	-10	699	-70	-70	-121	-187	20	20	-6	-91	-142	-142	120	-63	-172	-174	13	771	-121	-56	-231	-191	46	44	3	-44	-217	-147	153	-63	-174	-172	13	771	-56	-121	-231	-191	44	46	3	-44	-147	-217	153	-42	-148	-148	4	830	-69	-69	-215	-197	41	41	-1	-150	-219	-219	177	738	-102	-102	-125	-120	-173	-173	53	-81	-161	-161	64	-171	-4	-4	136	719	-97	-44	-132	-99	-194	-159	38	-77	-173	-99	8	-139	-34	16	81	719	-44	-97	-132	-99	-159	-194	38	-77	-99	-173	8	-139	16	-34	81	742	-28	-28	-91	-62	-149	-149	29	-66	-148	-148	55	-264	-98	-98	119	-88	10	10	-34	-160	-189	-189	-3	-110	-161	-161	50	775	-115	-115	94	-100	-18	3	-41	-98	-190	-195	45	-97	-165	-177	34	829	-94	-239	118	-100	3	-18	-41	-98	-195	-190	45	-97	-177	-165	34	829	-239	-94	118	-58	-5	-5	-58	-163	-182	-182	60	-41	-142	-142	40	765	-192	-192	111	-118	-206	-206	-12	-197	22	22	-10	781	-85	-85	-82	-92	-140	-140	161	-84	-184	-148	35	-173	18	19	8	780	-68	-70	-158	-91	-153	-280	164	-84	-148	-184	35	-173	19	18	8	780	-70	-68	-158	-91	-280	-153	164	-76	-156	-156	50	-156	19	19	16	713	-106	-106	-155	-120	-166	-166	160
-167	-50	20	-189	-67	748	-220	6	17	-154	-29	13	-163	26	-28	70	-166	-63	7	-170	-80	728	-178	21	-16	-168	-28	8	-145	-4	4	83	-123	-25	25	-151	-51	739	-169	-36	-3	-157	-44	27	-181	-109	7	85	-122	-69	41	-144	-33	707	-175	-34	-23	-175	-25	11	-145	-14	-61	95	-102	815	-218	26	-174	-44	-54	-145	-162	2	-37	-1	-8	-75	-47	58	-85	829	-179	-44	-139	-37	-42	-164	-118	-15	13	-111	-48	-157	17	115	-104	805	-177	-39	-159	-22	9	-135	-191	12	-11	-97	-42	-140	-10	136	-83	794	-221	-72	-154	-21	-1	-181	-96	-0	-15	-116	39	-68	-63	91	11	-179	-34	8	-179	12	9	-116	-185	-83	9	-133	-52	751	-104	100	19	-190	-38	36	-176	-50	-27	-93	-173	-61	-11	-121	-15	684	-39	90	21	-168	-41	27	-161	-138	36	-49	-132	-39	-13	-117	-44	645	-53	62	28	-191	-43	39	-178	-90	11	-64	-147	-115	25	-128	-32	706	-72	84	-168	-64	11	-78	22	-169	-55	2	-85	685	-171	24	-172	-34	17	71	-188	-53	-23	-113	12	-219	-58	20	-72	741	-128	6	-148	-43	45	57	-166	-70	19	-91	25	-162	-44	30	-79	664	-174	-54	-169	-29	27	109	-174	-51	-21	-115	-18	-190	-53	-2	-3	793	-181	-50	-193	20	-25	97
-167	20	-50	-189	-67	-220	748	6	17	-29	-154	13	-163	-28	26	70	-123	25	-25	-151	-51	-169	739	-36	-3	-44	-157	27	-181	7	-109	85	-166	7	-63	-170	-80	-178	728	21	-16	-28	-168	8	-145	4	-4	83	-122	41	-69	-144	-33	-175	707	-34	-23	-25	-175	11	-145	-61	-14	95	-102	-218	815	26	-174	-54	-44	-145	-162	-37	2	-1	-8	-47	-75	58	-104	-177	805	-39	-159	9	-22	-135	-191	-11	12	-97	-42	-10	-140	136	-85	-179	829	-44	-139	-42	-37	-164	-118	13	-15	-111	-48	17	-157	115	-83	-221	794	-72	-154	-1	-21	-181	-96	-15	-0	-116	39	-63	-68	91	11	-34	-179	8	-179	9	12	-116	-185	9	-83	-133	-52	-104	751	100	21	-41	-168	27	-161	36	-138	-49	-132	-13	-39	-117	-44	-53	645	62	19	-38	-190	36	-176	-27	-50	-93	-173	-11	-61	-121	-15	-39	684	90	28	-43	-191	39	-178	11	-90	-64	-147	25	-115	-128	-32	-72	706	84	-168	11	-64	-78	22	-55	-169	2	-85	-171	685	24	-172	17	-34	71	-166	19	-70	-91	25	-44	-162	30	-79	-174	664	-54	-169	27	-29	109	-188	-23	-53	-113	12	-58	-219	20	-72	-128	741	6	-148	45	-43	57	-174	-21	-51	-115	-18	-53	-190	-2	-3	-181	793	-50	-193	-25	20	97
-11	-177	-177	-58	-44	-49	-49	649	-36	-16	-16	-80	10	-24	-24	203	-34	-211	-208	-155	-86	-27	-22	641	-38	10	-19	-55	-9	4	124	188	-34	-208	-211	-155	-86	-22	-27	641	-38	-19	10	-55	-9	124	4	188	-92	-219	-219	-148	-37	-14	-14	710	-68	-61	-61	-22	56	72	72	149	-289	-194	-194	594	62	-151	-151	-83	71	-47	-47	150	18	84	84	197	-277	-239	-111	645	16	-150	-140	-32	11	-39	-39	64	17	71	101	206	-277	-111	-239	645	16	-140	-150	-32	11	-39	-39	64	17	101	71	206	-236	-164	-164	633	13	-129	-129	-43	33	-20	-20	-24	18	70	70	196	17	41	41	-40	23	-58	-58	-47	-2	-74	-74	37	-124	11	11	399	17	45	46	-49	41	-93	-103	43	8	-128	-97	28	-111	9	64	385	17	46	45	-49	41	-103	-93	43	8	-97	-128	28	-111	64	9	385	9	40	40	-85	27	-64	-64	62	-38	-165	-165	6	28	64	64	342	17	-145	-145	-98	-10	2	2	-168	-82	24	24	555	37	-47	-47	185	7	-173	-160	-67	-17	-20	-38	-126	-123	-4	51	618	-8	-40	38	166	7	-160	-173	-67	-17	-38	-20	-126	-123	51	-4	618	-8	38	-40	166	-40	-149	-149	-60	-51	-56	-56	-137	-101	46	46	620	21	4	4	163
-74	-166	-166	-10	-187	20	20	-6	699	-70	-70	-121	-91	-142	-142	120	-63	-172	-174	13	-191	46	44	3	771	-121	-56	-231	-44	-217	-147	153	-63	-174	-172	13	-191	44	46	3	771	-56	-121	-231	-44	-147	-217	153	-42	-148	-148	4	-197	41	41	-1	830	-69	-69	-215	-150	-219	-219	177	-88	10	10	-34	-110	-161	-161	50	-160	-189	-189	-3	775	-115	-115	94	-100	-18	3	-41	-97	-165	-177	34	-98	-190	-195	45	829	-94	-239	118	-100	3	-18	-41	-97	-177	-165	34	-98	-195	-190	45	829	-239	-94	118	-58	-5	-5	-58	-41	-142	-142	40	-163	-182	-182	60	765	-192	-192	111	738	-102	-102	-125	-81	-161	-161	64	-120	-173	-173	53	-171	-4	-4	136	719	-97	-44	-132	-77	-173	-99	8	-99	-194	-159	38	-139	-34	16	81	719	-44	-97	-132	-77	-99	-173	8	-99	-159	-194	38	-139	16	-34	81	742	-28	-28	-91	-66	-148	-148	55	-62	-149	-149	29	-264	-98	-98	119	-118	-206	-206	-12	781	-85	-85	-82	-197	22	22	-10	-92	-140	-140	161	-84	-184	-148	35	780	-68	-70	-158	-173	18	19	8	-91	-153	-280	164	-84	-148	-184	35	780	-70	-68	-158	-173	19	18	8	-91	-280	-153	164	-76	-156	-156	50	713	-106	-106	-155	-156	19	19	16	-120	-166	-166	160
-167	-50	20	-189	17	-154	-29	13	-67	748	-220	6	-163	26	-28	70	-166	-63	7	-170	-16	-168	-28	8	-80	728	-178	21	-145	-4	4	83	-123	-25	25	-151	-3	-157	-44	27	-51	739	-169	-36	-181	-109	7	85	-122	-69	41	-144	-23	-175	-25	11	-33	707	-175	-34	-145	-14	-61	95	11	-179	-34	8	-185	-83	9	-133	-179	12	9	-116	-52	751	-104	100	19	-190	-38	36	-173	-61	-11	-121	-176	-50	-27	-93	-15	684	-39	90	21	-168	-41	27	-132	-39	-13	-117	-161	-138	36	-49	-44	645	-53	62	28	-191	-43	39	-147	-115	25	-128	-178	-90	11	-64	-32	706	-72	84	-102	815	-218	26	-162	2	-37	-1	-174	-44	-54	-145	-8	-75	-47	58	-85	829	-179	-44	-118	-15	13	-111	-139	-37	-42	-164	-48	-157	17	115	-104	805	-177	-39	-191	12	-11	-97	-159	-22	9	-135	-42	-140	-10	136	-83	794	-221	-72	-96	-0	-15	-116	-154	-21	-1	-181	39	-68	-63	91	-168	-64	11	-78	-85	685	-171	24	22	-169	-55	2	-172	-34	17	71	-188	-53	-23	-113	-72	741	-128	6	12	-219	-58	20	-148	-43	45	57	-166	-70	19	-91	-79	664	-174	-54	25	-162	-44	30	-169	-29	27	109	-174	-51	-21	-115	-3	793	-181	-50	-18	-190	-53	-2	-193	20	-25	97
-167	20	-50	-189	17	-29	-154	13	-67	-220	748	6	-163	-28	26	70	-123	25	-25	-151	-3	-44	-157	27	-51	-169	739	-36	-181	7	-109	85	-166	7	-63	-170	-16	-28	-168	8	-80	-178	728	21	-145	4	-4	83	-122	41	-69	-144	-23	-25	-175	11	-33	-175	707	-34	-145	-61	-14	95	11	-34	-179	8	-185	9	-83	-133	-179	9	12	-116	-52	-104	751	100	21	-41	-168	27	-132	-13	-39	-117	-161	36	-138	-49	-44	-53	645	62	19	-38	-190	36	-173	-11	-61	-121	-176	-27	-50	-93	-15	-39	684	90	28	-43	-191	39	-147	25	-115	-128	-178	11	-90	-64	-32	-72	706	84	-102	-218	815	26	-162	-37	2	-1	-174	-54	-44	-145	-8	-47	-75	58	-104	-177	805	-39	-191	-11	12	-97	-159	9	-22	-135	-42	-10	-140	136	-85	-179	829	-44	-118	13	-15	-111	-139	-42	-37	-164	-48	17	-157	115	-83	-221	794	-72	-96	-15	-0	-116	-154	-1	-21	-181	39	-63	-68	91	-168	11	-64	-78	-85	-171	685	24	22	-55	-169	2	-172	17	-34	71	-166	19	-70	-91	-79	-174	664	-54	25	-44	-162	30	-169	27	-29	109	-188	-23	-53	-113	-72	-128	741	6	12	-58	-219	20	-148	45	-43	57	-174	-21	-51	-115	-3	-181	793	-50	-18	-53	-190	-2	-193	-25	20	97
-11	-177	-177	-58	-36	-16	-16	-80	-44	-49	-49	649	10	-24	-24	203	-34	-211	-208	-155	-38	10	-19	-55	-86	-27	-22	641	-9	4	124	188	-34	-208	-211	-155	-38	-19	10	-55	-86	-22	-27	641	-9	124	4	188	-92	-219	-219	-148	-68	-61	-61	-22	-37	-14	-14	710	56	72	72	149	17	41	41	-40	-2	-74	-74	37	23	-58	-58	-47	-124	11	11	399	17	45	46	-49	8	-128	-97	28	41	-93	-103	43	-111	9	64	385	17	46	45	-49	8	-97	-128	28	41	-103	-93	43	-111	64	9	385	9	40	40	-85	-38	-165	-165	6	27	-64	-64	62	28	64	64	342	-289	-194	-194	594	71	-47	-47	150	62	-151	-151	-83	18	84	84	197	-277	-239	-111	645	11	-39	-39	64	16	-150	-140	-32	17	71	101	206	-277	-111	-239	645	11	-39	-39	64	16	-140	-150	-32	17	101	71	206	-236	-164	-164	633	33	-20	-20	-24	13	-129	-129	-43	18	70	70	196	17	-145	-145	-98	-82	24	24	555	-10	2	2	-168	37	-47	-47	185	7	-173	-160	-67	-123	-4	51	618	-17	-20	-38	-126	-8	-40	38	166	7	-160	-173	-67	-123	51	-4	618	-17	-38	-20	-126	-8	38	-40	166	-40	-149	-149	-60	-101	46	46	620	-51	-56	-56	-137	21	4	4	163
-160	6	6	-58	-101	-178	-178	7	-101	-178	-178	7	784	12	12	33	-76	15	-25	-58	-77	-163	-190	37	-77	-163	-190	37	802	-68	-165	99	-76	-25	15	-58	-77	-190	-163	37	-77	-190	-163	37	802	-165	-68	99	-45	4	4	-44	-86	-144	-144	32	-86	-144	-144	32	658	-148	-148	138	-105	-183	-183	-12	-182	11	11	-7	754	-31	-31	23	-104	-159	-159	93	-83	-165	-161	-13	-194	42	9	5	735	-61	-33	-128	-37	-144	-150	113	-83	-161	-165	-13	-194	9	42	5	735	-33	-61	-128	-37	-150	-144	113	-50	-171	-171	14	-144	41	41	-6	729	-111	-111	-101	-70	-158	-158	162	-105	-183	-183	-12	754	-31	-31	23	-182	11	11	-7	-104	-159	-159	93	-83	-165	-161	-13	735	-61	-33	-128	-194	42	9	5	-37	-144	-150	113	-83	-161	-165	-13	735	-33	-61	-128	-194	9	42	5	-37	-150	-144	113	-50	-171	-171	14	729	-111	-111	-101	-144	41	41	-6	-70	-158	-158	162	744	-37	-37	-71	-92	-172	-172	37	-92	-172	-172	37	-203	3	3	136	711	-63	8	-88	-58	-208	-98	-18	-58	-208	-98	-18	-168	-9	31	80	711	8	-63	-88	-58	-98	-208	-18	-58	-98	-208	-18	-168	31	-9	80	788	-83	-83	-93	1	-155	-155	18	1	-155	-155	18	-232	-54	-54	130
45	-185	-7	46	-227	-27	16	-9	-227	-27	16	-9	-48	671	-83	187	29	-198	-15	60	-195	-76	11	-50	-195	-76	11	-50	37	629	68	141	16	-149	7	8	-165	-26	7	-44	-165	-26	7	-44	-42	617	7	125	12	-215	-1	32	-159	-34	11	-67	-159	-34	11	-67	-7	710	-22	120	-158	-56	49	-82	14	-141	-21	31	-92	652	-92	99	-152	-11	-25	118	-151	-94	17	-53	-34	-144	-10	19	-30	684	-58	9	-157	-43	71	108	-167	-54	34	-117	38	-135	5	71	-82	661	-121	28	-164	-32	19	147	-179	-52	32	-115	-23	-198	-12	43	31	705	-135	11	-87	27	-38	123	-158	-56	49	-82	-92	652	-92	99	14	-141	-21	31	-152	-11	-25	118	-151	-94	17	-53	-30	684	-58	9	-34	-144	-10	19	-157	-43	71	108	-167	-54	34	-117	-82	661	-121	28	38	-135	5	71	-164	-32	19	147	-179	-52	32	-115	31	705	-135	11	-23	-198	-12	43	-87	27	-38	123	-134	787	-98	13	-140	-34	17	-47	-140	-34	17	-47	3	-56	-73	96	-47	807	-144	6	-118	-39	35	-127	-118	-39	35	-127	-21	-115	15	131	-93	762	-114	0	-190	18	23	-82	-190	18	23	-82	-16	-99	-9	163	-49	744	-113	-8	-126	-61	22	-84	-126	-61	22	-84	29	-90	-17	135
45	-7	-185	46	-227	16	-27	-9	-227	16	-27	-9	-48	-83	671	187	16	7	-149	8	-165	7	-26	-44	-165	7	-26	-44	-42	7	617	125	29	-15	-198	60	-195	11	-76	-50	-195	11	-76	-50	37	68	629	141	12	-1	-215	32	-159	11	-34	-67	-159	11	-34	-67	-7	-22	710	120	-158	49	-56	-82	14	-21	-141	31	-92	-92	652	99	-152	-25	-11	118	-167	34	-54	-117	38	5	-135	71	-82	-121	661	28	-164	19	-32	147	-151	17	-94	-53	-34	-10	-144	19	-30	-58	684	9	-157	71	-43	108	-179	32	-52	-115	-23	-12	-198	43	31	-135	705	11	-87	-38	27	123	-158	49	-56	-82	-92	-92	652	99	14	-21	-141	31	-152	-25	-11	118	-167	34	-54	-117	-82	-121	661	28	38	5	-135	71	-164	19	-32	147	-151	17	-94	-53	-30	-58	684	9	-34	-10	-144	19	-157	71	-43	108	-179	32	-52	-115	31	-135	705	11	-23	-12	-198	43	-87	-38	27	123	-134	-98	787	13	-140	17	-34	-47	-140	17	-34	-47	3	-73	-56	96	-93	-114	762	0	-190	23	18	-82	-190	23	18	-82	-16	-9	-99	163	-47	-144	807	6	-118	35	-39	-127	-118	35	-39	-127	-21	15	-115	131	-49	-113	744	-8	-126	22	-61	-84	-126	22	-61	-84	29	-17	-90	135
177	166	166	132	127	121	121	128	127	121	121	128	92	119	119	248	174	149	151	146	100	111	112	144	100	111	112	144	108	134	169	249	174	151	149	146	100	112	111	144	100	112	111	144	108	169	134	249	166	177	177	138	89	95	95	120	89	95	95	120	206	149	149	255	137	130	130	64	124	132	132	165	103	84	84	365	133	98	98	235	144	118	79	62	81	113	136	147	77	90	135	385	115	108	206	220	144	79	118	62	81	136	113	147	77	135	90	385	115	206	108	220	135	88	88	72	29	130	130	161	88	99	99	374	197	139	139	246	137	130	130	64	103	84	84	365	124	132	132	165	133	98	98	235	144	118	79	62	77	90	135	385	81	113	136	147	115	108	206	220	144	79	118	62	77	135	90	385	81	136	113	147	115	206	108	220	135	88	88	72	88	99	99	374	29	130	130	161	197	139	139	246	87	96	96	387	161	71	71	185	161	71	71	185	136	96	96	243	80	87	120	362	137	50	72	194	137	50	72	194	104	131	186	238	80	120	87	362	137	72	50	194	137	72	50	194	104	186	131	238	78	134	134	343	132	61	61	201	132	61	61	201	153	122	122	218
866	-50	-13	-137	-50	-188	-137	-6	-50	-188	-137	-6	-188	-45	-6	61	-45	703	-131	-52	-138	-59	15	-187	-138	-59	15	-187	14	-143	-1	118	823	-82	50	-100	-82	-156	-100	-79	-82	-156	-100	-79	-156	16	-79	85	-46	742	-58	-50	-144	-83	28	-179	-144	-83	28	-179	-18	-236	9	135	-45	-138	-131	15	703	-59	-52	-187	-138	14	15	-1	-59	-143	-187	118	-99	-84	13	-166	-84	711	-166	-93	23	-188	-4	7	-188	-47	7	80	-46	-144	-58	28	742	-83	-50	-179	-144	-18	28	9	-83	-236	-179	135	-126	-39	-11	-149	-39	813	-149	-89	47	-245	1	21	-245	-165	21	77	-45	-138	-131	15	-138	14	15	-1	703	-59	-52	-187	-59	-143	-187	118	-99	-84	13	-166	23	-188	-4	7	-84	711	-166	-93	-188	-47	7	80	-46	-144	-58	28	-144	-18	28	9	742	-83	-50	-179	-83	-236	-179	135	-126	-39	-11	-149	47	-245	1	21	-39	813	-149	-89	-245	-165	21	77	-99	23	13	-4	-84	-188	-166	7	-84	-188	-166	7	711	-47	-93	80	-63	-142	2	45	-142	-80	45	-172	-142	-80	45	-172	-80	769	-172	62	-126	47	-11	1	-39	-245	-149	21	-39	-245	-149	21	813	-165	-89	77	2	-184	-40	32	-184	-103	32	-143	-184	-103	32	-143	-103	813	-143	140
-52	727	-150	-91	-157	-73	12	-141	-157	-73	12	-141	5	-115	-10	120	844	-91	-30	-108	-117	-162	-156	-0	-117	-162	-156	-0	-148	-7	23	102	-69	793	-133	-96	-151	-39	20	-224	-151	-39	20	-224	35	-133	-24	134	833	-62	-41	-144	-63	-154	-147	-23	-63	-154	-147	-23	-98	13	-38	29	-132	-108	19	-190	-41	739	-156	-62	21	-209	-27	8	-205	-60	44	74	-113	-173	-147	25	780	-58	-79	-190	-170	12	22	-17	-72	-118	-123	137	-129	-28	-5	-191	-28	794	-171	-52	35	-241	-43	40	-221	-164	32	88	-39	-119	-135	24	762	-69	-75	-153	-169	-36	53	-17	-36	-225	-194	144	-132	-108	19	-190	21	-209	-27	8	-41	739	-156	-62	-205	-60	44	74	-113	-173	-147	25	-170	12	22	-17	780	-58	-79	-190	-72	-118	-123	137	-129	-28	-5	-191	35	-241	-43	40	-28	794	-171	-52	-221	-164	32	88	-39	-119	-135	24	-169	-36	53	-17	762	-69	-75	-153	-36	-225	-194	144	-33	-176	-45	36	-184	-53	19	-173	-184	-53	19	-173	-63	807	-114	87	-142	21	20	-32	-48	-202	-165	-14	-48	-202	-165	-14	770	-42	-74	55	-11	-158	-85	55	-135	-133	14	-125	-135	-133	14	-125	-13	720	-103	70	-140	20	65	-37	-77	-191	-143	8	-77	-191	-143	8	682	-65	-103	100
-195	-258	756	-52	-258	67	-52	-83	-258	67	-52	-83	67	4	-83	195	-225	-71	-172	719	-1	-92	-188	21	-1	-92	-188	21	-30	21	-33	94	-241	-285	767	-62	-285	67	-62	-50	-285	67	-62	-50	67	18	-50	230	-224	-66	-163	729	-47	-96	-178	31	-47	-96	-178	31	-60	33	27	88	-225	-1	-172	-188	-71	-92	719	21	-1	-30	-188	-33	-92	21	21	94	29	-148	-198	-70	-148	8	-70	762	-28	-23	38	-160	-23	-144	-160	120	-224	-47	-163	-178	-66	-96	729	31	-47	-60	-178	27	-96	33	31	88	47	-169	-158	-83	-169	-4	-83	722	-21	-53	12	-109	-53	-110	-109	121	-225	-1	-172	-188	-1	-30	-188	-33	-71	-92	719	21	-92	21	21	94	29	-148	-198	-70	-28	-23	38	-160	-148	8	-70	762	-23	-144	-160	120	-224	-47	-163	-178	-47	-60	-178	27	-66	-96	729	31	-96	33	31	88	47	-169	-158	-83	-21	-53	12	-109	-169	-4	-83	722	-53	-110	-109	121	29	-28	-198	38	-148	-23	-70	-160	-148	-23	-70	-160	8	-144	762	120	2	20	77	-97	20	-91	-97	-64	20	-91	-97	-64	-91	47	-64	357	47	-21	-158	12	-169	-53	-83	-109	-169	-53	-83	-109	-4	-110	722	121	14	35	91	-126	35	-126	-126	-30	35	-126	-126	-30	-126	16	-30	404
-208	-54	-107	731	-11	-101	-221	53	-11	-101	-221	53	-64	54	-51	100	-197	-300	769	-112	-299	73	13	-87	-299	73	13	-87	52	9	48	169	-230	-77	-149	737	-42	-76	-190	58	-42	-76	-190	58	-68	28	-15	113	-216	-264	765	-70	-248	39	-32	-87	-248	39	-32	-87	39	18	28	197	28	-152	-168	-26	-141	-41	-93	755	-44	-0	5	-114	-28	-139	-123	120	-218	19	-126	-162	-70	-98	664	18	-13	-58	-107	-38	-128	35	51	72	47	-167	-182	-90	-148	-0	-111	705	-32	-57	11	-64	-15	-20	-135	99	-245	-36	-133	-194	-36	-136	707	31	-53	-50	-103	0	-119	40	86	81	28	-152	-168	-26	-44	-0	5	-114	-141	-41	-93	755	-28	-139	-123	120	-218	19	-126	-162	-13	-58	-107	-38	-70	-98	664	18	-128	35	51	72	47	-167	-182	-90	-32	-57	11	-64	-148	-0	-111	705	-15	-20	-135	99	-245	-36	-133	-194	-53	-50	-103	0	-36	-136	707	31	-119	40	86	81	5	33	54	-59	35	-113	-91	-67	35	-113	-91	-67	-88	6	0	362	45	-32	-97	0	-165	-5	-102	-134	-165	-5	-102	-134	31	-154	663	197	1	12	55	-112	53	-103	-102	-44	53	-103	-102	-44	-71	-18	-3	369	38	-29	-141	-34	-149	-19	-123	-135	-149	-19	-123	-135	43	-102	765	153
-52	-157	-150	12	727	-73	-91	-141	-157	5	12	-10	-73	-115	-141	120	-132	-41	19	-156	-108	739	-190	-62	21	-205	-27	44	-209	-60	8	74	-69	-151	-133	20	793	-39	-96	-224	-151	35	20	-24	-39	-133	-224	134	-129	-28	-5	-171	-28	794	-191	-52	35	-221	-43	32	-241	-164	40	88	844	-117	-30	-156	-91	-162	-108	-0	-117	-148	-156	23	-162	-7	-0	102	-113	780	-147	-79	-173	-58	25	-190	-170	-72	22	-123	12	-118	-17	137	833	-63	-41	-147	-62	-154	-144	-23	-63	-98	-147	-38	-154	13	-23	29	-39	762	-135	-75	-119	-69	24	-153	-169	-36	53	-194	-36	-225	-17	144	-132	21	19	-27	-108	-209	-190	8	-41	-205	-156	44	739	-60	-62	74	-33	-184	-45	19	-176	-53	36	-173	-184	-63	19	-114	-53	807	-173	87	-129	35	-5	-43	-28	-241	-191	40	-28	-221	-171	32	794	-164	-52	88	-11	-135	-85	14	-158	-133	55	-125	-135	-13	14	-103	-133	720	-125	70	-113	-170	-147	22	-173	12	25	-17	780	-72	-79	-123	-58	-118	-190	137	-142	-48	20	-165	21	-202	-32	-14	-48	770	-165	-74	-202	-42	-14	55	-39	-169	-135	53	-119	-36	24	-17	762	-36	-75	-194	-69	-225	-153	144	-140	-77	65	-143	20	-191	-37	8	-77	682	-143	-103	-191	-65	8	100
-183	-60	14	-202	-60	730	-202	33	35	-212	-38	14	-212	15	14	71	-88	-166	-168	9	761	-78	-24	-174	-171	-15	3	-15	-55	-155	3	90	-128	4	13	-184	4	740	-184	-11	-3	-217	-37	22	-217	-144	22	74	-78	-149	-142	41	733	-21	-115	-198	-155	-1	25	-12	-9	-129	-165	130	-88	761	-168	-24	-166	-78	9	-174	-171	-55	3	3	-15	-155	-15	90	842	-91	2	-169	-91	-168	-169	-16	-29	-148	-126	-8	-148	-21	-8	104	-78	733	-142	-115	-149	-21	41	-198	-155	-9	25	-165	-1	-129	-12	130	813	-69	-13	-174	-69	-167	-174	-20	-4	-136	-71	-45	-136	17	-45	52	-8	-148	-81	-1	-148	26	-1	-108	-163	-88	10	-157	-88	777	-157	91	-153	18	7	-44	-44	-219	-109	-20	-68	-208	-174	23	741	-39	-4	50	-25	-129	-58	39	-129	-149	39	-85	-91	-72	14	-115	-72	633	-115	72	-149	24	14	-52	-83	-194	-102	6	-75	-174	-177	40	707	-62	-88	121	-153	-44	7	-109	18	-219	-44	-20	-68	741	-174	-4	-208	-39	23	50	-80	-202	-91	-5	-202	6	-5	-26	770	-96	31	-126	-96	-127	-126	130	-149	-83	14	-102	24	-194	-52	6	-75	707	-177	-88	-174	-62	40	121	-106	-161	-121	2	-161	-4	2	-41	816	0	-67	-170	0	-192	-170	130
-208	-11	-107	-221	-54	-101	731	53	-11	-64	-221	-51	-101	54	53	100	28	-141	-168	-93	-152	-41	-26	755	-44	-28	5	-123	-0	-139	-114	120	-230	-42	-149	-190	-77	-76	737	58	-42	-68	-190	-15	-76	28	58	113	47	-148	-182	-111	-167	-0	-90	705	-32	-15	11	-135	-57	-20	-64	99	-197	-299	769	13	-300	73	-112	-87	-299	52	13	48	73	9	-87	169	-218	-70	-126	664	19	-98	-162	18	-13	-128	-107	51	-58	35	-38	72	-216	-248	765	-32	-264	39	-70	-87	-248	39	-32	28	39	18	-87	197	-245	-36	-133	707	-36	-136	-194	31	-53	-119	-103	86	-50	40	0	81	28	-44	-168	5	-152	-0	-26	-114	-141	-28	-93	-123	-41	-139	755	120	5	35	54	-91	33	-113	-59	-67	35	-88	-91	0	-113	6	-67	362	47	-32	-182	11	-167	-57	-90	-64	-148	-15	-111	-135	-0	-20	705	99	1	53	55	-102	12	-103	-112	-44	53	-71	-102	-3	-103	-18	-44	369	-218	-13	-126	-107	19	-58	-162	-38	-70	-128	664	51	-98	35	18	72	45	-165	-97	-102	-32	-5	0	-134	-165	31	-102	663	-5	-154	-134	197	-245	-53	-133	-103	-36	-50	-194	0	-36	-119	707	86	-136	40	31	81	38	-149	-141	-123	-29	-19	-34	-135	-149	43	-123	765	-19	-102	-135	153
4	-148	-173	-51	-148	-64	-51	668	-18	-7	59	-52	-7	-80	-52	182	-220	-16	-143	-155	-96	-98	669	-22	32	-52	-115	-12	-39	58	123	150	20	-183	-185	-127	-183	-29	-127	666	-3	-13	50	-43	-13	110	-43	169	-197	-98	-192	-158	-36	-68	706	27	-19	-63	-72	-38	-2	70	64	139	-220	-96	-143	669	-16	-98	-155	-22	32	-39	-115	123	-52	58	-12	150	-226	-280	730	-29	-280	31	-29	-99	-147	45	28	38	45	15	38	186	-197	-36	-192	706	-98	-68	-158	27	-19	-2	-72	64	-63	70	-38	139	-165	-225	720	-62	-225	17	-62	-104	-110	40	-18	3	40	14	3	197	16	35	57	-51	35	-79	-51	4	20	-102	-88	8	-102	-26	8	379	34	8	-115	30	-126	20	-38	-126	-158	-18	-54	-82	6	-127	618	194	14	25	60	-64	25	-88	-64	62	55	-116	-101	11	-116	-24	11	374	21	-17	-125	6	-109	0	-44	-80	-194	-45	-88	-132	86	3	627	156	34	-126	-115	-38	8	20	30	-126	-158	6	-54	618	-18	-127	-82	194	-172	-14	-64	-134	-14	-26	-134	10	-74	-126	663	53	-126	47	53	120	21	-109	-125	-44	-17	0	6	-80	-194	86	-88	627	-45	3	-132	156	-169	-59	-35	-123	-59	-24	-123	-10	-48	-124	680	73	-124	42	73	94
-52	-157	-150	12	-157	5	12	-10	727	-73	-91	-141	-73	-115	-141	120	-132	-41	19	-156	21	-205	-27	44	-108	739	-190	-62	-209	-60	8	74	-69	-151	-133	20	-151	35	20	-24	793	-39	-96	-224	-39	-133	-224	134	-129	-28	-5	-171	35	-221	-43	32	-28	794	-191	-52	-241	-164	40	88	-132	21	19	-27	-41	-205	-156	44	-108	-209	-190	8	739	-60	-62	74	-33	-184	-45	19	-184	-63	19	-114	-176	-53	36	-173	-53	807	-173	87	-129	35	-5	-43	-28	-221	-171	32	-28	-241	-191	40	794	-164	-52	88	-11	-135	-85	14	-135	-13	14	-103	-158	-133	55	-125	-133	720	-125	70	844	-117	-30	-156	-117	-148	-156	23	-91	-162	-108	-0	-162	-7	-0	102	-113	780	-147	-79	-170	-72	22	-123	-173	-58	25	-190	12	-118	-17	137	833	-63	-41	-147	-63	-98	-147	-38	-62	-154	-144	-23	-154	13	-23	29	-39	762	-135	-75	-169	-36	53	-194	-119	-69	24	-153	-36	-225	-17	144	-113	-170	-147	22	780	-72	-79	-123	-173	12	25	-17	-58	-118	-190	137	-142	-48	20	-165	-48	770	-165	-74	21	-202	-32	-14	-202	-42	-14	55	-39	-169	-135	53	762	-36	-75	-194	-119	-36	24	-17	-69	-225	-153	144	-140	-77	65	-143	-77	682	-143	-103	20	-191	-37	8	-191	-65	8	100
-183	-60	14	-202	35	-212	-38	14	-60	730	-202	33	-212	15	14	71	-88	-166	-168	9	-171	-15	3	-15	761	-78	-24	-174	-55	-155	3	90	-128	4	13	-184	-3	-217	-37	22	4	740	-184	-11	-217	-144	22	74	-78	-149	-142	41	-155	-1	25	-12	733	-21	-115	-198	-9	-129	-165	130	-8	-148	-81	-1	-163	-88	10	-157	-148	26	-1	-108	-88	777	-157	91	-153	18	7	-44	-68	-208	-174	23	-44	-219	-109	-20	741	-39	-4	50	-25	-129	-58	39	-91	-72	14	-115	-129	-149	39	-85	-72	633	-115	72	-149	24	14	-52	-75	-174	-177	40	-83	-194	-102	6	707	-62	-88	121	-88	761	-168	-24	-171	-55	3	3	-166	-78	9	-174	-15	-155	-15	90	842	-91	2	-169	-29	-148	-126	-8	-91	-168	-169	-16	-148	-21	-8	104	-78	733	-142	-115	-155	-9	25	-165	-149	-21	41	-198	-1	-129	-12	130	813	-69	-13	-174	-4	-136	-71	-45	-69	-167	-174	-20	-136	17	-45	52	-153	-44	7	-109	-68	741	-174	-4	18	-219	-44	-20	-208	-39	23	50	-80	-202	-91	-5	770	-96	31	-126	-202	6	-5	-26	-96	-127	-126	130	-149	-83	14	-102	-75	707	-177	-88	24	-194	-52	6	-174	-62	40	121	-106	-161	-121	2	816	0	-67	-170	-161	-4	2	-41	0	-192	-170	130
-208	-11	-107	-221	-11	-64	-221	-51	-54	-101	731	53	-101	54	53	100	28	-141	-168	-93	-44	-28	5	-123	-152	-41	-26	755	-0	-139	-114	120	-230	-42	-149	-190	-42	-68	-190	-15	-77	-76	737	58	-76	28	58	113	47	-148	-182	-111	-32	-15	11	-135	-167	-0	-90	705	-57	-20	-64	99	28	-44	-168	5	-141	-28	-93	-123	-152	-0	-26	-114	-41	-139	755	120	5	35	54	-91	35	-88	-91	0	33	-113	-59	-67	-113	6	-67	362	47	-32	-182	11	-148	-15	-111	-135	-167	-57	-90	-64	-0	-20	705	99	1	53	55	-102	53	-71	-102	-3	12	-103	-112	-44	-103	-18	-44	369	-197	-299	769	13	-299	52	13	48	-300	73	-112	-87	73	9	-87	169	-218	-70	-126	664	-13	-128	-107	51	19	-98	-162	18	-58	35	-38	72	-216	-248	765	-32	-248	39	-32	28	-264	39	-70	-87	39	18	-87	197	-245	-36	-133	707	-53	-119	-103	86	-36	-136	-194	31	-50	40	0	81	-218	-13	-126	-107	-70	-128	664	51	19	-58	-162	-38	-98	35	18	72	45	-165	-97	-102	-165	31	-102	663	-32	-5	0	-134	-5	-154	-134	197	-245	-53	-133	-103	-36	-119	707	86	-36	-50	-194	0	-136	40	31	81	38	-149	-141	-123	-149	43	-123	765	-29	-19	-34	-135	-19	-102	-135	153
4	-148	-173	-51	-18	-7	59	-52	-148	-64	-51	668	-7	-80	-52	182	-220	-16	-143	-155	32	-52	-115	-12	-96	-98	669	-22	-39	58	123	150	20	-183	-185	-127	-3	-13	50	-43	-183	-29	-127	666	-13	110	-43	169	-197	-98	-192	-158	-19	-63	-72	-38	-36	-68	706	27	-2	70	64	139	16	35	57	-51	20	-102	-88	8	35	-79	-51	4	-102	-26	8	379	34	8	-115	30	-158	-18	-54	-82	-126	20	-38	-126	6	-127	618	194	14	25	60	-64	55	-116	-101	11	25	-88	-64	62	-116	-24	11	374	21	-17	-125	6	-194	-45	-88	-132	-109	0	-44	-80	86	3	627	156	-220	-96	-143	669	32	-39	-115	123	-16	-98	-155	-22	-52	58	-12	150	-226	-280	730	-29	-147	45	28	38	-280	31	-29	-99	45	15	38	186	-197	-36	-192	706	-19	-2	-72	64	-98	-68	-158	27	-63	70	-38	139	-165	-225	720	-62	-110	40	-18	3	-225	17	-62	-104	40	14	3	197	34	-126	-115	-38	-158	6	-54	618	8	20	30	-126	-18	-127	-82	194	-172	-14	-64	-134	-74	-126	663	53	-14	-26	-134	10	-126	47	53	120	21	-109	-125	-44	-194	86	-88	627	-17	0	6	-80	-45	3	-132	156	-169	-59	-35	-123	-48	-124	680	73	-59	-24	-123	-10	-124	42	73	94
-183	35	14	-38	-60	-212	-202	14	-60	-212	-202	14	730	15	33	71	-8	-163	-81	10	-148	-88	-1	-157	-148	-88	-1	-157	26	777	-108	91	-128	-3	13	-37	4	-217	-184	22	4	-217	-184	22	740	-144	-11	74	-25	-91	-58	14	-129	-72	39	-115	-129	-72	39	-115	-149	633	-85	72	-88	-171	-168	3	-166	-15	9	-15	761	-55	-24	3	-78	-155	-174	90	-153	-68	7	-174	18	-208	-44	23	-44	741	-109	-4	-219	-39	-20	50	-78	-155	-142	25	-149	-1	41	-12	733	-9	-115	-165	-21	-129	-198	130	-149	-75	14	-177	24	-174	-52	40	-83	707	-102	-88	-194	-62	6	121	-88	-171	-168	3	761	-55	-24	3	-166	-15	9	-15	-78	-155	-174	90	-153	-68	7	-174	-44	741	-109	-4	18	-208	-44	23	-219	-39	-20	50	-78	-155	-142	25	733	-9	-115	-165	-149	-1	41	-12	-21	-129	-198	130	-149	-75	14	-177	-83	707	-102	-88	24	-174	-52	40	-194	-62	6	121	842	-29	2	-126	-91	-148	-169	-8	-91	-148	-169	-8	-168	-21	-16	104	-80	770	-91	31	-202	-96	-5	-126	-202	-96	-5	-126	6	-127	-26	130	813	-4	-13	-71	-69	-136	-174	-45	-69	-136	-174	-45	-167	17	-20	52	-106	816	-121	-67	-161	0	2	-170	-161	0	2	-170	-4	-192	-41	130
11	-170	-36	43	-170	-29	43	-52	-170	-29	43	-52	-29	628	-52	139	-161	46	27	-17	-83	-179	-70	37	-83	-179	-70	37	646	-1	66	100	-7	-129	4	8	-129	-50	8	-56	-129	-50	8	-56	-50	648	-56	152	-168	29	40	-6	-34	-181	-128	43	-34	-181	-128	43	696	-43	6	161	-161	-83	27	-70	46	-179	-17	37	-83	646	-70	66	-179	-1	37	100	-112	-153	-79	27	-153	-9	27	-9	712	-43	16	-40	-43	-115	-40	131	-168	-34	40	-128	29	-181	-6	43	-34	696	-128	6	-181	-43	43	161	-89	-153	-103	40	-153	-20	40	-9	722	31	-3	-132	31	-104	-132	148	-161	-83	27	-70	-83	646	-70	66	46	-179	-17	37	-179	-1	37	100	-112	-153	-79	27	712	-43	16	-40	-153	-9	27	-9	-43	-115	-40	131	-168	-34	40	-128	-34	696	-128	6	29	-181	-6	43	-181	-43	43	161	-89	-153	-103	40	722	31	-3	-132	-153	-20	40	-9	31	-104	-132	148	-112	712	-79	16	-153	-43	27	-40	-153	-43	27	-40	-9	-115	-9	131	769	-42	47	-154	-42	-127	-154	47	-42	-127	-154	47	-127	17	47	113	-89	722	-103	-3	-153	31	40	-132	-153	31	40	-132	-20	-104	-9	148	732	-36	21	-76	-36	-155	-76	1	-36	-155	-76	1	-155	67	1	93
4	-18	-173	59	-148	-7	-51	-52	-148	-7	-51	-52	-64	-80	668	182	16	20	57	-88	35	-102	-51	8	35	-102	-51	8	-79	-26	4	379	20	-3	-185	50	-183	-13	-127	-43	-183	-13	-127	-43	-29	110	666	169	14	55	60	-101	25	-116	-64	11	25	-116	-64	11	-88	-24	62	374	-220	32	-143	-115	-16	-52	-155	-12	-96	-39	669	123	-98	58	-22	150	34	-158	-115	-54	8	-18	30	-82	-126	6	-38	618	20	-127	-126	194	-197	-19	-192	-72	-98	-63	-158	-38	-36	-2	706	64	-68	70	27	139	21	-194	-125	-88	-17	-45	6	-132	-109	86	-44	627	0	3	-80	156	-220	32	-143	-115	-96	-39	669	123	-16	-52	-155	-12	-98	58	-22	150	34	-158	-115	-54	-126	6	-38	618	8	-18	30	-82	20	-127	-126	194	-197	-19	-192	-72	-36	-2	706	64	-98	-63	-158	-38	-68	70	27	139	21	-194	-125	-88	-109	86	-44	627	-17	-45	6	-132	0	3	-80	156	-226	-147	730	28	-280	45	-29	38	-280	45	-29	38	31	15	-99	186	-172	-74	-64	663	-14	-126	-134	53	-14	-126	-134	53	-26	47	10	120	-165	-110	720	-18	-225	40	-62	3	-225	40	-62	3	17	14	-104	197	-169	-48	-35	680	-59	-124	-123	73	-59	-124	-123	73	-24	42	-10	94
140	162	163	171	162	93	171	100	162	93	171	100	93	139	100	239	138	187	111	150	139	98	78	137	139	98	78	137	61	125	346	238	187	160	149	174	160	88	174	105	160	88	174	105	88	122	105	220	152	119	111	162	94	91	84	123	94	91	84	123	147	196	342	246	138	139	111	78	187	98	150	137	139	61	78	346	98	125	137	238	98	164	70	109	164	80	109	163	103	57	384	166	57	131	166	238	152	94	111	84	119	91	162	123	94	147	84	342	91	196	123	246	77	144	70	121	144	52	121	148	121	81	369	156	81	197	156	221	138	139	111	78	139	61	78	346	187	98	150	137	98	125	137	238	98	164	70	109	103	57	384	166	164	80	109	163	57	131	166	238	152	94	111	84	94	147	84	342	119	91	162	123	91	196	123	246	77	144	70	121	121	81	369	156	144	52	121	148	81	197	156	221	98	103	70	384	164	57	109	166	164	57	109	166	80	131	163	238	62	55	357	197	55	130	197	120	55	130	197	120	130	113	120	219	77	121	70	369	144	81	121	156	144	81	121	156	52	197	148	221	171	56	363	172	56	126	172	98	56	126	172	98	126	144	98	224
866	-13	-50	-137	-50	-137	-188	-6	-50	-137	-188	-6	-188	-6	-45	61	823	50	-82	-100	-82	-100	-156	-79	-82	-100	-156	-79	-156	-79	16	85	-45	-131	703	-52	-138	15	-59	-187	-138	15	-59	-187	14	-1	-143	118	-46	-58	742	-50	-144	28	-83	-179	-144	28	-83	-179	-18	9	-236	135	-45	-131	-138	15	703	-52	-59	-187	-138	15	14	-1	-59	-187	-143	118	-46	-58	-144	28	742	-50	-83	-179	-144	28	-18	9	-83	-179	-236	135	-99	13	-84	-166	-84	-166	711	-93	23	-4	-188	7	-188	7	-47	80	-126	-11	-39	-149	-39	-149	813	-89	47	1	-245	21	-245	21	-165	77	-45	-131	-138	15	-138	15	14	-1	703	-52	-59	-187	-59	-187	-143	118	-46	-58	-144	28	-144	28	-18	9	742	-50	-83	-179	-83	-179	-236	135	-99	13	-84	-166	23	-4	-188	7	-84	-166	711	-93	-188	7	-47	80	-126	-11	-39	-149	47	1	-245	21	-39	-149	813	-89	-245	21	-165	77	-99	13	23	-4	-84	-166	-188	7	-84	-166	-188	7	711	-93	-47	80	-126	-11	47	1	-39	-149	-245	21	-39	-149	-245	21	813	-89	-165	77	-63	2	-142	45	-142	45	-80	-172	-142	45	-80	-172	-80	-172	769	62	2	-40	-184	32	-184	32	-103	-143	-184	32	-103	-143	-103	-143	813	140
-195	756	-258	-52	-258	-52	67	-83	-258	-52	67	-83	67	-83	4	195	-241	767	-285	-62	-285	-62	67	-50	-285	-62	67	-50	67	-50	18	230	-225	-172	-71	719	-1	-188	-92	21	-1	-188	-92	21	-30	-33	21	94	-224	-163	-66	729	-47	-178	-96	31	-47	-178	-96	31	-60	27	33	88	-225	-172	-1	-188	-71	719	-92	21	-1	-188	-30	-33	-92	21	21	94	-224	-163	-47	-178	-66	729	-96	31	-47	-178	-60	27	-96	31	33	88	29	-198	-148	-70	-148	-70	8	762	-28	38	-23	-160	-23	-160	-144	120	47	-158	-169	-83	-169	-83	-4	722	-21	12	-53	-109	-53	-109	-110	121	-225	-172	-1	-188	-1	-188	-30	-33	-71	719	-92	21	-92	21	21	94	-224	-163	-47	-178	-47	-178	-60	27	-66	729	-96	31	-96	31	33	88	29	-198	-148	-70	-28	38	-23	-160	-148	-70	8	762	-23	-160	-144	120	47	-158	-169	-83	-21	12	-53	-109	-169	-83	-4	722	-53	-109	-110	121	29	-198	-28	38	-148	-70	-23	-160	-148	-70	-23	-160	8	762	-144	120	47	-158	-21	12	-169	-83	-53	-109	-169	-83	-53	-109	-4	722	-110	121	2	77	20	-97	20	-97	-91	-64	20	-97	-91	-64	-91	-64	47	357	14	91	35	-126	35	-126	-126	-30	35	-126	-126	-30	-126	-30	16	404
-52	-150	727	-91	-157	12	-73	-141	-157	12	-73	-141	5	-10	-115	120	-69	-133	793	-96	-151	20	-39	-224	-151	20	-39	-224	35	-24	-133	134	844	-30	-91	-108	-117	-156	-162	-0	-117	-156	-162	-0	-148	23	-7	102	833	-41	-62	-144	-63	-147	-154	-23	-63	-147	-154	-23	-98	-38	13	29	-132	19	-108	-190	-41	-156	739	-62	21	-27	-209	8	-205	44	-60	74	-129	-5	-28	-191	-28	-171	794	-52	35	-43	-241	40	-221	32	-164	88	-113	-147	-173	25	780	-79	-58	-190	-170	22	12	-17	-72	-123	-118	137	-39	-135	-119	24	762	-75	-69	-153	-169	53	-36	-17	-36	-194	-225	144	-132	19	-108	-190	21	-27	-209	8	-41	-156	739	-62	-205	44	-60	74	-129	-5	-28	-191	35	-43	-241	40	-28	-171	794	-52	-221	32	-164	88	-113	-147	-173	25	-170	22	12	-17	780	-79	-58	-190	-72	-123	-118	137	-39	-135	-119	24	-169	53	-36	-17	762	-75	-69	-153	-36	-194	-225	144	-33	-45	-176	36	-184	19	-53	-173	-184	19	-53	-173	-63	-114	807	87	-11	-85	-158	55	-135	14	-133	-125	-135	14	-133	-125	-13	-103	720	70	-142	20	21	-32	-48	-165	-202	-14	-48	-165	-202	-14	770	-74	-42	55	-140	65	20	-37	-77	-143	-191	8	-77	-143	-191	8	682	-103	-65	100
-208	-107	-54	731	-11	-221	-101	53	-11	-221	-101	53	-64	-51	54	100	-230	-149	-77	737	-42	-190	-76	58	-42	-190	-76	58	-68	-15	28	113	-197	769	-300	-112	-299	13	73	-87	-299	13	73	-87	52	48	9	169	-216	765	-264	-70	-248	-32	39	-87	-248	-32	39	-87	39	28	18	197	28	-168	-152	-26	-141	-93	-41	755	-44	5	-0	-114	-28	-123	-139	120	47	-182	-167	-90	-148	-111	-0	705	-32	11	-57	-64	-15	-135	-20	99	-218	-126	19	-162	-70	664	-98	18	-13	-107	-58	-38	-128	51	35	72	-245	-133	-36	-194	-36	707	-136	31	-53	-103	-50	0	-119	86	40	81	28	-168	-152	-26	-44	5	-0	-114	-141	-93	-41	755	-28	-123	-139	120	47	-182	-167	-90	-32	11	-57	-64	-148	-111	-0	705	-15	-135	-20	99	-218	-126	19	-162	-13	-107	-58	-38	-70	664	-98	18	-128	51	35	72	-245	-133	-36	-194	-53	-103	-50	0	-36	707	-136	31	-119	86	40	81	5	54	33	-59	35	-91	-113	-67	35	-91	-113	-67	-88	0	6	362	1	55	12	-112	53	-102	-103	-44	53	-102	-103	-44	-71	-3	-18	369	45	-97	-32	0	-165	-102	-5	-134	-165	-102	-5	-134	31	663	-154	197	38	-141	-29	-34	-149	-123	-19	-135	-149	-123	-19	-135	43	765	-102	153
-52	-150	-157	12	727	-91	-73	-141	-157	12	5	-10	-73	-141	-115	120	-69	-133	-151	20	793	-96	-39	-224	-151	20	35	-24	-39	-224	-133	134	-132	19	-41	-156	-108	-190	739	-62	21	-27	-205	44	-209	8	-60	74	-129	-5	-28	-171	-28	-191	794	-52	35	-43	-221	32	-241	40	-164	88	844	-30	-117	-156	-91	-108	-162	-0	-117	-156	-148	23	-162	-0	-7	102	833	-41	-63	-147	-62	-144	-154	-23	-63	-147	-98	-38	-154	-23	13	29	-113	-147	780	-79	-173	25	-58	-190	-170	22	-72	-123	12	-17	-118	137	-39	-135	762	-75	-119	24	-69	-153	-169	53	-36	-194	-36	-17	-225	144	-132	19	21	-27	-108	-190	-209	8	-41	-156	-205	44	739	-62	-60	74	-129	-5	35	-43	-28	-191	-241	40	-28	-171	-221	32	794	-52	-164	88	-33	-45	-184	19	-176	36	-53	-173	-184	19	-63	-114	-53	-173	807	87	-11	-85	-135	14	-158	55	-133	-125	-135	14	-13	-103	-133	-125	720	70	-113	-147	-170	22	-173	25	12	-17	780	-79	-72	-123	-58	-190	-118	137	-39	-135	-169	53	-119	24	-36	-17	762	-75	-36	-194	-69	-153	-225	144	-142	20	-48	-165	21	-32	-202	-14	-48	-165	770	-74	-202	-14	-42	55	-140	65	-77	-143	20	-37	-191	8	-77	-143	682	-103	-191	8	-65	100
-208	-107	-11	-221	-54	731	-101	53	-11	-221	-64	-51	-101	53	54	100	-230	-149	-42	-190	-77	737	-76	58	-42	-190	-68	-15	-76	58	28	113	28	-168	-141	-93	-152	-26	-41	755	-44	5	-28	-123	-0	-114	-139	120	47	-182	-148	-111	-167	-90	-0	705	-32	11	-15	-135	-57	-64	-20	99	-197	769	-299	13	-300	-112	73	-87	-299	13	52	48	73	-87	9	169	-216	765	-248	-32	-264	-70	39	-87	-248	-32	39	28	39	-87	18	197	-218	-126	-70	664	19	-162	-98	18	-13	-107	-128	51	-58	-38	35	72	-245	-133	-36	707	-36	-194	-136	31	-53	-103	-119	86	-50	0	40	81	28	-168	-44	5	-152	-26	-0	-114	-141	-93	-28	-123	-41	755	-139	120	47	-182	-32	11	-167	-90	-57	-64	-148	-111	-15	-135	-0	705	-20	99	5	54	35	-91	33	-59	-113	-67	35	-91	-88	0	-113	-67	6	362	1	55	53	-102	12	-112	-103	-44	53	-102	-71	-3	-103	-44	-18	369	-218	-126	-13	-107	19	-162	-58	-38	-70	664	-128	51	-98	18	35	72	-245	-133	-53	-103	-36	-194	-50	0	-36	707	-119	86	-136	31	40	81	45	-97	-165	-102	-32	0	-5	-134	-165	-102	31	663	-5	-134	-154	197	38	-141	-149	-123	-29	-34	-19	-135	-149	-123	43	765	-19	-135	-102	153
-183	14	-60	-202	-60	-202	730	33	35	-38	-212	14	-212	14	15	71	-128	13	4	-184	4	-184	740	-11	-3	-37	-217	22	-217	22	-144	74	-88	-168	-166	9	761	-24	-78	-174	-171	3	-15	-15	-55	3	-155	90	-78	-142	-149	41	733	-115	-21	-198	-155	25	-1	-12	-9	-165	-129	130	-88	-168	761	-24	-166	9	-78	-174	-171	3	-55	3	-15	-15	-155	90	-78	-142	733	-115	-149	41	-21	-198	-155	25	-9	-165	-1	-12	-129	130	842	2	-91	-169	-91	-169	-168	-16	-29	-126	-148	-8	-148	-8	-21	104	813	-13	-69	-174	-69	-174	-167	-20	-4	-71	-136	-45	-136	-45	17	52	-8	-81	-148	-1	-148	-1	26	-108	-163	10	-88	-157	-88	-157	777	91	-25	-58	-129	39	-129	39	-149	-85	-91	14	-72	-115	-72	-115	633	72	-153	7	18	-44	-44	-109	-219	-20	-68	-174	-208	23	741	-4	-39	50	-149	14	24	-52	-83	-102	-194	6	-75	-177	-174	40	707	-88	-62	121	-153	7	-44	-109	18	-44	-219	-20	-68	-174	741	-4	-208	23	-39	50	-149	14	-83	-102	24	-52	-194	6	-75	-177	707	-88	-174	40	-62	121	-80	-91	-202	-5	-202	-5	6	-26	770	31	-96	-126	-96	-126	-127	130	-106	-121	-161	2	-161	2	-4	-41	816	-67	0	-170	0	-170	-192	130
4	-173	-148	-51	-148	-51	-64	668	-18	59	-7	-52	-7	-52	-80	182	20	-185	-183	-127	-183	-127	-29	666	-3	50	-13	-43	-13	-43	110	169	-220	-143	-16	-155	-96	669	-98	-22	32	-115	-52	-12	-39	123	58	150	-197	-192	-98	-158	-36	706	-68	27	-19	-72	-63	-38	-2	64	70	139	-220	-143	-96	669	-16	-155	-98	-22	32	-115	-39	123	-52	-12	58	150	-197	-192	-36	706	-98	-158	-68	27	-19	-72	-2	64	-63	-38	70	139	-226	730	-280	-29	-280	-29	31	-99	-147	28	45	38	45	38	15	186	-165	720	-225	-62	-225	-62	17	-104	-110	-18	40	3	40	3	14	197	16	57	35	-51	35	-51	-79	4	20	-88	-102	8	-102	8	-26	379	14	60	25	-64	25	-64	-88	62	55	-101	-116	11	-116	11	-24	374	34	-115	8	30	-126	-38	20	-126	-158	-54	-18	-82	6	618	-127	194	21	-125	-17	6	-109	-44	0	-80	-194	-88	-45	-132	86	627	3	156	34	-115	-126	-38	8	30	20	-126	-158	-54	6	618	-18	-82	-127	194	21	-125	-109	-44	-17	6	0	-80	-194	-88	86	627	-45	-132	3	156	-172	-64	-14	-134	-14	-134	-26	10	-74	663	-126	53	-126	53	47	120	-169	-35	-59	-123	-59	-123	-24	-10	-48	680	-124	73	-124	73	42	94
-52	-150	-157	12	-157	12	5	-10	727	-91	-73	-141	-73	-141	-115	120	-69	-133	-151	20	-151	20	35	-24	793	-96	-39	-224	-39	-224	-133	134	-132	19	-41	-156	21	-27	-205	44	-108	-190	739	-62	-209	8	-60	74	-129	-5	-28	-171	35	-43	-221	32	-28	-191	794	-52	-241	40	-164	88	-132	19	21	-27	-41	-156	-205	44	-108	-190	-209	8	739	-62	-60	74	-129	-5	35	-43	-28	-171	-221	32	-28	-191	-241	40	794	-52	-164	88	-33	-45	-184	19	-184	19	-63	-114	-176	36	-53	-173	-53	-173	807	87	-11	-85	-135	14	-135	14	-13	-103	-158	55	-133	-125	-133	-125	720	70	844	-30	-117	-156	-117	-156	-148	23	-91	-108	-162	-0	-162	-0	-7	102	833	-41	-63	-147	-63	-147	-98	-38	-62	-144	-154	-23	-154	-23	13	29	-113	-147	780	-79	-170	22	-72	-123	-173	25	-58	-190	12	-17	-118	137	-39	-135	762	-75	-169	53	-36	-194	-119	24	-69	-153	-36	-17	-225	144	-113	-147	-170	22	780	-79	-72	-123	-173	25	12	-17	-58	-190	-118	137	-39	-135	-169	53	762	-75	-36	-194	-119	24	-36	-17	-69	-153	-225	144	-142	20	-48	-165	-48	-165	770	-74	21	-32	-202	-14	-202	-14	-42	55	-140	65	-77	-143	-77	-143	682	-103	20	-37	-191	8	-191	8	-65	100
-208	-107	-11	-221	-11	-221	-64	-51	-54	731	-101	53	-101	53	54	100	-230	-149	-42	-190	-42	-190	-68	-15	-77	737	-76	58	-76	58	28	113	28	-168	-141	-93	-44	5	-28	-123	-152	-26	-41	755	-0	-114	-139	120	47	-182	-148	-111	-32	11	-15	-135	-167	-90	-0	705	-57	-64	-20	99	28	-168	-44	5	-141	-93	-28	-123	-152	-26	-0	-114	-41	755	-139	120	47	-182	-32	11	-148	-111	-15	-135	-167	-90	-57	-64	-0	705	-20	99	5	54	35	-91	35	-91	-88	0	33	-59	-113	-67	-113	-67	6	362	1	55	53	-102	53	-102	-71	-3	12	-112	-103	-44	-103	-44	-18	369	-197	769	-299	13	-299	13	52	48	-300	-112	73	-87	73	-87	9	169	-216	765	-248	-32	-248	-32	39	28	-264	-70	39	-87	39	-87	18	197	-218	-126	-70	664	-13	-107	-128	51	19	-162	-98	18	-58	-38	35	72	-245	-133	-36	707	-53	-103	-119	86	-36	-194	-136	31	-50	0	40	81	-218	-126	-13	-107	-70	664	-128	51	19	-162	-58	-38	-98	18	35	72	-245	-133	-53	-103	-36	707	-119	86	-36	-194	-50	0	-136	31	40	81	45	-97	-165	-102	-165	-102	31	663	-32	0	-5	-134	-5	-134	-154	197	38	-141	-149	-123	-149	-123	43	765	-29	-34	-19	-135	-19	-135	-102	153
-183	14	-60	-202	35	-38	-212	14	-60	-202	730	33	-212	14	15	71	-128	13	4	-184	-3	-37	-217	22	4	-184	740	-11	-217	22	-144	74	-88	-168	-166	9	-171	3	-15	-15	761	-24	-78	-174	-55	3	-155	90	-78	-142	-149	41	-155	25	-1	-12	733	-115	-21	-198	-9	-165	-129	130	-8	-81	-148	-1	-163	10	-88	-157	-148	-1	26	-108	-88	-157	777	91	-25	-58	-129	39	-91	14	-72	-115	-129	39	-149	-85	-72	-115	633	72	-153	7	18	-44	-68	-174	-208	23	-44	-109	-219	-20	741	-4	-39	50	-149	14	24	-52	-75	-177	-174	40	-83	-102	-194	6	707	-88	-62	121	-88	-168	761	-24	-171	3	-55	3	-166	9	-78	-174	-15	-15	-155	90	-78	-142	733	-115	-155	25	-9	-165	-149	41	-21	-198	-1	-12	-129	130	842	2	-91	-169	-29	-126	-148	-8	-91	-169	-168	-16	-148	-8	-21	104	813	-13	-69	-174	-4	-71	-136	-45	-69	-174	-167	-20	-136	-45	17	52	-153	7	-44	-109	-68	-174	741	-4	18	-44	-219	-20	-208	23	-39	50	-149	14	-83	-102	-75	-177	707	-88	24	-52	-194	6	-174	40	-62	121	-80	-91	-202	-5	770	31	-96	-126	-202	-5	6	-26	-96	-126	-127	130	-106	-121	-161	2	816	-67	0	-170	-161	2	-4	-41	0	-170	-192	130
4	-173	-148	-51	-18	59	-7	-52	-148	-51	-64	668	-7	-52	-80	182	20	-185	-183	-127	-3	50	-13	-43	-183	-127	-29	666	-13	-43	110	169	-220	-143	-16	-155	32	-115	-52	-12	-96	669	-98	-22	-39	123	58	150	-197	-192	-98	-158	-19	-72	-63	-38	-36	706	-68	27	-2	64	70	139	16	57	35	-51	20	-88	-102	8	35	-51	-79	4	-102	8	-26	379	14	60	25	-64	55	-101	-116	11	25	-64	-88	62	-116	11	-24	374	34	-115	8	30	-158	-54	-18	-82	-126	-38	20	-126	6	618	-127	194	21	-125	-17	6	-194	-88	-45	-132	-109	-44	0	-80	86	627	3	156	-220	-143	-96	669	32	-115	-39	123	-16	-155	-98	-22	-52	-12	58	150	-197	-192	-36	706	-19	-72	-2	64	-98	-158	-68	27	-63	-38	70	139	-226	730	-280	-29	-147	28	45	38	-280	-29	31	-99	45	38	15	186	-165	720	-225	-62	-110	-18	40	3	-225	-62	17	-104	40	3	14	197	34	-115	-126	-38	-158	-54	6	618	8	30	20	-126	-18	-82	-127	194	21	-125	-109	-44	-194	-88	86	627	-17	6	0	-80	-45	-132	3	156	-172	-64	-14	-134	-74	663	-126	53	-14	-134	-26	10	-126	53	47	120	-169	-35	-59	-123	-48	680	-124	73	-59	-123	-24	-10	-124	73	42	94
-183	14	35	-38	-60	-202	-212	14	-60	-202	-212	14	730	33	15	71	-128	13	-3	-37	4	-184	-217	22	4	-184	-217	22	740	-11	-144	74	-8	-81	-163	10	-148	-1	-88	-157	-148	-1	-88	-157	26	-108	777	91	-25	-58	-91	14	-129	39	-72	-115	-129	39	-72	-115	-149	-85	633	72	-88	-168	-171	3	-166	9	-15	-15	761	-24	-55	3	-78	-174	-155	90	-78	-142	-155	25	-149	41	-1	-12	733	-115	-9	-165	-21	-198	-129	130	-153	7	-68	-174	18	-44	-208	23	-44	-109	741	-4	-219	-20	-39	50	-149	14	-75	-177	24	-52	-174	40	-83	-102	707	-88	-194	6	-62	121	-88	-168	-171	3	761	-24	-55	3	-166	9	-15	-15	-78	-174	-155	90	-78	-142	-155	25	733	-115	-9	-165	-149	41	-1	-12	-21	-198	-129	130	-153	7	-68	-174	-44	-109	741	-4	18	-44	-208	23	-219	-20	-39	50	-149	14	-75	-177	-83	-102	707	-88	24	-52	-174	40	-194	6	-62	121	842	2	-29	-126	-91	-169	-148	-8	-91	-169	-148	-8	-168	-16	-21	104	813	-13	-4	-71	-69	-174	-136	-45	-69	-174	-136	-45	-167	-20	17	52	-80	-91	770	31	-202	-5	-96	-126	-202	-5	-96	-126	6	-26	-127	130	-106	-121	816	-67	-161	2	0	-170	-161	2	0	-170	-4	-41	-192	130
4	-173	-18	59	-148	-51	-7	-52	-148	-51	-7	-52	-64	668	-80	182	20	-185	-3	50	-183	-127	-13	-43	-183	-127	-13	-43	-29	666	110	169	16	57	20	-88	35	-51	-102	8	35	-51	-102	8	-79	4	-26	379	14	60	55	-101	25	-64	-116	11	25	-64	-116	11	-88	62	-24	374	-220	-143	32	-115	-16	-155	-52	-12	-96	669	-39	123	-98	-22	58	150	-197	-192	-19	-72	-98	-158	-63	-38	-36	706	-2	64	-68	27	70	139	34	-115	-158	-54	8	30	-18	-82	-126	-38	6	618	20	-126	-127	194	21	-125	-194	-88	-17	6	-45	-132	-109	-44	86	627	0	-80	3	156	-220	-143	32	-115	-96	669	-39	123	-16	-155	-52	-12	-98	-22	58	150	-197	-192	-19	-72	-36	706	-2	64	-98	-158	-63	-38	-68	27	70	139	34	-115	-158	-54	-126	-38	6	618	8	30	-18	-82	20	-126	-127	194	21	-125	-194	-88	-109	-44	86	627	-17	6	-45	-132	0	-80	3	156	-226	730	-147	28	-280	-29	45	38	-280	-29	45	38	31	-99	15	186	-165	720	-110	-18	-225	-62	40	3	-225	-62	40	3	17	-104	14	197	-172	-64	-74	663	-14	-134	-126	53	-14	-134	-126	53	-26	10	47	120	-169	-35	-48	680	-59	-123	-124	73	-59	-123	-124	73	-24	-10	42	94
11	-36	-170	43	-170	43	-29	-52	-170	43	-29	-52	-29	-52	628	139	-7	4	-129	8	-129	8	-50	-56	-129	8	-50	-56	-50	-56	648	152	-161	27	46	-17	-83	-70	-179	37	-83	-70	-179	37	646	66	-1	100	-168	40	29	-6	-34	-128	-181	43	-34	-128	-181	43	696	6	-43	161	-161	27	-83	-70	46	-17	-179	37	-83	-70	646	66	-179	37	-1	100	-168	40	-34	-128	29	-6	-181	43	-34	-128	696	6	-181	43	-43	161	-112	-79	-153	27	-153	27	-9	-9	712	16	-43	-40	-43	-40	-115	131	-89	-103	-153	40	-153	40	-20	-9	722	-3	31	-132	31	-132	-104	148	-161	27	-83	-70	-83	-70	646	66	46	-17	-179	37	-179	37	-1	100	-168	40	-34	-128	-34	-128	696	6	29	-6	-181	43	-181	43	-43	161	-112	-79	-153	27	712	16	-43	-40	-153	27	-9	-9	-43	-40	-115	131	-89	-103	-153	40	722	-3	31	-132	-153	40	-20	-9	31	-132	-104	148	-112	-79	712	16	-153	27	-43	-40	-153	27	-43	-40	-9	-9	-115	131	-89	-103	722	-3	-153	40	31	-132	-153	40	31	-132	-20	-9	-104	148	769	47	-42	-154	-42	-154	-127	47	-42	-154	-127	47	-127	47	17	113	732	21	-36	-76	-36	-76	-155	1	-36	-76	-155	1	-155	1	67	93
140	163	162	171	162	171	93	100	162	171	93	100	93	100	139	239	187	149	160	174	160	174	88	105	160	174	88	105	88	105	122	220	138	111	187	150	139	78	98	137	139	78	98	137	61	346	125	238	152	111	119	162	94	84	91	123	94	84	91	123	147	342	196	246	138	111	139	78	187	150	98	137	139	78	61	346	98	137	125	238	152	111	94	84	119	162	91	123	94	84	147	342	91	123	196	246	98	70	164	109	164	109	80	163	103	384	57	166	57	166	131	238	77	70	144	121	144	121	52	148	121	369	81	156	81	156	197	221	138	111	139	78	139	78	61	346	187	150	98	137	98	137	125	238	152	111	94	84	94	84	147	342	119	162	91	123	91	123	196	246	98	70	164	109	103	384	57	166	164	109	80	163	57	166	131	238	77	70	144	121	121	369	81	156	144	121	52	148	81	156	197	221	98	70	103	384	164	109	57	166	164	109	57	166	80	163	131	238	77	70	121	369	144	121	81	156	144	121	81	156	52	148	197	221	62	357	55	197	55	197	130	120	55	197	130	120	130	120	113	219	171	363	56	172	56	172	126	98	56	172	126	98	126	98	144	224
1000	-63	-63	-244	-63	-244	-244	73	-63	-244	-244	73	-244	73	73	212	-75	654	-139	-4	-139	-4	-5	-133	-139	-4	-5	-133	-5	-133	-33	86	-75	-139	654	-4	-139	-5	-4	-133	-139	-5	-4	-133	-5	-33	-133	86	-118	-76	-76	788	27	-174	-174	-49	27	-174	-174	-49	14	-40	-40	78	-75	-139	-139	-5	654	-4	-4	-133	-139	-5	-5	-33	-4	-133	-133	86	-118	-76	27	-174	-76	788	-174	-49	27	-174	14	-40	-174	-49	-40	78	-118	27	-76	-174	-76	-174	788	-49	27	14	-174	-40	-174	-40	-49	78	2	-140	-140	-106	-140	-106	-106	732	14	38	38	-169	38	-169	-169	171	-75	-139	-139	-5	-139	-5	-5	-33	654	-4	-4	-133	-4	-133	-133	86	-118	-76	27	-174	27	-174	14	-40	-76	788	-174	-49	-174	-49	-40	78	-118	27	-76	-174	27	14	-174	-40	-76	-174	788	-49	-174	-40	-49	78	2	-140	-140	-106	14	38	38	-169	-140	-106	-106	732	38	-169	-169	171	-118	27	27	14	-76	-174	-174	-40	-76	-174	-174	-40	788	-49	-49	78	2	-140	14	38	-140	-106	38	-169	-140	-106	38	-169	-106	732	-169	171	2	14	-140	38	-140	38	-106	-169	-140	38	-106	-169	-106	-169	732	171	4	89	89	-152	89	-152	-152	9	89	-152	-152	9	-152	9	9	307
-75	604	-162	-11	-162	-11	-0	-103	-162	-11	-0	-103	-0	-103	-35	72	929	-139	-100	-224	-100	-224	-157	50	-100	-224	-157	50	-157	50	65	180	-193	-140	-79	827	11	-206	-152	-24	11	-206	-152	-24	-30	-33	32	98	-139	-156	713	1	-197	-18	-3	-126	-197	-18	-3	-126	29	-51	-101	132	-193	-140	11	-206	-79	827	-152	-24	11	-206	-30	-33	-152	-24	32	98	-139	-156	-197	-18	713	1	-3	-126	-197	-18	29	-51	-3	-126	-101	132	11	-192	-156	-51	-156	-51	-83	744	-24	15	-21	-149	-21	-149	-113	134	-184	20	-77	-161	-77	-161	816	-36	35	-29	-149	-59	-149	-59	-48	56	-193	-140	11	-206	11	-206	-30	-33	-79	827	-152	-24	-152	-24	32	98	-139	-156	-197	-18	-197	-18	29	-51	713	1	-3	-126	-3	-126	-101	132	11	-192	-156	-51	-24	15	-21	-149	-156	-51	-83	744	-21	-149	-113	134	-184	20	-77	-161	35	-29	-149	-59	-77	-161	816	-36	-149	-59	-48	56	11	-192	-24	15	-156	-51	-21	-149	-156	-51	-21	-149	-83	744	-113	134	-184	20	35	-29	-77	-161	-149	-59	-77	-161	-149	-59	816	-36	-48	56	-40	91	65	-141	65	-141	-121	-35	65	-141	-121	-35	-121	-35	21	363	89	-43	-137	-12	-137	-12	-112	-106	-137	-12	-112	-106	-112	-106	665	130
-75	-162	604	-11	-162	-0	-11	-103	-162	-0	-11	-103	-0	-35	-103	72	-193	-79	-140	827	11	-152	-206	-24	11	-152	-206	-24	-30	32	-33	98	929	-100	-139	-224	-100	-157	-224	50	-100	-157	-224	50	-157	65	50	180	-139	713	-156	1	-197	-3	-18	-126	-197	-3	-18	-126	29	-101	-51	132	-193	11	-140	-206	-79	-152	827	-24	11	-30	-206	-33	-152	32	-24	98	11	-156	-192	-51	-156	-83	-51	744	-24	-21	15	-149	-21	-113	-149	134	-139	-197	-156	-18	713	-3	1	-126	-197	29	-18	-51	-3	-101	-126	132	-184	-77	20	-161	-77	816	-161	-36	35	-149	-29	-59	-149	-48	-59	56	-193	11	-140	-206	11	-30	-206	-33	-79	-152	827	-24	-152	32	-24	98	11	-156	-192	-51	-24	-21	15	-149	-156	-83	-51	744	-21	-113	-149	134	-139	-197	-156	-18	-197	29	-18	-51	713	-3	1	-126	-3	-101	-126	132	-184	-77	20	-161	35	-149	-29	-59	-77	816	-161	-36	-149	-48	-59	56	11	-24	-192	15	-156	-21	-51	-149	-156	-21	-51	-149	-83	-113	744	134	-40	65	91	-141	65	-121	-141	-35	65	-121	-141	-35	-121	21	-35	363	-184	35	20	-29	-77	-149	-161	-59	-77	-149	-161	-59	816	-48	-36	56	89	-137	-43	-12	-137	-112	-12	-106	-137	-112	-12	-106	-112	665	-106	130
-233	-84	-84	826	27	-208	-208	46	27	-208	-208	46	-13	-21	-21	86	-124	-180	693	-17	-189	-29	22	-75	-189	-29	22	-75	-62	-62	7	58	-124	693	-180	-17	-189	22	-29	-75	-189	22	-29	-75	-62	7	-62	58	928	-120	-120	-232	-32	-193	-193	29	-32	-193	-193	29	-105	21	21	153	26	-154	-154	-32	-155	-94	-94	723	-21	-12	-12	-113	-16	-137	-137	156	-184	19	-94	-190	-106	-155	793	-61	9	-53	-98	-56	-181	22	46	61	-184	-94	19	-190	-106	793	-155	-61	9	-98	-53	-56	-181	46	22	61	-103	-191	-191	-4	682	0	0	-155	-126	-19	-19	-24	43	-124	-124	126	26	-154	-154	-32	-21	-12	-12	-113	-155	-94	-94	723	-16	-137	-137	156	-184	19	-94	-190	9	-53	-98	-56	-106	-155	793	-61	-181	22	46	61	-184	-94	19	-190	9	-98	-53	-56	-106	793	-155	-61	-181	46	22	61	-103	-191	-191	-4	-126	-19	-19	-24	682	0	0	-155	43	-124	-124	126	-13	58	58	-84	50	-115	-115	-60	50	-115	-115	-60	-93	-8	-8	343	32	-37	-126	-34	-143	2	-123	-123	-143	2	-123	-123	-67	-76	680	172	32	-126	-37	-34	-143	-123	2	-123	-143	-123	2	-123	-67	680	-76	172	-152	-12	-12	-40	-112	-177	-177	21	-112	-177	-177	21	832	-14	-14	74
-75	-162	-162	-0	604	-11	-11	-103	-162	-0	-0	-35	-11	-103	-103	72	-193	-79	11	-152	-140	827	-206	-24	11	-152	-30	32	-206	-24	-33	98	-193	11	-79	-152	-140	-206	827	-24	11	-30	-152	32	-206	-33	-24	98	11	-156	-156	-83	-192	-51	-51	744	-24	-21	-21	-113	15	-149	-149	134	929	-100	-100	-157	-139	-224	-224	50	-100	-157	-157	65	-224	50	50	180	-139	713	-197	-3	-156	1	-18	-126	-197	-3	29	-101	-18	-126	-51	132	-139	-197	713	-3	-156	-18	1	-126	-197	29	-3	-101	-18	-51	-126	132	-184	-77	-77	816	20	-161	-161	-36	35	-149	-149	-48	-29	-59	-59	56	-193	11	11	-30	-140	-206	-206	-33	-79	-152	-152	32	827	-24	-24	98	11	-156	-24	-21	-192	-51	15	-149	-156	-83	-21	-113	-51	744	-149	134	11	-24	-156	-21	-192	15	-51	-149	-156	-21	-83	-113	-51	-149	744	134	-40	65	65	-121	91	-141	-141	-35	65	-121	-121	21	-141	-35	-35	363	-139	-197	-197	29	-156	-18	-18	-51	713	-3	-3	-101	1	-126	-126	132	-184	-77	35	-149	20	-161	-29	-59	-77	816	-149	-48	-161	-36	-59	56	-184	35	-77	-149	20	-29	-161	-59	-77	-149	816	-48	-161	-59	-36	56	89	-137	-137	-112	-43	-12	-12	-106	-137	-112	-112	665	-12	-106	-106	130
-233	-84	27	-208	-84	826	-208	46	27	-208	-13	-21	-208	46	-21	86	-124	-180	-189	-29	693	-17	22	-75	-189	-29	-62	-62	22	-75	7	58	26	-154	-155	-94	-154	-32	-94	723	-21	-12	-16	-137	-12	-113	-137	156	-184	19	-106	-155	-94	-190	793	-61	9	-53	-181	22	-98	-56	46	61	-124	693	-189	22	-180	-17	-29	-75	-189	22	-62	7	-29	-75	-62	58	928	-120	-32	-193	-120	-232	-193	29	-32	-193	-105	21	-193	29	21	153	-184	-94	-106	793	19	-190	-155	-61	9	-98	-181	46	-53	-56	22	61	-103	-191	682	0	-191	-4	0	-155	-126	-19	43	-124	-19	-24	-124	126	26	-154	-21	-12	-154	-32	-12	-113	-155	-94	-16	-137	-94	723	-137	156	-184	19	9	-53	-94	-190	-98	-56	-106	-155	-181	22	793	-61	46	61	-13	58	50	-115	58	-84	-115	-60	50	-115	-93	-8	-115	-60	-8	343	32	-37	-143	2	-126	-34	-123	-123	-143	2	-67	-76	-123	-123	680	172	-184	-94	9	-98	19	-190	-53	-56	-106	793	-181	46	-155	-61	22	61	-103	-191	-126	-19	-191	-4	-19	-24	682	0	43	-124	0	-155	-124	126	32	-126	-143	-123	-37	-34	2	-123	-143	-123	-67	680	2	-123	-76	172	-152	-12	-112	-177	-12	-40	-177	21	-112	-177	832	-14	-177	21	-14	74
-233	27	-84	-208	-84	-208	826	46	27	-13	-208	-21	-208	-21	46	86	26	-155	-154	-94	-154	-94	-32	723	-21	-16	-12	-137	-12	-137	-113	156	-124	-189	-180	-29	693	22	-17	-75	-189	-62	-29	-62	22	7	-75	58	-184	-106	19	-155	-94	793	-190	-61	9	-181	-53	22	-98	46	-56	61	-124	-189	693	22	-180	-29	-17	-75	-189	-62	22	7	-29	-62	-75	58	-184	-106	-94	793	19	-155	-190	-61	9	-181	-98	46	-53	22	-56	61	928	-32	-120	-193	-120	-193	-232	29	-32	-105	-193	21	-193	21	29	153	-103	682	-191	0	-191	0	-4	-155	-126	43	-19	-124	-19	-124	-24	126	26	-21	-154	-12	-154	-12	-32	-113	-155	-16	-94	-137	-94	-137	723	156	-13	50	58	-115	58	-115	-84	-60	50	-93	-115	-8	-115	-8	-60	343	-184	9	19	-53	-94	-98	-190	-56	-106	-181	-155	22	793	46	-61	61	32	-143	-37	2	-126	-123	-34	-123	-143	-67	2	-76	-123	680	-123	172	-184	9	-94	-98	19	-53	-190	-56	-106	-181	793	46	-155	22	-61	61	32	-143	-126	-123	-37	2	-34	-123	-143	-67	-123	680	2	-76	-123	172	-103	-126	-191	-19	-191	-19	-4	-24	682	43	0	-124	0	-124	-155	126	-152	-112	-12	-177	-12	-177	-40	21	-112	832	-177	-14	-177	-14	21	74
20	-151	-151	-69	-151	-69	-69	587	-25	29	29	-40	29	-40	-40	195	-198	23	-114	-167	-114	-167	756	-53	53	-20	-74	-5	-74	-5	125	124	-198	-114	23	-167	-114	756	-167	-53	53	-74	-20	-5	-74	125	-5	124	-163	-166	-166	-54	702	20	20	-90	-100	-25	-25	-17	24	4	4	122	-198	-114	-114	756	23	-167	-167	-53	53	-74	-74	125	-20	-5	-5	124	-163	-166	702	20	-166	-54	20	-90	-100	-25	24	4	-25	-17	4	122	-163	702	-166	20	-166	20	-54	-90	-100	24	-25	4	-25	4	-17	122	813	-65	-65	-192	-65	-192	-192	67	16	-102	-102	42	-102	42	42	144	14	58	58	-81	58	-81	-81	62	62	-104	-104	-7	-104	-7	-7	350	23	16	-92	-2	-92	-2	-42	-137	-155	18	-50	-84	-50	-84	620	201	23	-92	16	-2	-92	-42	-2	-137	-155	-50	18	-84	-50	620	-84	201	-143	8	8	-41	-30	-135	-135	-10	-103	-170	-170	1	765	73	73	98	23	-92	-92	-42	16	-2	-2	-137	-155	-50	-50	620	18	-84	-84	201	-143	8	-30	-135	8	-41	-135	-10	-103	-170	765	73	-170	1	73	98	-143	-30	8	-135	8	-135	-41	-10	-103	765	-170	73	-170	73	1	98	9	-106	-106	21	-106	21	21	14	665	-14	-14	-167	-14	-167	-167	199
-75	-162	-162	-0	-162	-0	-0	-35	604	-11	-11	-103	-11	-103	-103	72	-193	-79	11	-152	11	-152	-30	32	-140	827	-206	-24	-206	-24	-33	98	-193	11	-79	-152	11	-30	-152	32	-140	-206	827	-24	-206	-33	-24	98	11	-156	-156	-83	-24	-21	-21	-113	-192	-51	-51	744	15	-149	-149	134	-193	11	11	-30	-79	-152	-152	32	-140	-206	-206	-33	827	-24	-24	98	11	-156	-24	-21	-156	-83	-21	-113	-192	-51	15	-149	-51	744	-149	134	11	-24	-156	-21	-156	-21	-83	-113	-192	15	-51	-149	-51	-149	744	134	-40	65	65	-121	65	-121	-121	21	91	-141	-141	-35	-141	-35	-35	363	929	-100	-100	-157	-100	-157	-157	65	-139	-224	-224	50	-224	50	50	180	-139	713	-197	-3	-197	-3	29	-101	-156	1	-18	-126	-18	-126	-51	132	-139	-197	713	-3	-197	29	-3	-101	-156	-18	1	-126	-18	-51	-126	132	-184	-77	-77	816	35	-149	-149	-48	20	-161	-161	-36	-29	-59	-59	56	-139	-197	-197	29	713	-3	-3	-101	-156	-18	-18	-51	1	-126	-126	132	-184	-77	35	-149	-77	816	-149	-48	20	-161	-29	-59	-161	-36	-59	56	-184	35	-77	-149	-77	-149	816	-48	20	-29	-161	-59	-161	-59	-36	56	89	-137	-137	-112	-137	-112	-112	665	-43	-12	-12	-106	-12	-106	-106	130
-233	-84	27	-208	27	-208	-13	-21	-84	826	-208	46	-208	46	-21	86	-124	-180	-189	-29	-189	-29	-62	-62	693	-17	22	-75	22	-75	7	58	26	-154	-155	-94	-21	-12	-16	-137	-154	-32	-94	723	-12	-113	-137	156	-184	19	-106	-155	9	-53	-181	22	-94	-190	793	-61	-98	-56	46	61	26	-154	-21	-12	-155	-94	-16	-137	-154	-32	-12	-113	-94	723	-137	156	-184	19	9	-53	-106	-155	-181	22	-94	-190	-98	-56	793	-61	46	61	-13	58	50	-115	50	-115	-93	-8	58	-84	-115	-60	-115	-60	-8	343	32	-37	-143	2	-143	2	-67	-76	-126	-34	-123	-123	-123	-123	680	172	-124	693	-189	22	-189	22	-62	7	-180	-17	-29	-75	-29	-75	-62	58	928	-120	-32	-193	-32	-193	-105	21	-120	-232	-193	29	-193	29	21	153	-184	-94	-106	793	9	-98	-181	46	19	-190	-155	-61	-53	-56	22	61	-103	-191	682	0	-126	-19	43	-124	-191	-4	0	-155	-19	-24	-124	126	-184	-94	9	-98	-106	793	-181	46	19	-190	-53	-56	-155	-61	22	61	-103	-191	-126	-19	682	0	43	-124	-191	-4	-19	-24	0	-155	-124	126	32	-126	-143	-123	-143	-123	-67	680	-37	-34	2	-123	2	-123	-76	172	-152	-12	-112	-177	-112	-177	832	-14	-12	-40	-177	21	-177	21	-14	74
-233	27	-84	-208	27	-13	-208	-21	-84	-208	826	46	-208	-21	46	86	26	-155	-154	-94	-21	-16	-12	-137	-154	-94	-32	723	-12	-137	-113	156	-124	-189	-180	-29	-189	-62	-29	-62	693	22	-17	-75	22	7	-75	58	-184	-106	19	-155	9	-181	-53	22	-94	793	-190	-61	-98	46	-56	61	26	-21	-154	-12	-155	-16	-94	-137	-154	-12	-32	-113	-94	-137	723	156	-13	50	58	-115	50	-93	-115	-8	58	-115	-84	-60	-115	-8	-60	343	-184	9	19	-53	-106	-181	-155	22	-94	-98	-190	-56	793	46	-61	61	32	-143	-37	2	-143	-67	2	-76	-126	-123	-34	-123	-123	680	-123	172	-124	-189	693	22	-189	-62	22	7	-180	-29	-17	-75	-29	-62	-75	58	-184	-106	-94	793	9	-181	-98	46	19	-155	-190	-61	-53	22	-56	61	928	-32	-120	-193	-32	-105	-193	21	-120	-193	-232	29	-193	21	29	153	-103	682	-191	0	-126	43	-19	-124	-191	0	-4	-155	-19	-124	-24	126	-184	9	-94	-98	-106	-181	793	46	19	-53	-190	-56	-155	22	-61	61	32	-143	-126	-123	-143	-67	-123	680	-37	2	-34	-123	2	-76	-123	172	-103	-126	-191	-19	682	43	0	-124	-191	-19	-4	-24	0	-124	-155	126	-152	-112	-12	-177	-112	832	-177	-14	-12	-177	-40	21	-177	-14	21	74
20	-151	-151	-69	-25	29	29	-40	-151	-69	-69	587	29	-40	-40	195	-198	23	-114	-167	53	-20	-74	-5	-114	-167	756	-53	-74	-5	125	124	-198	-114	23	-167	53	-74	-20	-5	-114	756	-167	-53	-74	125	-5	124	-163	-166	-166	-54	-100	-25	-25	-17	702	20	20	-90	24	4	4	122	14	58	58	-81	62	-104	-104	-7	58	-81	-81	62	-104	-7	-7	350	23	16	-92	-2	-155	18	-50	-84	-92	-2	-42	-137	-50	-84	620	201	23	-92	16	-2	-155	-50	18	-84	-92	-42	-2	-137	-50	620	-84	201	-143	8	8	-41	-103	-170	-170	1	-30	-135	-135	-10	765	73	73	98	-198	-114	-114	756	53	-74	-74	125	23	-167	-167	-53	-20	-5	-5	124	-163	-166	702	20	-100	-25	24	4	-166	-54	20	-90	-25	-17	4	122	-163	702	-166	20	-100	24	-25	4	-166	20	-54	-90	-25	4	-17	122	813	-65	-65	-192	16	-102	-102	42	-65	-192	-192	67	-102	42	42	144	23	-92	-92	-42	-155	-50	-50	620	16	-2	-2	-137	18	-84	-84	201	-143	8	-30	-135	-103	-170	765	73	8	-41	-135	-10	-170	1	73	98	-143	-30	8	-135	-103	765	-170	73	8	-135	-41	-10	-170	73	1	98	9	-106	-106	21	665	-14	-14	-167	-106	21	21	14	-14	-167	-167	199
-233	27	27	-13	-84	-208	-208	-21	-84	-208	-208	-21	826	46	46	86	26	-155	-21	-16	-154	-94	-12	-137	-154	-94	-12	-137	-32	723	-113	156	26	-21	-155	-16	-154	-12	-94	-137	-154	-12	-94	-137	-32	-113	723	156	-13	50	50	-93	58	-115	-115	-8	58	-115	-115	-8	-84	-60	-60	343	-124	-189	-189	-62	-180	-29	-29	-62	693	22	22	7	-17	-75	-75	58	-184	-106	9	-181	19	-155	-53	22	-94	793	-98	46	-190	-61	-56	61	-184	9	-106	-181	19	-53	-155	22	-94	-98	793	46	-190	-56	-61	61	32	-143	-143	-67	-37	2	2	-76	-126	-123	-123	680	-34	-123	-123	172	-124	-189	-189	-62	693	22	22	7	-180	-29	-29	-62	-17	-75	-75	58	-184	-106	9	-181	-94	793	-98	46	19	-155	-53	22	-190	-61	-56	61	-184	9	-106	-181	-94	-98	793	46	19	-53	-155	22	-190	-56	-61	61	32	-143	-143	-67	-126	-123	-123	680	-37	2	2	-76	-34	-123	-123	172	928	-32	-32	-105	-120	-193	-193	21	-120	-193	-193	21	-232	29	29	153	-103	682	-126	43	-191	0	-19	-124	-191	0	-19	-124	-4	-155	-24	126	-103	-126	682	43	-191	-19	0	-124	-191	-19	0	-124	-4	-24	-155	126	-152	-112	-112	832	-12	-177	-177	-14	-12	-177	-177	-14	-40	21	21	74
20	-151	-25	29	-151	-69	29	-40	-151	-69	29	-40	-69	587	-40	195	-198	23	53	-20	-114	-167	-74	-5	-114	-167	-74	-5	756	-53	125	124	14	58	62	-104	58	-81	-104	-7	58	-81	-104	-7	-81	62	-7	350	23	16	-155	18	-92	-2	-50	-84	-92	-2	-50	-84	-42	-137	620	201	-198	-114	53	-74	23	-167	-20	-5	-114	756	-74	125	-167	-53	-5	124	-163	-166	-100	-25	-166	-54	-25	-17	702	20	24	4	20	-90	4	122	23	-92	-155	-50	16	-2	18	-84	-92	-42	-50	620	-2	-137	-84	201	-143	8	-103	-170	8	-41	-170	1	-30	-135	765	73	-135	-10	73	98	-198	-114	53	-74	-114	756	-74	125	23	-167	-20	-5	-167	-53	-5	124	-163	-166	-100	-25	702	20	24	4	-166	-54	-25	-17	20	-90	4	122	23	-92	-155	-50	-92	-42	-50	620	16	-2	18	-84	-2	-137	-84	201	-143	8	-103	-170	-30	-135	765	73	8	-41	-170	1	-135	-10	73	98	-163	702	-100	24	-166	20	-25	4	-166	20	-25	4	-54	-90	-17	122	813	-65	16	-102	-65	-192	-102	42	-65	-192	-102	42	-192	67	42	144	-143	-30	-103	765	8	-135	-170	73	8	-135	-170	73	-41	-10	1	98	9	-106	665	-14	-106	21	-14	-167	-106	21	-14	-167	21	14	-167	199
20	-25	-151	29	-151	29	-69	-40	-151	29	-69	-40	-69	-40	587	195	14	62	58	-104	58	-104	-81	-7	58	-104	-81	-7	-81	-7	62	350	-198	53	23	-20	-114	-74	-167	-5	-114	-74	-167	-5	756	125	-53	124	23	-155	16	18	-92	-50	-2	-84	-92	-50	-2	-84	-42	620	-137	201	-198	53	-114	-74	23	-20	-167	-5	-114	-74	756	125	-167	-5	-53	124	23	-155	-92	-50	16	18	-2	-84	-92	-50	-42	620	-2	-84	-137	201	-163	-100	-166	-25	-166	-25	-54	-17	702	24	20	4	20	4	-90	122	-143	-103	8	-170	8	-170	-41	1	-30	765	-135	73	-135	73	-10	98	-198	53	-114	-74	-114	-74	756	125	23	-20	-167	-5	-167	-5	-53	124	23	-155	-92	-50	-92	-50	-42	620	16	18	-2	-84	-2	-84	-137	201	-163	-100	-166	-25	702	24	20	4	-166	-25	-54	-17	20	4	-90	122	-143	-103	8	-170	-30	765	-135	73	8	-170	-41	1	-135	73	-10	98	-163	-100	702	24	-166	-25	20	4	-166	-25	20	4	-54	-17	-90	122	-143	-103	-30	765	8	-170	-135	73	8	-170	-135	73	-41	1	-10	98	813	16	-65	-102	-65	-102	-192	42	-65	-102	-192	42	-192	42	67	144	9	665	-106	-14	-106	-14	21	-167	-106	-14	21	-167	21	-167	14	199
120	213	213	127	213	127	127	75	213	127	127	75	127	75	75	254	137	204	122	153	122	153	89	96	122	153	89	96	89	96	334	238	137	122	204	153	122	89	153	96	122	89	153	96	89	334	96	238	83	160	160	130	96	97	97	135	96	97	97	135	364	163	163	218	137	122	122	89	204	153	153	96	122	89	89	334	153	96	96	238	83	160	96	97	160	130	97	135	96	97	364	163	97	135	163	218	83	96	160	97	160	97	130	135	96	364	97	163	97	163	135	218	140	100	100	130	100	130	130	93	404	153	153	94	153	94	94	224	137	122	122	89	122	89	89	334	204	153	153	96	153	96	96	238	83	160	96	97	96	97	364	163	160	130	97	135	97	135	163	218	83	96	160	97	96	364	97	163	160	97	130	135	97	163	135	218	140	100	100	130	404	153	153	94	100	130	130	93	153	94	94	224	83	96	96	364	160	97	97	163	160	97	97	163	130	135	135	218	140	100	404	153	100	130	153	94	100	130	153	94	130	93	94	224	140	404	100	153	100	153	130	94	100	153	130	94	130	94	93	224	307	130	130	74	130	74	74	199	130	74	74	199	74	199	199	220


==> anc/test_asym_2.m <==
function test_asym_2

format short

% number of copies n %%%%%%
n = 2;
m = 2^n;
d = m*m;

% generate rho %%%%%%%%%%%%%
psi = zeros(d,1);
for i=1:m
    vec = zeros(m,1);
    vec(i)=1;
    psi = psi + kron(vec,vec);
end;
psi = psi/sqrt(m); 
    
rho = psi*psi';

% paulis
x = [0 1; 1 0];
y = [0 -1i; 1i 0];
z = [1 0; 0 -1];

xpz = (x + z)/sqrt(2);
xmz = (x - z)/sqrt(2);

% exact eta_sym: 0.5469 (obtained with LP)

% A{a}{x}
A{1}{1} =(eye(2)+x)/2;
A{2}{1} =(eye(2)-x)/2;
A{1}{2} =(eye(2)+z)/2;
A{2}{2} =(eye(2)-z)/2;

% B{b}{y}
B{1}{1} =(eye(2)+xpz)/2;
B{2}{1} =(eye(2)-xpz)/2;
B{1}{2} =(eye(2)+xmz)/2;
B{2}{2} =(eye(2)-xmz)/2;

step = 0;
for i1=1:2,
    for i2=1:2,
        for j1=1:2,
            for j2=1:2,
                step = step + 1;
                AA{step}=kron(A{j1}{i1},A{j2}{i2});
                BB{step}=kron(B{j1}{i1},B{j2}{i2});
            end;
        end;
    end;
end;

P = zeros(d,d);
for i1=1:d,
    for i2=1:d,
        P(i1,i2)=trace(rho*kron(AA{i1},BB{i2}));
    end;
end;

format short

P=real(P);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%

load Casym_2.txt

Bell = Casym_2;

Bell

disp('Q quantum value = ')
format long
Q = trace(P*Bell')
format short


disp('L local value = ')
L = 5652
   
% how to compute eta_sym? 

%PMA & PMB
PB = ones(1,d)/m;
v = zeros(d,1); for i=1:m, v(m*i)=1; end; PA = v;

PMA = PA*PB;
PMB = PB'*PA';

format long
MA = trace(PMA*Bell')
%MB = trace(PMB*Bell')
format short

%X
PX = PA*PA';
X = trace(PX*Bell')

% compute eta_asym:

%M = MA+MB;
%eta_sym = ((2*X-M)+sqrt(M^2-4*Q*X+4*L*(Q+X-M)))/(2*(Q+X-M))


% eta_asym = 0.5562
eta_asym = (L-MA)/(Q-MA)

return;




==> anc/test_asym_3.m <==
function test_asym_3

format short

% number of copies n %%%%%%
n = 3;
m = 2^n;
d = m*m;

% generate rho %%%%%%%%%%%%%
psi = zeros(d,1);
for i=1:m
    vec = zeros(m,1);
    vec(i)=1;
    psi = psi + kron(vec,vec);
end;
psi = psi/sqrt(m); 
    
rho = psi*psi';

% paulis
x = [0 1; 1 0];
y = [0 -1i; 1i 0];
z = [1 0; 0 -1];

xpz = (x + z)/sqrt(2);
xmz = (x - z)/sqrt(2);
 
% A{a}{x}
A{1}{1} =(eye(2)+x)/2;
A{2}{1} =(eye(2)-x)/2;
A{1}{2} =(eye(2)+z)/2;
A{2}{2} =(eye(2)-z)/2;

% B{b}{y}
B{1}{1} =(eye(2)+xpz)/2;
B{2}{1} =(eye(2)-xpz)/2;
B{1}{2} =(eye(2)+xmz)/2;
B{2}{2} =(eye(2)-xmz)/2;

step = 0;
for i1=1:2,
    for i2=1:2,
        for i3=1:2,
            for j1=1:2,
                for j2=1:2,
                    for j3=1:2,
                        step = step + 1;
                        AA{step}=kron(kron(A{j1}{i1},A{j2}{i2}),A{j3}{i3});
                        BB{step}=kron(kron(B{j1}{i1},B{j2}{i2}),B{j3}{i3});
                    end;
                end;
            end;
        end;
    end;
end;

P = zeros(d,d);
for i1=1:d,
    for i2=1:d,
        P(i1,i2)=trace(rho*kron(AA{i1},BB{i2}));
    end;
end;

format short

P=real(P);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%

load Casym_3.txt

Bell = Casym_3;

Bell

disp('Q quantum value = ')
format long
Q = trace(P*Bell')
format short

disp('L local value = ')
L = 22308

   
% how to compute eta_sym? 

%PMA & PMB
PB = ones(1,d)/m;
v = zeros(d,1); for i=1:m, v(m*i)=1; end; PA = v;

PMA = PA*PB;
PMB = PB'*PA';

format long
MA = trace(PMA*Bell')
format short
%MB = trace(PMB*Bell')

%X
PX = PA*PA';
%X = trace(PX*Bell')

% compute eta_asym:

%M = MA+MB;
%eta_sym = ((2*X-M)+sqrt(M^2-4*Q*X+4*L*(Q+X-M)))/(2*(Q+X-M))

% eta_asym = 0.5183
eta_asym = (L-MA)/(Q-MA)
return;




==> anc/test_asym_4.m <==
function test_asym_4

format short

% number of copies n %%%%%%
n = 4;
m = 2^n;
d = m*m;

% generate rho %%%%%%%%%%%%%
psi = zeros(d,1);
for i=1:m
    vec = zeros(m,1);
    vec(i)=1;
    psi = psi + kron(vec,vec);
end;
psi = psi/sqrt(m); 
    
rho = psi*psi';

% paulis
x = [0 1; 1 0];
y = [0 -1i; 1i 0];
z = [1 0; 0 -1];

xpz = (x + z)/sqrt(2);
xmz = (x - z)/sqrt(2);
 
% A{a}{x}
A{1}{1} =(eye(2)+x)/2;
A{2}{1} =(eye(2)-x)/2;
A{1}{2} =(eye(2)+z)/2;
A{2}{2} =(eye(2)-z)/2;

% B{b}{y}
B{1}{1} =(eye(2)+xpz)/2;
B{2}{1} =(eye(2)-xpz)/2;
B{1}{2} =(eye(2)+xmz)/2;
B{2}{2} =(eye(2)-xmz)/2;

step = 0;
for i1=1:2,
    for i2=1:2,
        for i3=1:2,
            for i4=1:2,
                for j1=1:2,
                    for j2=1:2,
                        for j3=1:2,
                            for j4=1:2,
                                step = step + 1;
                                AA{step}=kron(kron(kron(A{j1}{i1},A{j2}{i2}),A{j3}{i3}),A{j4}{i4});
                                BB{step}=kron(kron(kron(B{j1}{i1},B{j2}{i2}),B{j3}{i3}),B{j4}{i4});
                            end;
                        end;
                    end;
                end;
            end;
        end;
    end;
end;

P = zeros(d,d);
for i1=1:d,
    for i2=1:d,
        P(i1,i2)=trace(rho*kron(AA{i1},BB{i2}));
    end;
end;

format short

P=real(P);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%

load Casym_4.txt

Bell = Casym_4;

disp('Q quantum value = ')
format long
Q = trace(P*Bell')
format short


disp('L local value = ')
L = 79664
  
% how to compute eta_asym? 

%PMA & PMB
PB = ones(1,d)/m;
v = zeros(d,1); for i=1:m, v(m*i)=1; end; PA = v;

PMA = PA*PB;
PMB = PB'*PA';

format long
MA = trace(PMA*Bell')
format short
%MB = trace(PMB*Bell')

%X
PX = PA*PA';
%X = trace(PX*Bell')

% compute eta_asym:

%M = MA+MB;
%eta_sym = ((2*X-M)+sqrt(M^2-4*Q*X+4*L*(Q+X-M)))/(2*(Q+X-M))

% eta_asym = 0.4584
eta_asym = (L-MA)/(Q-MA)
return;




==> anc/test_sym_2.m <==
function test_sym_2

format long

% number of copies n %%%%%%
n = 2;
m = 2^n;
d = m*m;

% generate rho %%%%%%%%%%%%%
psi = zeros(d,1);
for i=1:m
    vec = zeros(m,1);
    vec(i)=1;
    psi = psi + kron(vec,vec);
end;
psi = psi/sqrt(m); 
    
rho = psi*psi';

% paulis
x = [0 1; 1 0];
y = [0 -1i; 1i 0];
z = [1 0; 0 -1];

xpz = (x + z)/sqrt(2);
xmz = (x - z)/sqrt(2);

% exact eta_sym: 0.8086 (obtained with LP)

% A{a}{x}
A{1}{1} =(eye(2)+x)/2;
A{2}{1} =(eye(2)-x)/2;
A{1}{2} =(eye(2)+z)/2;
A{2}{2} =(eye(2)-z)/2;

% B{b}{y}
B{1}{1} =(eye(2)+xpz)/2;
B{2}{1} =(eye(2)-xpz)/2;
B{1}{2} =(eye(2)+xmz)/2;
B{2}{2} =(eye(2)-xmz)/2;

step = 0;
for i1=1:2,
    for i2=1:2,
        for j1=1:2,
            for j2=1:2,
                step = step + 1;
                AA{step}=kron(A{j1}{i1},A{j2}{i2});
                BB{step}=kron(B{j1}{i1},B{j2}{i2});
            end;
        end;
    end;
end;

P = zeros(d,d);
for i1=1:d,
    for i2=1:d,
        P(i1,i2)=trace(rho*kron(AA{i1},BB{i2}));
    end;
end;

format long

P=real(P);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%

load Csym_2.txt

Bell = Csym_2;

Bell

disp('Q quantum value = ')
Q = trace(P*Bell')

%Wvec = reshape(Bell,1,d*d);
%[PL,L]=prod_locmax_exact_fullprob_multiout(Wvec,m,m);

disp('L local value = ')
L = 5580

%{
Wvec = reshape(Bell, 1, d*d);

  locvalmax = -100;
    for ii=1:50000,
    [OptP,locval] = prod_locmax_fast_para_multiout(Wvec,m,m);
    if mod(ii,10000)==0, ii, locvalmax, end;
    if locval>locvalmax,
        locvalmax = locval;
        OptPmax = OptP;
    end;
    end;
    format long
    [locvalmax]
    format short
%}
   
% how to compute eta_sym? 

%PMA & PMB
PB = ones(1,d)/m;
v = zeros(d,1); for i=1:m, v(m*i)=1; end; PA = v;

PMA = PA*PB;
PMB = PB'*PA';

MA = trace(PMA*Bell')
MB = trace(PMB*Bell')

%X
PX = PA*PA';
X = trace(PX*Bell')

% compute eta_sym:

M = MA+MB;
%eta_sym = 0.8091
eta_sym = ((2*X-M)+sqrt(M^2-4*Q*X+4*L*(Q+X-M)))/(2*(Q+X-M))

%eta_asym = (L-MA)/(Q-MA)
return;




==> anc/test_sym_3.m <==
function test_sym_3

format short

% number of copies n %%%%%%
n = 3;
m = 2^n;
d = m*m;

% generate rho %%%%%%%%%%%%%
psi = zeros(d,1);
for i=1:m
    vec = zeros(m,1);
    vec(i)=1;
    psi = psi + kron(vec,vec);
end;
psi = psi/sqrt(m); 
    
rho = psi*psi';

% paulis %%%%%%%%%%%%%%
x = [0 1; 1 0];
y = [0 -1i; 1i 0];
z = [1 0; 0 -1];

xpz = (x + z)/sqrt(2);
xmz = (x - z)/sqrt(2);
 
% A{a}{x}
A{1}{1} =(eye(2)+x)/2;
A{2}{1} =(eye(2)-x)/2;
A{1}{2} =(eye(2)+z)/2;
A{2}{2} =(eye(2)-z)/2;

% B{b}{y}
B{1}{1} =(eye(2)+xpz)/2;
B{2}{1} =(eye(2)-xpz)/2;
B{1}{2} =(eye(2)+xmz)/2;
B{2}{2} =(eye(2)-xmz)/2;

step = 0;
for i1=1:2,
    for i2=1:2,
        for i3=1:2,
            for j1=1:2,
                for j2=1:2,
                    for j3=1:2,
                        step = step + 1;
                        AA{step}=kron(kron(A{j1}{i1},A{j2}{i2}),A{j3}{i3});
                        BB{step}=kron(kron(B{j1}{i1},B{j2}{i2}),B{j3}{i3});
                    end;
                end;
            end;
        end;
    end;
end;

P = zeros(d,d);
for i1=1:d,
    for i2=1:d,
        P(i1,i2)=trace(rho*kron(AA{i1},BB{i2}));
    end;
end;

format short

P=real(P);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

load Csym_3.txt

Bell = Csym_3;

Bell

disp('Q quantum value = ')
format long
Q = trace(P*Bell')
format short

disp('L local value = ')
L = 18979
   
% how to compute eta_sym? 

%PMA & PMB
PB = ones(1,d)/m;
v = zeros(d,1); for i=1:m, v(m*i)=1; end; PA = v;

PMA = PA*PB;
PMB = PB'*PA';

format long
MA = trace(PMA*Bell')
MB = trace(PMB*Bell')
format short

%X
PX = PA*PA';
X = trace(PX*Bell')

% compute eta_sym:

M = MA+MB;
%eta_sym = 0.7399
eta_sym = ((2*X-M)+sqrt(M^2-4*Q*X+4*L*(Q+X-M)))/(2*(Q+X-M))

%eta_asym = (L-MA)/(Q-MA)
return;




==> anc/test_sym_4.m <==
function test_sym_n4

format short

% number of copies n %%%%%%
n = 4;
m = 2^n;
d = m*m;

% generate rho %%%%%%%%%%%%%
psi = zeros(d,1);
for i=1:m
    vec = zeros(m,1);
    vec(i)=1;
    psi = psi + kron(vec,vec);
end;
psi = psi/sqrt(m); 
    
rho = psi*psi';

% paulis
x = [0 1; 1 0];
y = [0 -1i; 1i 0];
z = [1 0; 0 -1];

xpz = (x + z)/sqrt(2);
xmz = (x - z)/sqrt(2);
 
% A{a}{x}
A{1}{1} =(eye(2)+x)/2;
A{2}{1} =(eye(2)-x)/2;
A{1}{2} =(eye(2)+z)/2;
A{2}{2} =(eye(2)-z)/2;

% B{b}{y}
B{1}{1} =(eye(2)+xpz)/2;
B{2}{1} =(eye(2)-xpz)/2;
B{1}{2} =(eye(2)+xmz)/2;
B{2}{2} =(eye(2)-xmz)/2;

step = 0;
for i1=1:2,
    for i2=1:2,
        for i3=1:2,
            for i4=1:2,
                for j1=1:2,
                    for j2=1:2,
                        for j3=1:2,
                            for j4=1:2,
                                step = step + 1;
                                AA{step}=kron(kron(kron(A{j1}{i1},A{j2}{i2}),A{j3}{i3}),A{j4}{i4});
                                BB{step}=kron(kron(kron(B{j1}{i1},B{j2}{i2}),B{j3}{i3}),B{j4}{i4});
                            end;
                        end;
                    end;
                end;
            end;
        end;
    end;
end;

P = zeros(d,d);
for i1=1:d,
    for i2=1:d,
        P(i1,i2)=trace(rho*kron(AA{i1},BB{i2}));
    end;
end;

format short

P=real(P);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%

load Csym_4.txt

Bell = Csym_4;

disp('Q quantum value = ')
format long
Q = trace(P*Bell')
format short

%Wvec = reshape(Bell,1,d*d);
%[PL,L]=prod_locmax_exact_fullprob_multiout(Wvec,m,m);

disp('L local value = ')
L = 63096

  
% how to compute eta_asym? 

%PMA & PMB
PB = ones(1,d)/m;
v = zeros(d,1); for i=1:m, v(m*i)=1; end; PA = v;

PMA = PA*PB;
PMB = PB'*PA';

MA = trace(PMA*Bell')
MB = trace(PMB*Bell')

%X
PX = PA*PA';
format long
X = trace(PX*Bell')
format short

% compute eta_sym:

% eta_sym = 0.6929
M = MA+MB;
eta_sym = ((2*X-M)+sqrt(M^2-4*Q*X+4*L*(Q+X-M)))/(2*(Q+X-M))

%eta_asym = (L-MA)/(Q-MA)
return;



